The four-loop non-singlet splitting functions in QCD

The scale evolution of parton distributions is governed by splitting functions. We compute the four-loop splitting functions in perturbative QCD that control the evolution of quark non-singlet distributions. We confirm previous partial results and obtain, for the first time, fully analytic expressions for all non-singlet contributions at this order. These allow us to extract the analytic form of the four-loop virtual and rapidity anomalous dimensions entering logarithmic resummation. We provide precise numerical representations of the splitting functions suitable for parton evolution.

==> anc/GammaR.m <==
color[cr*nf^3]*(2608/2187 - (8*zeta[2]^2)/45 + (40*zeta[3])/9) + 
 color[ca*cf*cr*nf]*(1870013/1944 - (1741*zeta[2])/18 - 40*zeta[2]^2 - 
   (64*zeta[2]^3)/35 - (16819*zeta[3])/27 + (152*zeta[2]*zeta[3])/3 + 
   156*zeta[3]^2 - (652*zeta[5])/3) + color[cf*cr*nf^2]*
  (-110059/972 + (16*zeta[2]^2)/3 + (1732*zeta[3])/27 + 8*zeta[5]) + 
 color[ca*cr*nf^2]*(-898033/11664 + (1688*zeta[2])/243 + (16*zeta[2]^2)/9 - 
   (5564*zeta[3])/81 + (56*zeta[2]*zeta[3])/9 + (368*zeta[5])/9) + 
 color[ca^2*cr*nf]*(11551831/11664 - (41047*zeta[2])/243 - 
   (1052*zeta[2]^2)/45 + (988*zeta[2]^3)/315 - (32018*zeta[3])/81 + 
   (404*zeta[2]*zeta[3])/9 - (850*zeta[3]^2)/9 + (1138*zeta[5])/27) + 
 color[(d4RF*nf)/nr]*(-128*zeta[2] + (32*zeta[2]^2)/5 + (640*zeta[2]^3)/21 - 
   (320*zeta[3])/9 + (160*zeta[3]^2)/3 + (800*zeta[5])/9) + 
 color[cf^2*cr*nf]*(-21037/216 - (74*zeta[2]^2)/5 + (160*zeta[2]^3)/7 - 
   (2212*zeta[3])/9 + 40*zeta[3]^2 + (800*zeta[5])/3) + 
 color[ca^3*cr]*(-28325071/8748 + (395455*zeta[2])/486 + 
   (4136*zeta[2]^2)/45 - (41866*zeta[2]^3)/315 + (301822*zeta[3])/81 - 
   (6190*zeta[2]*zeta[3])/9 + 142*zeta[2]^2*zeta[3] - (5027*zeta[3]^2)/9 - 
   (45031*zeta[5])/27 + 216*zeta[2]*zeta[5] + (9671*zeta[7])/12) + 
 color[d4RA/nr]*(48*zeta[2] - (16*zeta[2]^2)/5 - (1760*zeta[2]^3)/21 + 
   (208*zeta[3])/9 + 48*zeta[2]^2*zeta[3] - (440*zeta[3]^2)/3 - 
   (2680*zeta[5])/9 - 192*zeta[2]*zeta[5] + 1058*zeta[7])


==> anc/Gqq3NSm.m <==
((1 - (-1)^n)*color[cf*nf^3]*(131/81 - 16/(27*n^4) + 176/(81*n^3) - 
    64/(27*n^2) + 64/(81*n) + 16/(27*(1 + n)^4) - 176/(81*(1 + n)^3) + 
    64/(27*(1 + n)^2) - 64/(81*(1 + n)) - (32*S[2, n])/81 - 
    (160*S[3, n])/81 + (32*S[4, n])/27 + 
    (-16/9 - 32/(27*n) + 32/(27*(1 + n)))*zeta[3] + 
    S[1, n]*(-32/81 + (64*zeta[3])/27)))/2 + 
 ((1 - (-1)^n)*color[ca*cf*nf^2]*(193/54 - 32/(3*n^5) + 1384/(27*n^4) - 
    8648/(81*n^3) + 153/n^2 - 24031/(162*n) + 352/(9*(1 + n)^5) - 
    1640/(27*(1 + n)^4) + 3080/(81*(1 + n)^3) - 8585/(81*(1 + n)^2) + 
    24031/(162*(1 + n)) - (32*S[-5, n])/3 + 
    (640/27 - 32/(9*n) + 32/(9*(1 + n)))*S[-4, n] + 
    (-608/81 - 32/(9*n^2) + 512/(27*n) + 32/(9*(1 + n)^2) - 512/(27*(1 + n)))*
     S[-3, n] + (-64/(9*n^3) + 608/(27*n^2) - 3392/(81*n) + 
      64/(9*(1 + n)^3) - 416/(27*(1 + n)^2) + 3392/(81*(1 + n)))*S[-2, n] + 
    (4952/81 - 16/(3*n^2) + 256/(9*n) + 16/(3*(1 + n)^2) - 256/(9*(1 + n)))*
     S[3, n] + (-1168/27 - 128/(9*n) + 128/(9*(1 + n)))*S[4, n] + 
    (32*S[5, n])/3 - (128*S[-4, 1, n])/9 - (64*S[-3, -2, n])/9 + 
    (640/27 - 64/(9*n) + 64/(9*(1 + n)))*S[-3, 1, n] + 
    (-64/(9*n) + 64/(9*(1 + n)))*S[-2, -2, n] + 
    (-64/(9*n^2) + 1024/(27*n) + 64/(9*(1 + n)^2) - 1024/(27*(1 + n)))*
     S[-2, 1, n] + (64*S[1, -4, n])/9 - (640*S[1, -3, n])/27 + 
    (1216*S[1, -2, n])/81 + (-64/(9*n^3) + 64/(9*n^2) - 128/(9*n) + 
      64/(9*(1 + n)^3) + 64/(9*(1 + n)^2) + 128/(9*(1 + n)))*S[1, 1, n] - 
    (320*S[1, 3, n])/9 + (256*S[1, 4, n])/9 + (64*S[2, -3, n])/9 - 
    (640*S[2, -2, n])/27 + (32*S[2, 3, n])/3 + (64*S[3, -2, n])/9 + 
    (320/27 + 32/(9*n) - 32/(9*(1 + n)))*S[3, 1, n] - (32*S[3, 2, n])/9 - 
    (64*S[4, 1, n])/9 - (128*S[-3, 1, 1, n])/9 + 
    (-128/(9*n) + 128/(9*(1 + n)))*S[-2, 1, 1, n] + (128*S[1, -3, 1, n])/9 + 
    (128*S[1, -2, -2, n])/9 - (1280*S[1, -2, 1, n])/27 - 
    (64*S[1, 3, 1, n])/9 + (128*S[2, -2, 1, n])/9 + 
    (256*S[1, -2, 1, 1, n])/9 + S[2, n]*(-3170/81 + 16/(9*n^3) - 16/(9*n^2) + 
      32/(9*n) - 16/(9*(1 + n)^3) - 16/(9*(1 + n)^2) - 32/(9*(1 + n)) - 
      (64*zeta[3])/3) + (-88/3 + 32/(3*n^2) - 512/(9*n) - 32/(3*(1 + n)^2) + 
      512/(9*(1 + n)))*zeta[3] + S[1, n]*(923/81 - 32/(9*n^4) + 
      304/(27*n^3) - 376/(27*n^2) + 608/(27*n) + 64/(9*(1 + n)^4) - 
      112/(27*(1 + n)^3) - 184/(27*(1 + n)^2) - 608/(27*(1 + n)) + 
      (640*zeta[3])/9 - 32*zeta[4]) + (24 + 16/n - 16/(1 + n))*zeta[4]))/2 + 
 ((1 - (-1)^n)*color[cf^2*nf^2]*(188/27 + 32/(3*n^5) - 1328/(27*n^4) + 
    1760/(27*n^3) - 1928/(81*n^2) - 1004/(81*n) - 800/(9*(1 + n)^5) + 
    3808/(27*(1 + n)^4) - 1232/(81*(1 + n)^3) - 892/(81*(1 + n)^2) + 
    1004/(81*(1 + n)) + (64*S[-5, n])/3 + 
    (-1280/27 + 64/(9*n) - 64/(9*(1 + n)))*S[-4, n] + 
    (1216/81 + 64/(9*n^2) - 1024/(27*n) - 64/(9*(1 + n)^2) + 
      1024/(27*(1 + n)))*S[-3, n] + (128/(9*n^3) - 1216/(27*n^2) + 
      6784/(81*n) - 128/(9*(1 + n)^3) + 832/(27*(1 + n)^2) - 
      6784/(81*(1 + n)))*S[-2, n] + (-80/9 + 160/(9*n^2) - 2048/(27*n) - 
      160/(9*(1 + n)^2) + 2048/(27*(1 + n)))*S[3, n] + 
    (-208/27 + 224/(9*n) - 224/(9*(1 + n)))*S[4, n] + (64*S[5, n])/3 + 
    (256*S[-4, 1, n])/9 + (128*S[-3, -2, n])/9 + 
    (-1280/27 + 128/(9*n) - 128/(9*(1 + n)))*S[-3, 1, n] + 
    (128/(9*n) - 128/(9*(1 + n)))*S[-2, -2, n] + 
    (128/(9*n^2) - 2048/(27*n) - 128/(9*(1 + n)^2) + 2048/(27*(1 + n)))*
     S[-2, 1, n] - (128*S[1, -4, n])/9 + (1280*S[1, -3, n])/27 - 
    (2432*S[1, -2, n])/81 + (128/(9*n^3) - 128/(9*n^2) + 256/(9*n) - 
      128/(9*(1 + n)^3) - 128/(9*(1 + n)^2) - 256/(9*(1 + n)))*S[1, 1, n] - 
    (1216*S[1, 2, n])/81 + (2560*S[1, 3, n])/27 - (448*S[1, 4, n])/9 - 
    (128*S[2, -3, n])/9 + (1280*S[2, -2, n])/27 - (1216*S[2, 1, n])/81 + 
    (1280*S[2, 2, n])/27 - (320*S[2, 3, n])/9 - (128*S[3, -2, n])/9 + 
    (1280*S[3, 1, n])/27 - (64*S[3, 2, n])/3 - (64*S[4, 1, n])/3 + 
    (256*S[-3, 1, 1, n])/9 + (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, 1, n] - 
    (256*S[1, -3, 1, n])/9 - (256*S[1, -2, -2, n])/9 + 
    (2560*S[1, -2, 1, n])/27 - (256*S[2, -2, 1, n])/9 - 
    (512*S[1, -2, 1, 1, n])/9 + (88/3 - 32/(3*n^2) + 512/(9*n) + 
      32/(3*(1 + n)^2) - 512/(9*(1 + n)))*zeta[3] + 
    S[2, n]*(-1244/27 + 32/(3*n^3) - 1024/(27*n^2) + 2816/(81*n) - 
      32/(3*(1 + n)^3) + 1024/(27*(1 + n)^2) - 2816/(81*(1 + n)) + 
      (64*zeta[3])/3) + (-24 - 16/n + 16/(1 + n))*zeta[4] + 
    S[1, n]*(2392/81 + 224/(9*n^4) - 2240/(27*n^3) + 6752/(81*n^2) - 
      1952/(27*n) - 352/(9*(1 + n)^4) + 1472/(27*(1 + n)^3) - 
      1184/(81*(1 + n)^2) + 1952/(27*(1 + n)) - (640*zeta[3])/9 + 
      32*zeta[4])))/2 + ((1 - (-1)^n)*color[cf^3*nf]*
   (-32 + 608/(3*n^6) - 1568/(3*n^5) + 2144/(3*n^4) - 5372/(3*n^3) + 
    8756/(3*n^2) - 29194/(9*n) + 736/(1 + n)^6 - 736/(1 + n)^5 - 
    1192/(3*(1 + n)^4) - 668/(1 + n)^3 + 326/(3*(1 + n)^2) + 
    29194/(9*(1 + n)) + 512*S[-6, n] + (-352 + 704/n - 704/(1 + n))*
     S[-5, n] + (-272 + 1664/(3*n^2) - 1856/n - 512/(3*(1 + n)^2) + 
      1856/(1 + n))*S[-4, n] + (136 + 96/n^2 + 1120/(3*n) - 
      224/(3*(1 + n)^2) - 1120/(3*(1 + n)))*S[4, n] + 
    (928/3 + 64/n - 64/(1 + n))*S[5, n] - (256*S[6, n])/3 - 
    (1408*S[-5, 1, n])/3 - (256*S[-4, -2, n])/3 + 
    (1600 - 512/(3*n) + 512/(3*(1 + n)))*S[-4, 1, n] + 256*S[-4, 2, n] - 
    128*S[-3, -3, n] + (1024/3 - 128/(3*n) + 128/(3*(1 + n)))*S[-3, -2, n] + 
    (-160 - 512/(3*n^2) + 7040/(3*n) + 1024/(3*(1 + n)^2) - 7040/(3*(1 + n)))*
     S[-3, 1, n] + (640/3 + 1280/(3*n) - 1280/(3*(1 + n)))*S[-3, 2, n] - 
    (896*S[-2, -4, n])/3 + (640 + 128/n - 128/(1 + n))*S[-2, -3, n] + 
    (-256/n^2 - 512/(3*n) - 1280/(3*(1 + n)^2) + 512/(3*(1 + n)))*
     S[-2, -2, n] + (896/(3*n^2) - 128/(3*n) + 896/(3*(1 + n)^2) + 
      128/(3*(1 + n)))*S[-2, 2, n] + (128/n - 128/(1 + n))*S[-2, 3, n] - 
    128*S[-2, 4, n] - 1408*S[1, -5, n] + 
    (6656/3 - 2560/(3*n) + 2560/(3*(1 + n)))*S[1, -4, n] + 
    (160 - 512/n^2 + 8960/(3*n) + 512/(1 + n)^2 - 8960/(3*(1 + n)))*
     S[1, -3, n] + (-1664/(3*n^4) + 2240/(3*n^3) - 2096/(3*n^2) + 
      3520/(3*n) + 640/(3*(1 + n)^4) - 1216/(3*(1 + n)^3) - 
      1072/(3*(1 + n)^2) - 3520/(3*(1 + n)))*S[1, 1, n] + 
    (320 - 128/(3*n^2) - 128/n + 896/(3*(1 + n)^2) + 128/(1 + n))*
     S[1, 3, n] + (-2624/3 - 1280/(3*n) + 1280/(3*(1 + n)))*S[1, 4, n] - 
    128*S[1, 5, n] - (4736*S[2, -4, n])/3 + (7936/3 - 512/n + 512/(1 + n))*
     S[2, -3, n] + (160 - 896/(3*n^2) + 2176/(3*n) + 128/(3*(1 + n)^2) - 
      2176/(3*(1 + n)))*S[2, -2, n] + (160 - 128/n^2 + 896/(3*n) + 
      128/(1 + n)^2 - 896/(3*(1 + n)))*S[2, 2, n] + 
    (-320/3 - 512/(3*n) + 512/(3*(1 + n)))*S[2, 3, n] - (1792*S[2, 4, n])/3 - 
    (3328*S[3, -3, n])/3 + (512 - 256/n + 256/(1 + n))*S[3, -2, n] + 
    (-64 - 256/(3*n^2) + 1408/(3*n) + 1024/(3*(1 + n)^2) - 1408/(3*(1 + n)))*
     S[3, 1, n] + (704/3 - 512/(3*n) + 512/(3*(1 + n)))*S[3, 2, n] - 
    384*S[3, 3, n] - (1024*S[4, -2, n])/3 + 
    (448/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[4, 1, n] - (896*S[4, 2, n])/3 - 
    (896*S[5, 1, n])/3 - 1024*S[-4, 1, 1, n] + (256*S[-3, 1, -2, n])/3 + 
    (256 - 4096/(3*n) + 4096/(3*(1 + n)))*S[-3, 1, 1, n] - 
    (512*S[-3, 1, 2, n])/3 - (512*S[-3, 2, 1, n])/3 - 256*S[-2, -2, -2, n] + 
    (-1280 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, 1, -2, n] + 
    (-3584/(3*n^2) + 1280/n - 2560/(3*(1 + n)^2) - 1280/(1 + n))*
     S[-2, 1, 1, n] + (-512/(3*n) + 512/(3*(1 + n)))*S[-2, 1, 2, n] + 
    256*S[-2, 1, 3, n] - 256*S[-2, 2, -2, n] + (-512/(3*n) + 512/(3*(1 + n)))*
     S[-2, 2, 1, n] + 256*S[-2, 3, 1, n] + (1024*S[1, -4, 1, n])/3 + 
    (256*S[1, -3, -2, n])/3 + (-11008/3 - 1024/(3*n) + 1024/(3*(1 + n)))*
     S[1, -3, 1, n] - (2560*S[1, -3, 2, n])/3 - 256*S[1, -2, -3, n] + 
    (1792/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[1, -2, -2, n] + 
    (320 + 1024/(3*n^2) - 3584/n - 1024/(3*(1 + n)^2) + 3584/(1 + n))*
     S[1, -2, 1, n] + (-1280/3 - 2048/(3*n) + 2048/(3*(1 + n)))*
     S[1, -2, 2, n] - 256*S[1, -2, 3, n] + (5120*S[1, 1, -4, n])/3 - 
    (12800*S[1, 1, -3, n])/3 + (512/n^2 - 512/n + 512/(1 + n)^2 + 
      512/(1 + n))*S[1, 1, -2, n] + (2560*S[1, 1, 4, n])/3 + 
    1024*S[1, 2, -3, n] - (2560*S[1, 2, -2, n])/3 - (1280*S[1, 2, 2, n])/3 + 
    (1024*S[1, 2, 3, n])/3 + 512*S[1, 3, -2, n] - (2560*S[1, 3, 1, n])/3 + 
    (1024*S[1, 3, 2, n])/3 + (2048*S[1, 4, 1, n])/3 + 
    (512*S[2, -3, 1, n])/3 + (512*S[2, -2, -2, n])/3 + 
    (-9728/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[2, -2, 1, n] - 
    (2048*S[2, -2, 2, n])/3 + 1024*S[2, 1, -3, n] - (2560*S[2, 1, -2, n])/3 - 
    (1280*S[2, 1, 2, n])/3 + (1024*S[2, 1, 3, n])/3 + 
    (1024*S[2, 2, -2, n])/3 - (1280*S[2, 2, 1, n])/3 + 256*S[2, 2, 2, n] + 
    (1280*S[2, 3, 1, n])/3 + (2048*S[3, -2, 1, n])/3 + 
    (1024*S[3, 1, -2, n])/3 + (-896/3 - 256/(3*n) + 256/(3*(1 + n)))*
     S[3, 1, 1, n] + 256*S[3, 1, 2, n] + 256*S[3, 2, 1, n] + 
    (512*S[4, 1, 1, n])/3 + 1024*S[-2, 1, 1, -2, n] + 
    (8192*S[1, -3, 1, 1, n])/3 - (512*S[1, -2, 1, -2, n])/3 + 
    (-512 + 2048/n - 2048/(1 + n))*S[1, -2, 1, 1, n] + 
    (1024*S[1, -2, 1, 2, n])/3 + (1024*S[1, -2, 2, 1, n])/3 + 
    (2048*S[1, 1, -3, 1, n])/3 - (2048*S[1, 1, -2, -2, n])/3 + 
    5120*S[1, 1, -2, 1, n] + (4096*S[1, 1, -2, 2, n])/3 - 
    (2048*S[1, 2, -2, 1, n])/3 + (512*S[1, 3, 1, 1, n])/3 + 
    (7168*S[2, -2, 1, 1, n])/3 - (2048*S[2, 1, -2, 1, n])/3 - 
    4096*S[1, 1, -2, 1, 1, n] + S[1, -2, n]*(1760/3 - 256/(3*n^3) - 
      640/(3*n^2) + 1984/(3*n) + 1792/(3*(1 + n)^3) - 1152/(1 + n)^2 - 
      1984/(3*(1 + n)) - 512*zeta[3]) + S[-2, 1, n]*
     (64 - 1280/(3*n^3) + 6848/(3*n^2) - 2336/n - 1280/(3*(1 + n)^3) + 
      1088/(1 + n)^2 + 2336/(1 + n) - 512*zeta[3]) + 
    S[1, 2, n]*(880/3 - 640/(3*n^3) + 384/n^2 - 512/(3*n) + 
      640/(3*(1 + n)^3) - 640/(3*(1 + n)^2) + 512/(3*(1 + n)) - 
      256*zeta[3]) + S[2, 1, n]*(880/3 - 640/(3*n^3) + 384/n^2 - 512/(3*n) + 
      640/(3*(1 + n)^3) - 640/(3*(1 + n)^2) + 512/(3*(1 + n)) - 
      256*zeta[3]) + S[3, n]*(8/3 + 64/n^3 + 448/(3*n^2) - 1216/(3*n) - 
      64/(3*(1 + n)^3) + 896/(3*(1 + n)^2) + 1216/(3*(1 + n)) - 
      (128*zeta[3])/3) + (-212/3 + 192/n^3 + 64/(3*n^2) + 824/(3*n) - 
      576/(1 + n)^3 - 128/(3*(1 + n)^2) - 824/(3*(1 + n)))*zeta[3] + 
    S[-3, n]*(-784/3 + 384/n^3 - 4192/(3*n^2) + 3568/(3*n) + 128/(1 + n)^3 - 
      736/(3*(1 + n)^2) - 3568/(3*(1 + n)) + 256*zeta[3]) + 
    S[2, n]*(-638/3 + 160/n^4 - 160/(3*n^3) - 344/(3*n^2) - 152/(3*n) + 
      288/(1 + n)^4 - 352/(3*(1 + n)^3) + 8/(3*(1 + n)^2) + 152/(3*(1 + n)) + 
      (192 + 128/n - 128/(1 + n))*zeta[3]) + 
    S[-2, n]*(-304/3 + 128/(3*n^4) - 256/(3*n^3) - 96/n^2 + 784/(3*n) + 
      512/(3*(1 + n)^4) - 1664/(3*(1 + n)^3) - 448/(1 + n)^2 - 
      784/(3*(1 + n)) + (640 + 256/n - 256/(1 + n))*zeta[3] - 192*zeta[4]) + 
    (-120 - 96/n^2 + 96/n - 96/(1 + n)^2 - 96/(1 + n))*zeta[4] + 
    S[1, n]*(572/9 - 640/(3*n^5) + 3232/(3*n^4) - 3224/(3*n^3) + 
      3736/(3*n^2) - 5248/(3*n) + 2432/(3*(1 + n)^5) - 2144/(3*(1 + n)^4) - 
      616/(3*(1 + n)^3) + 520/(3*(1 + n)^2) + 5248/(3*(1 + n)) + 
      (592/3 - 128/n^2 + 256/n - 384/(1 + n)^2 - 256/(1 + n))*zeta[3] - 
      320*zeta[5]) + (240 + 160/n - 160/(1 + n))*zeta[5]))/2 + 
 ((1 - (-1)^n)*color[(d4FF*nf)/nc]*(192 - 3968/(3*n^2) + 3776/n - 
    3968/(3*(1 + n)^2) - 3776/(1 + n) + (-256/(3*n) + 256/(3*(1 + n)))*
     S[-5, n] + (832/3 - 256/n + 256/(1 + n))*S[-4, n] + 
    (-832/3 + 256/n - 256/(1 + n))*S[4, n] + (256/(3*n) - 256/(3*(1 + n)))*
     S[5, n] - (512*S[-3, -3, n])/3 + (-256 - 512/(3*n) + 512/(3*(1 + n)))*
     S[-2, -3, n] + (128 - 512/n + 512/(1 + n))*S[-2, -2, n] + 
    (512/(3*n^3) - 1280/(3*n^2) + 3328/(3*n) - 512/(3*(1 + n)^3) - 
      1280/(3*(1 + n)^2) - 3328/(3*(1 + n)))*S[-2, 1, n] + 
    (512*S[1, -5, n])/3 + (512/n^3 - 1536/n^2 + 2560/n - 512/(1 + n)^3 - 
      1536/(1 + n)^2 - 2560/(1 + n))*S[1, 3, n] - (512*S[1, 5, n])/3 + 
    (512/n^2 - 1536/n + 512/(1 + n)^2 + 1536/(1 + n))*S[2, 3, n] - 
    (512*S[3, -3, n])/3 + (512/(3*n) - 512/(3*(1 + n)))*S[3, -2, n] + 
    (1280/3 - 512/n^3 + 1536/n^2 - 2560/n + 512/(1 + n)^3 + 1536/(1 + n)^2 + 
      2560/(1 + n))*S[3, 1, n] + (-256 - 512/n^2 + 4096/(3*n) - 
      512/(1 + n)^2 - 4096/(3*(1 + n)))*S[4, 1, n] + 
    (1024*S[-3, -2, 1, n])/3 + (512 + 1024/(3*n) - 1024/(3*(1 + n)))*
     S[-2, -2, 1, n] + (1024*S[1, -2, -3, n])/3 + 
    (-1024/n^2 + 3072/n - 1024/(1 + n)^2 - 3072/(1 + n))*S[1, 1, 3, n] - 
    (1024*S[1, 3, -2, n])/3 + (1024/n^2 - 3072/n + 1024/(1 + n)^2 + 
      3072/(1 + n))*S[1, 3, 1, n] + (1024*S[1, 4, 1, n])/3 + 
    (1024*S[3, 1, -2, n])/3 - (2048*S[1, -2, -2, 1, n])/3 + 
    S[1, -2, n]*(-512 - 512/(3*n^3) + 1280/(3*n^2) - 2048/(3*n) + 
      512/(3*(1 + n)^3) + 1280/(3*(1 + n)^2) + 2048/(3*(1 + n)) - 
      (1024*zeta[3])/3) + S[3, n]*(-320/3 + 832/n - 832/(1 + n) - 
      (512*zeta[3])/3) + (1696/3 + 512/(3*n^3) - 128/(3*n^2) - 2176/(3*n) - 
      512/(3*(1 + n)^3) - 128/(3*(1 + n)^2) + 2176/(3*(1 + n)))*zeta[3] + 
    S[-3, n]*(256 - 640/(3*n) + 640/(3*(1 + n)) + (512*zeta[3])/3) + 
    S[2, n]*(832/n^2 - 2176/n + 832/(1 + n)^2 + 2176/(1 + n) + 
      (-1024/n^2 + 3072/n - 1024/(1 + n)^2 - 3072/(1 + n))*zeta[3]) + 
    S[-2, n]*(3776/3 - 640/(3*n^2) - 320/(3*n) - 640/(3*(1 + n)^2) + 
      320/(3*(1 + n)) + (256 + 512/(3*n) - 512/(3*(1 + n)))*zeta[3]) + 
    S[1, 1, n]*(-1664/n^2 + 4352/n - 1664/(1 + n)^2 - 4352/(1 + n) + 
      (2048/n^2 - 6144/n + 2048/(1 + n)^2 + 6144/(1 + n))*zeta[3]) + 
    S[1, n]*(-5440/(3*n^2) + 4544/n - 5440/(3*(1 + n)^2) - 4544/(1 + n) + 
      (-256/3 - 1024/n^3 + 3072/n^2 - 5120/n + 1024/(1 + n)^3 + 
        3072/(1 + n)^2 + 5120/(1 + n))*zeta[3] - (2560*zeta[5])/3) + 
    (1280 + 2560/n^2 - 21760/(3*n) + 2560/(1 + n)^2 + 21760/(3*(1 + n)))*
     zeta[5]))/2 + ((1 - (-1)^n)*color[ca*cf^3]*
   (2085/4 - 704/n^7 - 4688/(3*n^6) + 8624/(3*n^5) - 7220/(3*n^4) + 
    19076/(3*n^3) - 31465/(3*n^2) + 1786/(3*n) + 1472/(1 + n)^7 - 
    2256/(1 + n)^6 + 8848/(1 + n)^5 + 22936/(3*(1 + n)^4) + 
    47888/(3*(1 + n)^3) + 38842/(3*(1 + n)^2) - 1786/(3*(1 + n)) - 
    2432*S[-7, n] + (-5984 - 3840/n + 3840/(1 + n))*S[-6, n] + 
    (-56/3 - 7264/n^2 - 512/(3*n) - 4576/(1 + n)^2 + 512/(3*(1 + n)))*
     S[-5, n] + (1528/3 + 4960/n^2 - 5248/(3*n) + 3296/(1 + n)^2 + 
      5248/(3*(1 + n)))*S[5, n] + (10912/3 + 2560/n - 2560/(1 + n))*S[6, n] + 
    2432*S[7, n] + 10240*S[-6, 1, n] - 3200*S[-5, -2, n] + 
    (22720/3 + 15936/n - 15936/(1 + n))*S[-5, 1, n] + 10496*S[-5, 2, n] + 
    3328*S[-4, -3, n] + (-6080/3 - 448/n + 448/(1 + n))*S[-4, -2, n] + 
    (-10336 + 25792/n^2 - 67072/(3*n) + 17984/(1 + n)^2 + 67072/(3*(1 + n)))*
     S[-4, 1, n] + (-1440 + 16064/n - 16064/(1 + n))*S[-4, 2, n] + 
    512*S[-4, 3, n] - 1664*S[-3, -4, n] + (960 + 2048/n - 2048/(1 + n))*
     S[-3, -3, n] + (-8656/3 - 5824/n^2 + 11456/(3*n) - 5184/(1 + n)^2 - 
      11456/(3*(1 + n)))*S[-3, -2, n] + (-4288/3 + 20608/n^2 - 70400/(3*n) + 
      15744/(1 + n)^2 + 70400/(3*(1 + n)))*S[-3, 2, n] + 
    (-928 + 256/n - 256/(1 + n))*S[-3, 3, n] + 8320*S[-3, 4, n] - 
    4096*S[-2, -5, n] + (18080/3 + 1984/n - 1984/(1 + n))*S[-2, -4, n] + 
    (-19264/3 - 3904/n^2 - 3328/(3*n) - 3008/(1 + n)^2 + 3328/(3*(1 + n)))*
     S[-2, -3, n] + (-16 + 1408/n^2 - 448/n + 1408/(1 + n)^2 + 448/(1 + n))*
     S[-2, 3, n] - 2432*S[-2, 4, n] + 6656*S[-2, 5, n] + 7680*S[1, -6, n] + 
    (16384 + 13056/n - 13056/(1 + n))*S[1, -5, n] + 
    (-43472/3 + 18432/n^2 - 29120/(3*n) + 8960/(1 + n)^2 + 29120/(3*(1 + n)))*
     S[1, -4, n] + (-5568/n^4 + 12160/n^3 - 83552/(3*n^2) + 145856/(3*n) - 
      192/(1 + n)^4 - 12672/(1 + n)^3 - 16864/(1 + n)^2 - 145856/(3*(1 + n)))*
     S[1, -2, n] + (-1024/n^4 + 6400/(3*n^3) - 4736/n^2 + 16064/(3*n) + 
      512/(1 + n)^4 - 3328/(3*(1 + n)^3) + 1024/(3*(1 + n)^2) - 
      16064/(3*(1 + n)))*S[1, 2, n] + (19520/3 - 8576/n^2 + 32384/(3*n) - 
      5760/(1 + n)^2 - 32384/(3*(1 + n)))*S[1, 4, n] + 
    (-4864 - 2816/n + 2816/(1 + n))*S[1, 5, n] - 5120*S[1, 6, n] + 
    15744*S[2, -5, n] + (46208/3 + 19072/n - 19072/(1 + n))*S[2, -4, n] + 
    (-53200/3 + 11648/n^2 - 5952/n + 3456/(1 + n)^2 + 5952/(1 + n))*
     S[2, -3, n] + (-1024/n^4 + 6400/(3*n^3) - 4736/n^2 + 16064/(3*n) + 
      512/(1 + n)^4 - 3328/(3*(1 + n)^3) + 1024/(3*(1 + n)^2) - 
      16064/(3*(1 + n)))*S[2, 1, n] + (-1520 - 256/n^3 + 960/n^2 - 
      7616/(3*n) + 256/(1 + n)^3 - 448/(1 + n)^2 + 7616/(3*(1 + n)))*
     S[2, 2, n] + (2048/3 - 3968/n^2 + 12800/(3*n) - 2176/(1 + n)^2 - 
      12800/(3*(1 + n)))*S[2, 3, n] + (11008/3 - 640/n + 640/(1 + n))*
     S[2, 4, n] - 4480*S[2, 5, n] + 18688*S[3, -4, n] + 
    (31552/3 + 8640/n - 8640/(1 + n))*S[3, -3, n] + 
    (-2432/3 + 1408/n^2 - 320/(3*n) + 256/(1 + n)^2 + 320/(3*(1 + n)))*
     S[3, -2, n] + (-5744/3 + 5120/(3*n) - 768/(1 + n)^2 - 5120/(3*(1 + n)))*
     S[3, 2, n] + (1056 - 512/n + 512/(1 + n))*S[3, 3, n] - 3328*S[3, 4, n] + 
    6784*S[4, -3, n] + (4096/3 + 2752/n - 2752/(1 + n))*S[4, -2, n] + 
    (-8672/3 - 1664/n^2 + 2496/n - 1152/(1 + n)^2 - 2496/(1 + n))*
     S[4, 1, n] + (-2560/3 + 896/n - 896/(1 + n))*S[4, 2, n] - 
    2304*S[4, 3, n] + 2432*S[5, -2, n] + (1472/3 + 512/n - 512/(1 + n))*
     S[5, 1, n] - 1536*S[5, 2, n] + 896*S[6, 1, n] - 16896*S[-5, 1, 1, n] + 
    6016*S[-4, -2, 1, n] - 11136*S[-4, 1, -2, n] + 
    (8192 - 24320/n + 24320/(1 + n))*S[-4, 1, 1, n] - 2560*S[-4, 1, 2, n] - 
    2560*S[-4, 2, 1, n] + 19712*S[-3, -3, 1, n] - 16128*S[-3, -2, -2, n] + 
    (-3456 - 512/n + 512/(1 + n))*S[-3, -2, 1, n] - 1664*S[-3, -2, 2, n] + 
    1280*S[-3, 1, -3, n] + (1664/3 - 4864/n + 4864/(1 + n))*S[-3, 1, -2, n] + 
    (-1696 - 33024/n^2 + 127744/(3*n) - 24832/(1 + n)^2 - 127744/(3*(1 + n)))*
     S[-3, 1, 1, n] + (3968/3 - 4096/n + 4096/(1 + n))*S[-3, 1, 2, n] - 
    7936*S[-3, 1, 3, n] - 17280*S[-3, 2, -2, n] + 
    (3968/3 - 4096/n + 4096/(1 + n))*S[-3, 2, 1, n] - 256*S[-3, 2, 2, n] + 
    6144*S[-3, 3, 1, n] + 2688*S[-2, -4, 1, n] - 3584*S[-2, -3, -2, n] + 
    (-3840 + 4352/n - 4352/(1 + n))*S[-2, -3, 1, n] - 2688*S[-2, -3, 2, n] - 
    2560*S[-2, -2, -3, n] + (5120 - 2048/n + 2048/(1 + n))*S[-2, -2, -2, n] + 
    (6848/3 + 8192/n^2 - 16768/(3*n) + 5632/(1 + n)^2 + 16768/(3*(1 + n)))*
     S[-2, -2, 1, n] + (2304 + 1536/n - 1536/(1 + n))*S[-2, -2, 2, n] + 
    6656*S[-2, -2, 3, n] + 8576*S[-2, 1, -4, n] + 
    (-7424 - 12032/n + 12032/(1 + n))*S[-2, 1, -3, n] + 
    (9408 - 1408/n^2 + 12416/(3*n) - 640/(1 + n)^2 - 12416/(3*(1 + n)))*
     S[-2, 1, -2, n] + (-4352/n^2 + 16256/(3*n) - 3840/(1 + n)^2 - 
      16256/(3*(1 + n)))*S[-2, 1, 2, n] + (448 - 1536/n + 1536/(1 + n))*
     S[-2, 1, 3, n] - 15360*S[-2, 1, 4, n] + 14464*S[-2, 2, -3, n] + 
    (1856 - 13184/n + 13184/(1 + n))*S[-2, 2, -2, n] + 
    (-4352/n^2 + 16256/(3*n) - 3840/(1 + n)^2 - 16256/(3*(1 + n)))*
     S[-2, 2, 1, n] + (-256/n + 256/(1 + n))*S[-2, 2, 2, n] - 
    5120*S[-2, 2, 3, n] + 2048*S[-2, 3, -2, n] + 
    (-704 + 2304/n - 2304/(1 + n))*S[-2, 3, 1, n] - 9216*S[-2, 4, 1, n] - 
    31872*S[1, -5, 1, n] + 896*S[1, -4, -2, n] + 
    (-29824/3 - 45824/n + 45824/(1 + n))*S[1, -4, 1, n] - 
    30848*S[1, -4, 2, n] - 2816*S[1, -3, -3, n] + 
    (3200/3 + 5120/n - 5120/(1 + n))*S[1, -3, -2, n] + 
    (73696/3 - 54016/n^2 + 160000/(3*n) - 34048/(1 + n)^2 - 
      160000/(3*(1 + n)))*S[1, -3, 1, n] + 
    (24448/3 - 41472/n + 41472/(1 + n))*S[1, -3, 2, n] - 
    1792*S[1, -3, 3, n] - 2688*S[1, -2, -4, n] + 
    (8704 + 6144/n - 6144/(1 + n))*S[1, -2, -3, n] + 
    (-14368/3 + 12032/n^2 - 46336/(3*n) + 9984/(1 + n)^2 + 46336/(3*(1 + n)))*
     S[1, -2, -2, n] + (8576/3 - 27648/n^2 + 96896/(3*n) - 19456/(1 + n)^2 - 
      96896/(3*(1 + n)))*S[1, -2, 2, n] + (1408 + 1024/n - 1024/(1 + n))*
     S[1, -2, 3, n] - 1280*S[1, -2, 4, n] - 26112*S[1, 1, -5, n] + 
    (-53504/3 - 28672/n + 28672/(1 + n))*S[1, 1, -4, n] + 
    (85760/3 - 20480/n^2 + 16896/n - 6656/(1 + n)^2 - 16896/(1 + n))*
     S[1, 1, -3, n] + (13824/n^3 - 18624/n^2 + 33408/n - 5632/(1 + n)^3 - 
      15040/(1 + n)^2 - 33408/(1 + n))*S[1, 1, -2, n] + 
    (6400/n^2 - 5120/n + 3328/(1 + n)^2 + 5120/(1 + n))*S[1, 1, 3, n] + 
    (-23296/3 - 1536/n + 1536/(1 + n))*S[1, 1, 4, n] + 5632*S[1, 1, 5, n] - 
    38144*S[1, 2, -4, n] + (-9472 - 6912/n + 6912/(1 + n))*S[1, 2, -3, n] + 
    (17152/3 + 1280/n^2 - 1792/n + 2816/(1 + n)^2 + 1792/(1 + n))*
     S[1, 2, -2, n] + (8576*S[1, 2, 2, n])/3 + 
    (-5632/3 + 1536/n - 1536/(1 + n))*S[1, 2, 3, n] + 1280*S[1, 2, 4, n] - 
    17280*S[1, 3, -3, n] + (-1664 - 2048/n + 2048/(1 + n))*S[1, 3, -2, n] + 
    (17824/3 - 5888/n^2 + 6400/n - 4864/(1 + n)^2 - 6400/(1 + n))*
     S[1, 3, 1, n] - (10240*S[1, 3, 2, n])/3 + 1024*S[1, 3, 3, n] - 
    4224*S[1, 4, -2, n] + (-12416/3 - 6144/n + 6144/(1 + n))*S[1, 4, 1, n] - 
    1792*S[1, 4, 2, n] - 1024*S[1, 5, 1, n] - 53632*S[2, -4, 1, n] + 
    5760*S[2, -3, -2, n] + (-8576/3 - 45056/n + 45056/(1 + n))*
     S[2, -3, 1, n] - 46336*S[2, -3, 2, n] + 7040*S[2, -2, -3, n] + 
    (-8576/3 - 4608/n + 4608/(1 + n))*S[2, -2, -2, n] + 
    (65120/3 - 26368/n^2 + 63104/(3*n) - 14592/(1 + n)^2 - 63104/(3*(1 + n)))*
     S[2, -2, 1, n] + (20480/3 - 33792/n + 33792/(1 + n))*S[2, -2, 2, n] + 
    1024*S[2, -2, 3, n] - 38144*S[2, 1, -4, n] + 
    (-9472 - 6912/n + 6912/(1 + n))*S[2, 1, -3, n] + 
    (17152/3 + 1280/n^2 - 1792/n + 2816/(1 + n)^2 + 1792/(1 + n))*
     S[2, 1, -2, n] + (8576*S[2, 1, 2, n])/3 + 
    (-5632/3 + 1536/n - 1536/(1 + n))*S[2, 1, 3, n] + 1280*S[2, 1, 4, n] - 
    15104*S[2, 2, -3, n] + (-7936/3 - 768/n + 768/(1 + n))*S[2, 2, -2, n] + 
    (8576*S[2, 2, 1, n])/3 - 1408*S[2, 2, 2, n] + 3328*S[2, 2, 3, n] - 
    3200*S[2, 3, -2, n] + (-7040/3 - 1024/n + 1024/(1 + n))*S[2, 3, 1, n] - 
    768*S[2, 3, 2, n] - 5632*S[2, 4, 1, n] - 39552*S[3, -3, 1, n] + 
    3072*S[3, -2, -2, n] + (-19904/3 - 13184/n + 13184/(1 + n))*
     S[3, -2, 1, n] - 33152*S[3, -2, 2, n] - 7040*S[3, 1, -3, n] + 
    (-13120/3 - 1792/n + 1792/(1 + n))*S[3, 1, -2, n] + 
    (5792/3 - 512/n^2 - 2432/(3*n) + 1536/(1 + n)^2 + 2432/(3*(1 + n)))*
     S[3, 1, 1, n] + (-640 - 1024/n + 1024/(1 + n))*S[3, 1, 2, n] - 
    256*S[3, 1, 3, n] - 4224*S[3, 2, -2, n] + (-640 - 1024/n + 1024/(1 + n))*
     S[3, 2, 1, n] + 256*S[3, 2, 2, n] + 512*S[3, 3, 1, n] - 
    19328*S[4, -2, 1, n] + 7296*S[4, 1, -2, n] + 
    (6400/3 - 2304/n + 2304/(1 + n))*S[4, 1, 1, n] + 256*S[4, 1, 2, n] + 
    256*S[4, 2, 1, n] + 1280*S[5, 1, 1, n] + 4608*S[-3, -2, 1, 1, n] - 
    41472*S[-3, 1, -2, 1, n] + 30208*S[-3, 1, 1, -2, n] + 
    5120*S[-2, -3, 1, 1, n] + 28672*S[-2, -2, -2, 1, n] - 
    23552*S[-2, -2, 1, -2, n] + (-3072 - 512/n + 512/(1 + n))*
     S[-2, -2, 1, 1, n] - 1024*S[-2, -2, 1, 2, n] - 1024*S[-2, -2, 2, 1, n] - 
    31232*S[-2, 1, -3, 1, n] + 30720*S[-2, 1, -2, -2, n] + 
    (13824 - 3072/n + 3072/(1 + n))*S[-2, 1, -2, 1, n] + 
    8448*S[-2, 1, -2, 2, n] - 33792*S[-2, 1, 1, -3, n] + 
    (-8448 + 25600/n - 25600/(1 + n))*S[-2, 1, 1, -2, n] + 
    10240*S[-2, 1, 1, 3, n] + 3584*S[-2, 1, 2, -2, n] - 
    10240*S[-2, 1, 3, 1, n] - 39680*S[-2, 2, -2, 1, n] + 
    3584*S[-2, 2, 1, -2, n] + 46080*S[1, -4, 1, 1, n] + 
    1024*S[1, -3, -2, 1, n] + 7168*S[1, -3, 1, -2, n] + 
    (-81920/3 + 62976/n - 62976/(1 + n))*S[1, -3, 1, 1, n] + 
    8192*S[1, -3, 1, 2, n] + 8192*S[1, -3, 2, 1, n] - 
    8704*S[1, -2, -3, 1, n] + 1536*S[1, -2, -2, -2, n] + 
    (-3840 + 9216/n - 9216/(1 + n))*S[1, -2, -2, 1, n] - 
    3072*S[1, -2, -2, 2, n] + 21504*S[1, -2, 1, -3, n] + 
    (-6400/3 - 17408/n + 17408/(1 + n))*S[1, -2, 1, -2, n] + 
    (3392 + 48640/n^2 - 63488/n + 34304/(1 + n)^2 + 63488/(1 + n))*
     S[1, -2, 1, 1, n] + (-7936/3 + 7168/n - 7168/(1 + n))*
     S[1, -2, 1, 2, n] + 5632*S[1, -2, 1, 3, n] + 23808*S[1, -2, 2, -2, n] + 
    (-7936/3 + 7168/n - 7168/(1 + n))*S[1, -2, 2, 1, n] + 
    512*S[1, -2, 2, 2, n] - 2048*S[1, -2, 3, 1, n] + 
    91648*S[1, 1, -4, 1, n] - 10240*S[1, 1, -3, -2, n] + 
    (-15872/3 + 70144/n - 70144/(1 + n))*S[1, 1, -3, 1, n] + 
    82944*S[1, 1, -3, 2, n] - 12288*S[1, 1, -2, -3, n] + 
    (34304/3 + 11264/n - 11264/(1 + n))*S[1, 1, -2, -2, n] + 
    (-34304 + 46080/n^2 - 40960/n + 24576/(1 + n)^2 + 40960/(1 + n))*
     S[1, 1, -2, 1, n] + (-40960/3 + 59392/n - 59392/(1 + n))*
     S[1, 1, -2, 2, n] - 2048*S[1, 1, -2, 3, n] + 57344*S[1, 1, 1, -4, n] + 
    3072*S[1, 1, 1, 4, n] + 13824*S[1, 1, 2, -3, n] - 3072*S[1, 1, 2, 3, n] + 
    4096*S[1, 1, 3, -2, n] + (-1536 + 1024/n - 1024/(1 + n))*
     S[1, 1, 3, 1, n] + 12288*S[1, 1, 4, 1, n] + 90112*S[1, 2, -3, 1, n] + 
    9216*S[1, 2, -2, -2, n] + (25088/3 + 10752/n - 10752/(1 + n))*
     S[1, 2, -2, 1, n] + 67584*S[1, 2, -2, 2, n] + 13824*S[1, 2, 1, -3, n] - 
    3072*S[1, 2, 1, 3, n] + 1536*S[1, 2, 2, -2, n] + 2048*S[1, 2, 3, 1, n] + 
    26368*S[1, 3, -2, 1, n] + 3584*S[1, 3, 1, -2, n] + 
    (1792/3 - 1024/n + 1024/(1 + n))*S[1, 3, 1, 1, n] + 
    2048*S[1, 3, 1, 2, n] + 2048*S[1, 3, 2, 1, n] + 4608*S[1, 4, 1, 1, n] + 
    71168*S[2, -3, 1, 1, n] + 6656*S[2, -2, -2, 1, n] - 
    16640*S[2, -2, 1, -2, n] + (-73984/3 + 55808/n - 55808/(1 + n))*
     S[2, -2, 1, 1, n] + 7680*S[2, -2, 1, 2, n] + 7680*S[2, -2, 2, 1, n] + 
    90112*S[2, 1, -3, 1, n] + 9216*S[2, 1, -2, -2, n] + 
    (25088/3 + 10752/n - 10752/(1 + n))*S[2, 1, -2, 1, n] + 
    67584*S[2, 1, -2, 2, n] + 13824*S[2, 1, 1, -3, n] - 
    3072*S[2, 1, 1, 3, n] + 1536*S[2, 1, 2, -2, n] + 2048*S[2, 1, 3, 1, n] + 
    22528*S[2, 2, -2, 1, n] + 1536*S[2, 2, 1, -2, n] + 
    1024*S[2, 3, 1, 1, n] + 56832*S[3, -2, 1, 1, n] + 
    3328*S[3, 1, -2, 1, n] + 6144*S[3, 1, 1, -2, n] - 
    14336*S[-2, 1, -2, 1, 1, n] + 81920*S[-2, 1, 1, -2, 1, n] + 
    1024*S[1, -2, -2, 1, 1, n] + 6144*S[1, -2, 1, -2, 1, n] - 
    46080*S[1, -2, 1, 1, -2, n] - 125952*S[1, 1, -3, 1, 1, n] - 
    18432*S[1, 1, -2, -2, 1, n] + 34816*S[1, 1, -2, 1, -2, n] + 
    (44032 - 97280/n + 97280/(1 + n))*S[1, 1, -2, 1, 1, n] - 
    14336*S[1, 1, -2, 1, 2, n] - 14336*S[1, 1, -2, 2, 1, n] - 
    140288*S[1, 1, 1, -3, 1, n] - 22528*S[1, 1, 1, -2, -2, n] - 
    118784*S[1, 1, 1, -2, 2, n] - 2048*S[1, 1, 1, 3, 1, n] - 
    21504*S[1, 1, 2, -2, 1, n] + 2048*S[1, 1, 3, 1, 1, n] - 
    111616*S[1, 2, -2, 1, 1, n] - 21504*S[1, 2, 1, -2, 1, n] - 
    111616*S[2, 1, -2, 1, 1, n] - 21504*S[2, 1, 1, -2, 1, n] + 
    194560*S[1, 1, 1, -2, 1, 1, n] + S[-3, 1, n]*(4856 + 23616/n^3 - 
      74464/(3*n^2) + 75856/(3*n) - 8768/(1 + n)^3 - 61408/(3*(1 + n)^2) - 
      75856/(3*(1 + n)) - 26496*zeta[3]) + 
    S[-2, 2, n]*(288 + 15232/n^3 - 46400/(3*n^2) + 67136/(3*n) - 
      6528/(1 + n)^3 - 32576/(3*(1 + n)^2) - 67136/(3*(1 + n)) - 
      16768*zeta[3]) + S[1, -3, n]*(1864 - 960/n^3 + 768/n^2 - 71744/(3*n) + 
      4032/(1 + n)^3 - 4224/(1 + n)^2 + 71744/(3*(1 + n)) - 10880*zeta[3]) + 
    S[4, n]*(468 + 4608/n^3 - 6752/n^2 + 23168/(3*n) - 2176/(1 + n)^3 - 
      16672/(3*(1 + n)^2) - 23168/(3*(1 + n)) - 6144*zeta[3]) + 
    S[3, 1, n]*(1424 + 3328/n^3 - 16928/(3*n^2) + 24272/(3*n) - 
      3840/(1 + n)^3 - 24736/(3*(1 + n)^2) - 24272/(3*(1 + n)) - 
      3584*zeta[3]) + S[2, -2, n]*(-1208 - 7424/n^3 + 30368/(3*n^2) - 
      66592/(3*n) + 4096/(1 + n)^3 + 19360/(3*(1 + n)^2) + 
      66592/(3*(1 + n)) - 1152*zeta[3]) + 
    (5912/3 + 6688/n^4 - 33056/(3*n^3) + 65048/(3*n^2) - 128048/(3*n) + 
      4960/(1 + n)^4 + 35552/(3*(1 + n)^3) + 60680/(3*(1 + n)^2) + 
      128048/(3*(1 + n)))*zeta[3] + S[1, 3, n]*(-3952 - 3584/n^3 + 
      12992/(3*n^2) - 4576/n + 1024/(1 + n)^3 + 2752/(3*(1 + n)^2) + 
      4576/(1 + n) + 2560*zeta[3]) + S[-4, n]*(232 - 6336/n^3 + 
      12928/(3*n^2) + 552/n + 1344/(1 + n)^3 + 20096/(3*(1 + n)^2) - 
      552/(1 + n) + 11520*zeta[3]) + S[-2, -2, n]*(-2808 - 8704/n^3 + 
      16672/n^2 - 74224/(3*n) + 7680/(1 + n)^3 + 55520/(3*(1 + n)^2) + 
      74224/(3*(1 + n)) + 13312*zeta[3]) + S[1, -2, 1, n]*
     (-8560 - 13952/n^3 + 60992/(3*n^2) - 7552/n + 2688/(1 + n)^3 + 
      57664/(3*(1 + n)^2) + 7552/(1 + n) + 17152*zeta[3]) + 
    S[-2, 1, 1, n]*(-27648/n^3 + 97664/(3*n^2) - 46496/n + 11264/(1 + n)^3 + 
      65152/(3*(1 + n)^2) + 46496/(1 + n) + 31232*zeta[3]) + 
    S[2, n]*(587/3 + 5184/n^5 - 5952/n^4 + 29608/(3*n^3) - 46156/(3*n^2) + 
      25064/n - 3136/(1 + n)^5 - 4928/(1 + n)^4 - 11048/(3*(1 + n)^3) - 
      31964/(3*(1 + n)^2) - 25064/(1 + n) + 
      (-720 - 7616/n^2 + 8384/n - 7616/(1 + n)^2 - 8384/(1 + n))*zeta[3]) + 
    S[-3, n]*(-1712 + 608/n^4 - 5344/n^3 + 46600/(3*n^2) - 20420/n + 
      1760/(1 + n)^4 + 2912/(1 + n)^3 + 26968/(3*(1 + n)^2) + 20420/(1 + n) + 
      (864 + 7360/n - 7360/(1 + n))*zeta[3]) + 
    S[3, n]*(3496/3 - 32/n^4 + 1408/n^3 - 9544/(3*n^2) + 21424/(3*n) - 
      1184/(1 + n)^4 - 6272/(3*(1 + n)^3) - 15752/(3*(1 + n)^2) - 
      21424/(3*(1 + n)) + (-3616/3 - 2240/n + 2240/(1 + n))*zeta[3]) + 
    S[-2, 1, n]*(1856 + 4736/n^4 - 4800/n^3 + 15952/(3*n^2) - 59672/(3*n) - 
      2176/(1 + n)^4 + 19264/(3*(1 + n)^3) + 7056/(1 + n)^2 + 
      59672/(3*(1 + n)) + (4544 - 12416/n + 12416/(1 + n))*zeta[3]) + 
    S[1, 1, n]*(-8960/n^5 + 36992/(3*n^4) - 60224/(3*n^3) + 87176/(3*n^2) - 
      139360/(3*n) + 6912/(1 + n)^5 + 16256/(3*(1 + n)^4) + 
      33856/(3*(1 + n)^3) + 55048/(3*(1 + n)^2) + 139360/(3*(1 + n)) + 
      (14080/n^2 - 15616/n + 14080/(1 + n)^2 + 15616/(1 + n))*zeta[3]) + 
    S[1, n]*(2048/n^6 - 416/(3*n^5) - 7984/(3*n^4) - 1192/(3*n^3) - 
      7340/(3*n^2) + 40508/(3*n) + 128/(1 + n)^6 - 15200/(3*(1 + n)^5) + 
      9056/(3*(1 + n)^4) - 12824/(3*(1 + n)^3) - 18364/(3*(1 + n)^2) - 
      40508/(3*(1 + n)) + (-8640/n^3 + 13952/n^2 - 28512/n + 6336/(1 + n)^3 + 
        12800/(1 + n)^2 + 28512/(1 + n))*zeta[3]) + 
    (660 + 528/n^2 - 528/n + 528/(1 + n)^2 + 528/(1 + n))*zeta[4] + 
    S[-2, n]*(8176/3 - 3200/n^5 + 7360/(3*n^4) - 11024/(3*n^3) + 
      32944/(3*n^2) - 83732/(3*n) + 4736/(1 + n)^5 + 13888/(3*(1 + n)^4) + 
      36080/(3*(1 + n)^3) + 51112/(3*(1 + n)^2) + 83732/(3*(1 + n)) + 
      (-13184/3 + 8384/n^2 - 35072/(3*n) + 7232/(1 + n)^2 + 
        35072/(3*(1 + n)))*zeta[3] + 1056*zeta[4] - 7040*zeta[5]) + 
    (-13840/3 + 2240/n^2 - 31360/(3*n) + 2240/(1 + n)^2 + 31360/(3*(1 + n)))*
     zeta[5]))/2 + ((1 - (-1)^n)*color[ca*cf^2*nf]*
   (7751/54 - 256/n^6 + 544/n^5 - 8552/(27*n^4) + 27416/(27*n^3) - 
    251738/(81*n^2) + 374561/(81*n) - 448/(3*(1 + n)^6) + 
    11296/(9*(1 + n)^5) - 46760/(27*(1 + n)^4) + 97528/(81*(1 + n)^3) - 
    82570/(81*(1 + n)^2) - 374561/(81*(1 + n)) - (1280*S[-6, n])/3 + 
    (176/3 - 1696/(3*n) + 1696/(3*(1 + n)))*S[-5, n] + 
    (25192/27 - 1376/(3*n^2) + 13024/(9*n) + 32/(1 + n)^2 - 
      13024/(9*(1 + n)))*S[-4, n] + (-3064/27 + 496/(3*n^2) - 10648/(9*n) - 
      48/(1 + n)^2 + 10648/(9*(1 + n)))*S[4, n] + 
    (-528 + 800/(3*n) - 800/(3*(1 + n)))*S[5, n] + (1280*S[6, n])/3 + 
    (1216*S[-5, 1, n])/3 + (128*S[-4, -2, n])/3 + 
    (-14432/9 + 896/(3*n) - 896/(3*(1 + n)))*S[-4, 1, n] - 
    (640*S[-4, 2, n])/3 + (64*S[-3, -3, n])/3 + 
    (-1600/9 + 448/(3*n) - 448/(3*(1 + n)))*S[-3, -2, n] + 
    (20656/27 + 320/n^2 - 23104/(9*n) - 832/(3*(1 + n)^2) + 
      23104/(9*(1 + n)))*S[-3, 1, n] + (-320/3 - 384/n + 384/(1 + n))*
     S[-3, 2, n] - (128*S[-3, 3, n])/3 + (832*S[-2, -4, n])/3 + 
    (-1792/3 - 704/(3*n) + 704/(3*(1 + n)))*S[-2, -3, n] + 
    (224 + 384/n^2 + 3968/(9*n) + 2176/(3*(1 + n)^2) - 3968/(9*(1 + n)))*
     S[-2, -2, n] + (-832/(3*n^2) + 448/(3*n) - 832/(3*(1 + n)^2) - 
      448/(3*(1 + n)))*S[-2, 2, n] + (-64 - 192/n + 192/(1 + n))*
     S[-2, 3, n] + (320*S[-2, 4, n])/3 + (3392*S[1, -5, n])/3 + 
    (-14336/9 + 2560/(3*n) - 2560/(3*(1 + n)))*S[1, -4, n] + 
    (-20656/27 + 1088/(3*n^2) - 7936/(3*n) - 1472/(3*(1 + n)^2) + 
      7936/(3*(1 + n)))*S[1, -3, n] + (832/(3*n^4) - 4384/(9*n^3) + 
      7456/(9*n^2) - 15056/(9*n) + 448/(3*(1 + n)^4) + 3616/(9*(1 + n)^3) + 
      6688/(9*(1 + n)^2) + 15056/(9*(1 + n)))*S[1, 1, n] + 
    (-41744/27 - 192/n^2 + 2240/(3*n) - 448/(3*(1 + n)^2) - 2240/(3*(1 + n)))*
     S[1, 3, n] + (18224/9 + 704/(3*n) - 704/(3*(1 + n)))*S[1, 4, n] - 
    (1600*S[1, 5, n])/3 + 1344*S[2, -4, n] + 
    (-18176/9 + 1280/(3*n) - 1280/(3*(1 + n)))*S[2, -3, n] + 
    (-20656/27 + 640/(3*n^2) - 448/n + 128/(3*(1 + n)^2) + 448/(1 + n))*
     S[2, -2, n] - (18496*S[2, 2, n])/27 + 
    (9328/9 - 64/(3*n) + 64/(3*(1 + n)))*S[2, 3, n] + (64*S[2, 4, n])/3 + 
    (2560*S[3, -3, n])/3 + (-2240/9 + 640/(3*n) - 640/(3*(1 + n)))*
     S[3, -2, n] + (-12880/27 - 320/(3*n^2) - 1120/(3*n) - 320/(1 + n)^2 + 
      1120/(3*(1 + n)))*S[3, 1, n] + (880/3 + 64/n - 64/(1 + n))*S[3, 2, n] - 
    128*S[3, 3, n] + 256*S[4, -2, n] + (496/3 + 192/n - 192/(1 + n))*
     S[4, 1, n] - 192*S[4, 2, n] - (448*S[5, 1, n])/3 + 
    (2560*S[-4, 1, 1, n])/3 + (512*S[-3, -2, 1, n])/3 - 
    (896*S[-3, 1, -2, n])/3 + (-3968/9 + 4096/(3*n) - 4096/(3*(1 + n)))*
     S[-3, 1, 1, n] + (256*S[-3, 1, 2, n])/3 + (256*S[-3, 2, 1, n])/3 + 
    (256*S[-2, -3, 1, n])/3 + 384*S[-2, -2, -2, n] + 
    (-1280/3 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, -2, 1, n] + 
    (256*S[-2, -2, 2, n])/3 - (256*S[-2, 1, -3, n])/3 + 
    (4096/3 - 896/(3*n) + 896/(3*(1 + n)))*S[-2, 1, -2, n] + 
    (1280/n^2 - 14720/(9*n) + 3328/(3*(1 + n)^2) + 14720/(9*(1 + n)))*
     S[-2, 1, 1, n] + (256/(3*n) - 256/(3*(1 + n)))*S[-2, 1, 2, n] - 
    (896*S[-2, 1, 3, n])/3 + (896*S[-2, 2, -2, n])/3 + 
    (256/(3*n) - 256/(3*(1 + n)))*S[-2, 2, 1, n] - (896*S[-2, 3, 1, n])/3 - 
    (1792*S[1, -4, 1, n])/3 - (896*S[1, -3, -2, n])/3 + 
    (34688/9 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -3, 1, n] + 
    768*S[1, -3, 2, n] + (1408*S[1, -2, -3, n])/3 + 
    (-11392/9 - 2048/(3*n) + 2048/(3*(1 + n)))*S[1, -2, -2, n] + 
    (-41312/27 - 1408/(3*n^2) + 4096/n + 1664/(3*(1 + n)^2) - 4096/(1 + n))*
     S[1, -2, 1, n] + (640/3 + 2048/(3*n) - 2048/(3*(1 + n)))*
     S[1, -2, 2, n] + 384*S[1, -2, 3, n] - (5120*S[1, 1, -4, n])/3 + 
    3840*S[1, 1, -3, n] + (-1792/(3*n^2) + 1792/(3*n) - 1792/(3*(1 + n)^2) - 
      1792/(3*(1 + n)))*S[1, 1, -2, n] - (2560*S[1, 1, 3, n])/3 - 
    (1408*S[1, 1, 4, n])/3 - (2560*S[1, 2, -3, n])/3 + 
    (1280*S[1, 2, -2, n])/3 + (128*S[1, 2, 3, n])/3 - 
    (1280*S[1, 3, -2, n])/3 + (2368/3 + 256/(3*n) - 256/(3*(1 + n)))*
     S[1, 3, 1, n] - 128*S[1, 3, 2, n] - 384*S[1, 4, 1, n] - 
    (1280*S[2, -3, 1, n])/3 - (1024*S[2, -2, -2, n])/3 + 
    (32768/9 - 512/n + 512/(1 + n))*S[2, -2, 1, n] + 
    (2048*S[2, -2, 2, n])/3 - (2560*S[2, 1, -3, n])/3 + 
    (1280*S[2, 1, -2, n])/3 + (128*S[2, 1, 3, n])/3 - 
    (512*S[2, 2, -2, n])/3 - 128*S[2, 3, 1, n] - 768*S[3, -2, 1, n] - 
    (512*S[3, 1, -2, n])/3 + (-64 + 256/(3*n) - 256/(3*(1 + n)))*
     S[3, 1, 1, n] + (128*S[3, 1, 2, n])/3 + (128*S[3, 2, 1, n])/3 + 
    (640*S[4, 1, 1, n])/3 + (512*S[-2, 1, -2, 1, n])/3 - 
    (3584*S[-2, 1, 1, -2, n])/3 - (8192*S[1, -3, 1, 1, n])/3 - 
    (512*S[1, -2, -2, 1, n])/3 + (1792*S[1, -2, 1, -2, n])/3 + 
    (7936/9 - 7168/(3*n) + 7168/(3*(1 + n)))*S[1, -2, 1, 1, n] - 
    (512*S[1, -2, 1, 2, n])/3 - (512*S[1, -2, 2, 1, n])/3 - 
    (1024*S[1, 1, -3, 1, n])/3 + (4096*S[1, 1, -2, -2, n])/3 - 
    (17920*S[1, 1, -2, 1, n])/3 - (4096*S[1, 1, -2, 2, n])/3 - 
    (512*S[1, 1, 3, 1, n])/3 + 1024*S[1, 2, -2, 1, n] - 
    (512*S[1, 3, 1, 1, n])/3 - 2560*S[2, -2, 1, 1, n] + 
    1024*S[2, 1, -2, 1, n] + (14336*S[1, 1, -2, 1, 1, n])/3 + 
    S[-3, n]*(-33512/81 - 992/(3*n^3) + 10096/(9*n^2) - 19576/(27*n) - 
      416/(3*(1 + n)^3) + 5168/(9*(1 + n)^2) + 19576/(27*(1 + n)) - 
      (896*zeta[3])/3) + (-940/3 - 928/(3*n^3) + 16/(3*n^2) - 7640/(9*n) + 
      2464/(3*(1 + n)^3) + 16/(1 + n)^2 + 7640/(9*(1 + n)))*zeta[3] + 
    S[3, n]*(832/9 + 352/(3*n^3) - 6608/(9*n^2) + 42424/(27*n) + 
      224/(3*(1 + n)^3) - 544/(9*(1 + n)^2) - 42424/(27*(1 + n)) + 
      (704*zeta[3])/3) + S[1, 2, n]*(41504/81 + 64/(3*n^3) - 64/(3*n^2) + 
      128/(3*n) - 64/(3*(1 + n)^3) - 64/(3*(1 + n)^2) - 128/(3*(1 + n)) + 
      256*zeta[3]) + S[2, 1, n]*(41504/81 + 64/(3*n^3) - 64/(3*n^2) + 
      128/(3*n) - 64/(3*(1 + n)^3) - 64/(3*(1 + n)^2) - 128/(3*(1 + n)) + 
      256*zeta[3]) + S[-2, 1, n]*(-96 + 1600/(3*n^3) - 25312/(9*n^2) + 
      103408/(27*n) + 2240/(3*(1 + n)^3) - 13280/(9*(1 + n)^2) - 
      103408/(27*(1 + n)) + (2048*zeta[3])/3) + 
    S[1, -2, n]*(59248/81 - 128/n^3 + 2368/(3*n^2) - 2720/(3*n) - 
      1664/(3*(1 + n)^3) + 1088/(1 + n)^2 + 2720/(3*(1 + n)) + 
      (2048*zeta[3])/3) + S[2, n]*(5512/27 - 16/n^4 - 200/n^3 + 
      14552/(27*n^2) - 54472/(81*n) - 208/(1 + n)^4 + 72/(1 + n)^3 - 
      17000/(27*(1 + n)^2) + 54472/(81*(1 + n)) + 
      (-928/3 - 128/n + 128/(1 + n))*zeta[3]) + 
    (312 + 144/n^2 - 56/n + 144/(1 + n)^2 + 56/(1 + n))*zeta[4] + 
    S[-2, n]*(120 - 128/(3*n^4) + 1184/(9*n^3) + 10256/(27*n^2) - 
      123560/(81*n) + 256/(3*(1 + n)^4) + 3232/(9*(1 + n)^3) - 
      9632/(27*(1 + n)^2) + 123560/(81*(1 + n)) + 
      (-896 - 1024/(3*n) + 1024/(3*(1 + n)))*zeta[3] + 288*zeta[4]) + 
    (-40 - 80/(3*n) + 80/(3*(1 + n)))*zeta[5] + 
    S[1, n]*(-34066/81 + 608/(3*n^5) - 9472/(9*n^4) + 52672/(27*n^3) - 
      223624/(81*n^2) + 81832/(27*n) - 736/(3*(1 + n)^5) + 
      5648/(9*(1 + n)^4) - 15136/(27*(1 + n)^3) + 20824/(81*(1 + n)^2) - 
      81832/(27*(1 + n)) + (3856/9 + 192/n^2 - 1024/(3*n) + 448/(1 + n)^2 + 
        1024/(3*(1 + n)))*zeta[3] - 176*zeta[4] + (160*zeta[5])/3)))/2 + 
 ((1 - (-1)^n)*color[ca^2*cf*nf]*(-20027/108 + 64/n^6 - 208/(3*n^5) - 
    8492/(27*n^4) + 55420/(81*n^3) - 4153/(9*n^2) + 18863/(54*n) - 
    96/(1 + n)^6 - 3728/(9*(1 + n)^5) + 20716/(27*(1 + n)^4) - 
    32764/(81*(1 + n)^3) + 114817/(81*(1 + n)^2) - 18863/(54*(1 + n)) + 
    (256*S[-6, n])/3 + (176/3 + 976/(9*n) - 976/(9*(1 + n)))*S[-5, n] + 
    (-10916/27 + 272/(3*n^2) - 2288/(9*n) + 80/(3*(1 + n)^2) + 
      2288/(9*(1 + n)))*S[-4, n] + (13820/27 - 80/n^2 + 3664/(9*n) - 
      16/(1 + n)^2 - 3664/(9*(1 + n)))*S[4, n] + 
    (-176/3 - 976/(9*n) + 976/(9*(1 + n)))*S[5, n] - (256*S[6, n])/3 - 
    (256*S[-5, 1, n])/3 + (3616/9 - 320/(3*n) + 320/(3*(1 + n)))*
     S[-4, 1, n] + (128*S[-4, 2, n])/3 + (224*S[-3, -3, n])/9 + 
    (32/9 - 64/n + 64/(1 + n))*S[-3, -2, n] + 
    (-9248/27 - 352/(3*n^2) + 6272/(9*n) + 160/(3*(1 + n)^2) - 
      6272/(9*(1 + n)))*S[-3, 1, n] + (256/(3*n) - 256/(3*(1 + n)))*
     S[-3, 2, n] + (64*S[-3, 3, n])/3 - 64*S[-2, -4, n] + 
    (144 + 800/(9*n) - 800/(9*(1 + n)))*S[-2, -3, n] + 
    (-344/3 - 128/n^2 - 1504/(9*n) - 256/(1 + n)^2 + 1504/(9*(1 + n)))*
     S[-2, -2, n] + (64/n^2 - 64/n + 64/(1 + n)^2 + 64/(1 + n))*S[-2, 2, n] + 
    (32 + 64/n - 64/(1 + n))*S[-2, 3, n] - (64*S[-2, 4, n])/3 - 
    (1952*S[1, -5, n])/9 + (2176/9 - 640/(3*n) + 640/(3*(1 + n)))*
     S[1, -4, n] + (9248/27 - 160/(3*n^2) + 576/n + 352/(3*(1 + n)^2) - 
      576/(1 + n))*S[1, -3, n] + (4624/9 + 64/(3*n^3) + 112/(3*n^2) - 
      800/(3*n) - 64/(3*(1 + n)^3) - 48/(1 + n)^2 + 800/(3*(1 + n)))*
     S[1, 3, n] + (-5696/9 + 128/(3*n) - 128/(3*(1 + n)))*S[1, 4, n] + 
    (1952*S[1, 5, n])/9 - (832*S[2, -4, n])/3 + 
    (3136/9 - 256/(3*n) + 256/(3*(1 + n)))*S[2, -3, n] + 
    (9248/27 - 32/n^2 + 128/(3*n) - 32/(1 + n)^2 - 128/(3*(1 + n)))*
     S[2, -2, n] + (-992/3 + 64/(3*n^2) - 64/(3*n) + 64/(3*(1 + n)^2) + 
      64/(3*(1 + n)))*S[2, 3, n] + (320*S[2, 4, n])/3 - 
    (1312*S[3, -3, n])/9 + (-32/9 - 416/(9*n) + 416/(9*(1 + n)))*
     S[3, -2, n] + (-4864/27 - 64/(3*n^3) + 320/(3*n^2) + 896/(9*n) + 
      64/(3*(1 + n)^3) + 192/(1 + n)^2 - 896/(9*(1 + n)))*S[3, 1, n] + 
    (352/9 - 128/(3*n) + 128/(3*(1 + n)))*S[3, 2, n] + (128*S[3, 3, n])/3 - 
    (128*S[4, -2, n])/3 + (1712/9 - 64/(3*n^2) + 32/(9*n) - 
      64/(3*(1 + n)^2) - 32/(9*(1 + n)))*S[4, 1, n] - (64*S[4, 2, n])/3 - 
    (128*S[5, 1, n])/3 - (512*S[-4, 1, 1, n])/3 - (832*S[-3, -2, 1, n])/9 + 
    128*S[-3, 1, -2, n] + (1408/9 - 1024/(3*n) + 1024/(3*(1 + n)))*
     S[-3, 1, 1, n] - (128*S[-2, -3, 1, n])/3 - 128*S[-2, -2, -2, n] + 
    (608/3 - 448/(9*n) + 448/(9*(1 + n)))*S[-2, -2, 1, n] - 
    (128*S[-2, -2, 2, n])/3 + (128*S[-2, 1, -3, n])/3 + 
    (-1088/3 + 128/n - 128/(1 + n))*S[-2, 1, -2, n] + 
    (-1024/(3*n^2) + 4480/(9*n) - 1024/(3*(1 + n)^2) - 4480/(9*(1 + n)))*
     S[-2, 1, 1, n] + (256*S[-2, 1, 3, n])/3 - (256*S[-2, 2, -2, n])/3 + 
    (256*S[-2, 3, 1, n])/3 + (640*S[1, -4, 1, n])/3 + 128*S[1, -3, -2, n] - 
    (9088*S[1, -3, 1, n])/9 - (512*S[1, -3, 2, n])/3 - 
    (1600*S[1, -2, -3, n])/9 + (4352/9 + 256/n - 256/(1 + n))*
     S[1, -2, -2, n] + (18496/27 + 448/(3*n^2) - 1152/n - 192/(1 + n)^2 + 
      1152/(1 + n))*S[1, -2, 1, n] + (-512/(3*n) + 512/(3*(1 + n)))*
     S[1, -2, 2, n] - 128*S[1, -2, 3, n] + (1280*S[1, 1, -4, n])/3 - 
    (2560*S[1, 1, -3, n])/3 + (512/(3*n^2) - 512/(3*n) + 512/(3*(1 + n)^2) + 
      512/(3*(1 + n)))*S[1, 1, -2, n] + 
    (1280/3 - 128/(3*n^2) + 128/n - 128/(3*(1 + n)^2) - 128/(1 + n))*
     S[1, 1, 3, n] - (256*S[1, 1, 4, n])/3 + (512*S[1, 2, -3, n])/3 - 
    (256*S[1, 2, 3, n])/3 + (832*S[1, 3, -2, n])/9 + 
    (-3136/9 + 128/(3*n^2) - 640/(3*n) + 128/(3*(1 + n)^2) + 640/(3*(1 + n)))*
     S[1, 3, 1, n] + (256*S[1, 3, 2, n])/3 + (1088*S[1, 4, 1, n])/9 + 
    (512*S[2, -3, 1, n])/3 + 128*S[2, -2, -2, n] + 
    (-9088/9 + 512/(3*n) - 512/(3*(1 + n)))*S[2, -2, 1, n] - 
    (512*S[2, -2, 2, n])/3 + (512*S[2, 1, -3, n])/3 - (256*S[2, 1, 3, n])/3 + 
    (640*S[3, -2, 1, n])/3 - (64*S[3, 1, -2, n])/9 - 
    (256*S[-2, 1, -2, 1, n])/3 + (1024*S[-2, 1, 1, -2, n])/3 + 
    (2048*S[1, -3, 1, 1, n])/3 + (896*S[1, -2, -2, 1, n])/9 - 
    256*S[1, -2, 1, -2, n] + (-2816/9 + 2048/(3*n) - 2048/(3*(1 + n)))*
     S[1, -2, 1, 1, n] - 512*S[1, 1, -2, -2, n] + (5120*S[1, 1, -2, 1, n])/
     3 + (1024*S[1, 1, -2, 2, n])/3 + (512*S[1, 1, 3, 1, n])/3 - 
    (1024*S[1, 2, -2, 1, n])/3 + (2048*S[2, -2, 1, 1, n])/3 - 
    (1024*S[2, 1, -2, 1, n])/3 - (4096*S[1, 1, -2, 1, 1, n])/3 + 
    S[-2, 1, n]*(32 - 1472/(9*n^3) + 7600/(9*n^2) - 36560/(27*n) - 
      2368/(9*(1 + n)^3) + 1424/(3*(1 + n)^2) + 36560/(27*(1 + n)) - 
      (640*zeta[3])/3) + S[1, -2, n]*(-40640/81 + 800/(9*n^3) - 
      3152/(9*n^2) + 2720/(9*n) + 1120/(9*(1 + n)^3) - 2384/(9*(1 + n)^2) - 
      2720/(9*(1 + n)) - (1856*zeta[3])/9) + 
    S[3, n]*(-48112/81 - 24/n^3 + 632/(3*n^2) - 4472/(9*n) - 72/(1 + n)^3 + 
      152/(3*(1 + n)^2) + 4472/(9*(1 + n)) - (1312*zeta[3])/9) + 
    (3578/9 + 1024/(9*n^3) - 136/(9*n^2) + 4976/(9*n) - 2176/(9*(1 + n)^3) + 
      344/(9*(1 + n)^2) - 4976/(9*(1 + n)))*zeta[3] + 
    S[-3, n]*(21616/81 + 208/(3*n^3) - 1904/(9*n^2) + 1880/(27*n) + 
      112/(3*(1 + n)^3) - 2032/(9*(1 + n)^2) - 1880/(27*(1 + n)) + 
      (736*zeta[3])/9) + S[2, n]*(38626/81 + 104/(3*n^4) - 464/(9*n^3) + 
      992/(9*n^2) - 1984/(9*n) + 104/(3*(1 + n)^4) + 464/(9*(1 + n)^3) + 
      992/(9*(1 + n)^2) + 1984/(9*(1 + n)) + 
      (352/3 - 128/(3*n^2) + 128/n - 128/(3*(1 + n)^2) - 128/(1 + n))*
       zeta[3]) + S[1, 1, n]*(-224/(3*n^4) + 1472/(9*n^3) - 3056/(9*n^2) + 
      6688/(9*n) - 224/(3*(1 + n)^4) - 1472/(9*(1 + n)^3) - 
      3056/(9*(1 + n)^2) - 6688/(9*(1 + n)) + 
      (256/(3*n^2) - 256/n + 256/(3*(1 + n)^2) + 256/(1 + n))*zeta[3]) + 
    S[-2, n]*(-548/9 + 32/(3*n^4) - 400/(9*n^3) - 4360/(27*n^2) + 
      56668/(81*n) - 256/(3*(1 + n)^4) - 368/(9*(1 + n)^3) + 
      7960/(27*(1 + n)^2) - 56668/(81*(1 + n)) + 
      (848/3 + 928/(9*n) - 928/(9*(1 + n)))*zeta[3] - 96*zeta[4]) + 
    (-192 - 48/n^2 - 40/n - 48/(1 + n)^2 + 40/(1 + n))*zeta[4] + 
    (-440/3 + 320/(3*n^2) - 3920/(9*n) + 320/(3*(1 + n)^2) + 
      3920/(9*(1 + n)))*zeta[5] + S[1, n]*(-24137/81 + 760/(9*n^4) - 
      7064/(27*n^3) + 10892/(27*n^2) - 20248/(27*n) - 64/(3*(1 + n)^5) - 
      872/(9*(1 + n)^4) + 632/(27*(1 + n)^3) + 2732/(27*(1 + n)^2) + 
      20248/(27*(1 + n)) + (-6160/9 - 128/(3*n^3) + 64/(3*n^2) - 128/(3*n) + 
        128/(3*(1 + n)^3) + 64/(3*(1 + n)^2) + 128/(3*(1 + n)))*zeta[3] + 
      176*zeta[4] + (2080*zeta[5])/9)))/2 + 
 ((1 - (-1)^n)*color[cf^4]*(-4873/24 + 304/n^7 + 736/n^6 - 448/n^5 + 
    1100/n^4 - 2048/n^3 + 1658/(3*n^2) + 12874/n - 2768/(1 + n)^7 - 
    2624/(1 + n)^6 - 6432/(1 + n)^5 - 9008/(1 + n)^4 - 12376/(1 + n)^3 - 
    42880/(3*(1 + n)^2) - 12874/(1 + n) + 2048*S[-7, n] + 
    (3072 + 4096/n - 4096/(1 + n))*S[-6, n] + 
    (5104/3 + 6464/n^2 - 8192/(3*n) + 2624/(1 + n)^2 + 8192/(3*(1 + n)))*
     S[-5, n] + (-1744/3 - 1728/n^2 + 896/(3*n) - 1472/(1 + n)^2 - 
      896/(3*(1 + n)))*S[5, n] + (-1152 - 256/n + 256/(1 + n))*S[6, n] - 
    768*S[7, n] - 7680*S[-6, 1, n] - 1024*S[-5, -2, n] + 
    (-4032 - 12928/n + 12928/(1 + n))*S[-5, 1, n] - 9216*S[-5, 2, n] - 
    5632*S[-4, -3, n] + (384 - 3200/n + 3200/(1 + n))*S[-4, -2, n] + 
    (576 - 18304/n^2 + 15616/n - 9344/(1 + n)^2 - 15616/(1 + n))*
     S[-4, 1, n] + (704 - 12928/n + 12928/(1 + n))*S[-4, 2, n] - 
    2048*S[-4, 3, n] - 3072*S[-3, -4, n] + (-1408 - 3328/n + 3328/(1 + n))*
     S[-3, -3, n] + (352 + 384/n^2 + 512/n + 1152/(1 + n)^2 - 512/(1 + n))*
     S[-3, -2, n] + (-14464/n^2 + 14848/n - 8832/(1 + n)^2 - 14848/(1 + n))*
     S[-3, 2, n] + (256 - 2560/n + 2560/(1 + n))*S[-3, 3, n] - 
    5120*S[-3, 4, n] + 768*S[-2, -5, n] + (-3136 - 1920/n + 1920/(1 + n))*
     S[-2, -4, n] + (1088/3 + 1920/n^2 - 1024/(3*n) + 2176/(1 + n)^2 + 
      1024/(3*(1 + n)))*S[-2, -3, n] + 
    (-32 - 1920/n^2 + 1024/n - 1408/(1 + n)^2 - 1024/(1 + n))*S[-2, 3, n] + 
    (1024 - 1280/n + 1280/(1 + n))*S[-2, 4, n] - 3840*S[-2, 5, n] - 
    8192*S[1, -6, n] + (-8064 - 13312/n + 13312/(1 + n))*S[1, -5, n] + 
    (-544 - 13696/n^2 + 7552/n - 1920/(1 + n)^2 - 7552/(1 + n))*S[1, -4, n] + 
    (3200/n^4 - 16000/(3*n^3) + 12288/n^2 - 20288/n - 2944/(1 + n)^4 + 
      4480/(3*(1 + n)^3) + 7296/(1 + n)^2 + 20288/(1 + n))*S[1, -2, n] + 
    (832/n^4 - 1856/n^3 + 2400/n^2 - 3200/n - 1472/(1 + n)^4 - 
      448/(1 + n)^3 + 96/(1 + n)^2 + 3200/(1 + n))*S[1, 2, n] + 
    (-1328 + 1600/n^2 - 2688/n + 1856/(1 + n)^2 + 2688/(1 + n))*S[1, 4, n] + 
    (1152 - 1536/n + 1536/(1 + n))*S[1, 5, n] + 512*S[1, 6, n] - 
    17152*S[2, -5, n] + (-7296 - 17152/n + 17152/(1 + n))*S[2, -4, n] + 
    (-288 - 8064/n^2 + 2432/n + 2176/(1 + n)^2 - 2432/(1 + n))*S[2, -3, n] + 
    (832/n^4 - 1856/n^3 + 2400/n^2 - 3200/n - 1472/(1 + n)^4 - 
      448/(1 + n)^3 + 96/(1 + n)^2 + 3200/(1 + n))*S[2, 1, n] + 
    (-48 - 640/n^3 - 768/n^2 + 1152/n - 128/(1 + n)^3 - 384/(1 + n)^2 - 
      1152/(1 + n))*S[2, 2, n] + (-784 + 640/n^2 - 1792/n + 1664/(1 + n)^2 + 
      1792/(1 + n))*S[2, 3, n] + (-2496 - 2944/n + 2944/(1 + n))*S[2, 4, n] - 
    1280*S[2, 5, n] - 18432*S[3, -4, n] + (-5376 - 8064/n + 8064/(1 + n))*
     S[3, -3, n] + (-4160/3 - 1024/n^2 - 512/(3*n) + 1280/(1 + n)^2 + 
      512/(3*(1 + n)))*S[3, -2, n] + (-336 - 1216/n^2 - 256/n + 
      1088/(1 + n)^2 + 256/(1 + n))*S[3, 2, n] + (-768 - 896/n + 896/(1 + n))*
     S[3, 3, n] - 1792*S[3, 4, n] - 7680*S[4, -3, n] + 
    (-640 - 2944/n + 2944/(1 + n))*S[4, -2, n] + 
    (848/3 + 768/n^2 - 2944/(3*n) + 1792/(1 + n)^2 + 2944/(3*(1 + n)))*
     S[4, 1, n] + (192 - 1408/n + 1408/(1 + n))*S[4, 2, n] - 768*S[4, 3, n] - 
    3072*S[5, -2, n] + (-576 - 640/n + 640/(1 + n))*S[5, 1, n] - 
    512*S[5, 2, n] - 512*S[6, 1, n] + 13312*S[-5, 1, 1, n] - 
    1280*S[-4, -2, 1, n] + 9472*S[-4, 1, -2, n] + 
    (-4096 + 16896/n - 16896/(1 + n))*S[-4, 1, 1, n] + 3072*S[-4, 1, 2, n] + 
    3072*S[-4, 2, 1, n] - 5120*S[-3, -3, 1, n] + 9728*S[-3, -2, -2, n] + 
    (1536 - 512/n + 512/(1 + n))*S[-3, -2, 1, n] + 768*S[-3, -2, 2, n] + 
    7168*S[-3, 1, -3, n] + (512 + 5632/n - 5632/(1 + n))*S[-3, 1, -2, n] + 
    (576 + 20992/n^2 - 23040/n + 12800/(1 + n)^2 + 23040/(1 + n))*
     S[-3, 1, 1, n] + (-768 + 4096/n - 4096/(1 + n))*S[-3, 1, 2, n] + 
    3584*S[-3, 1, 3, n] + 11008*S[-3, 2, -2, n] + 
    (-768 + 4096/n - 4096/(1 + n))*S[-3, 2, 1, n] + 512*S[-3, 2, 2, n] - 
    2048*S[-3, 3, 1, n] + 256*S[-2, -4, 1, n] + 4096*S[-2, -3, -2, n] + 
    (2304 - 2048/n + 2048/(1 + n))*S[-2, -3, 1, n] + 1792*S[-2, -3, 2, n] + 
    3072*S[-2, -2, -3, n] + (-1024 + 3072/n - 3072/(1 + n))*
     S[-2, -2, -2, n] + (-256/3 - 4608/n^2 + 9728/(3*n) - 3584/(1 + n)^2 - 
      9728/(3*(1 + n)))*S[-2, -2, 1, n] + (-1024/n + 1024/(1 + n))*
     S[-2, -2, 2, n] - 2048*S[-2, -2, 3, n] - 256*S[-2, 1, -4, n] + 
    (2816 + 7168/n - 7168/(1 + n))*S[-2, 1, -3, n] + 
    (-640 + 768/n^2 - 1024/n - 768/(1 + n)^2 + 1024/(1 + n))*
     S[-2, 1, -2, n] + (3584/n^2 - 3840/n + 2560/(1 + n)^2 + 3840/(1 + n))*
     S[-2, 1, 2, n] + (-512 + 1024/n - 1024/(1 + n))*S[-2, 1, 3, n] + 
    7168*S[-2, 1, 4, n] - 1792*S[-2, 2, -3, n] + 
    (-640 + 6912/n - 6912/(1 + n))*S[-2, 2, -2, n] + 
    (3584/n^2 - 3840/n + 2560/(1 + n)^2 + 3840/(1 + n))*S[-2, 2, 1, n] + 
    (512/n - 512/(1 + n))*S[-2, 2, 2, n] + 2048*S[-2, 2, 3, n] + 
    512*S[-2, 3, -2, n] + (-512 - 512/n + 512/(1 + n))*S[-2, 3, 1, n] + 
    4096*S[-2, 4, 1, n] + 25856*S[1, -5, 1, n] + 6400*S[1, -4, -2, n] + 
    (3840 + 32256/n - 32256/(1 + n))*S[1, -4, 1, n] + 25344*S[1, -4, 2, n] + 
    6144*S[1, -3, -3, n] + (5120/n - 5120/(1 + n))*S[1, -3, -2, n] + 
    (-576 + 31744/n^2 - 27136/n + 12288/(1 + n)^2 + 27136/(1 + n))*
     S[1, -3, 1, n] + (-3840 + 27648/n - 27648/(1 + n))*S[1, -3, 2, n] + 
    5632*S[1, -3, 3, n] + 3328*S[1, -2, -4, n] + 
    (-2304 - 1024/n + 1024/(1 + n))*S[1, -2, -3, n] + 
    (-64 - 1536/n^2 + 1536/n - 1536/(1 + n)^2 - 1536/(1 + n))*
     S[1, -2, -2, n] + (17152/n^2 - 17664/n + 8960/(1 + n)^2 + 17664/(1 + n))*
     S[1, -2, 2, n] + (3072/n - 3072/(1 + n))*S[1, -2, 3, n] + 
    3072*S[1, -2, 4, n] + 26624*S[1, 1, -5, n] + 
    (7680 + 22528/n - 22528/(1 + n))*S[1, 1, -4, n] + 
    (11264/n^2 - 4096/n - 4096/(1 + n)^2 + 4096/(1 + n))*S[1, 1, -3, n] + 
    (-7168/n^3 + 10112/n^2 - 16640/n + 1024/(1 + n)^3 + 7040/(1 + n)^2 + 
      16640/(1 + n))*S[1, 1, -2, n] + (768/n^4 - 768/(1 + n)^4)*
     S[1, 1, 1, n] + (768/n^3 - 768/(1 + n)^3)*S[1, 1, 2, n] + 
    (-1920/n^2 + 2048/n - 1920/(1 + n)^2 - 2048/(1 + n))*S[1, 1, 3, n] + 
    (3840 + 5632/n - 5632/(1 + n))*S[1, 1, 4, n] + 3072*S[1, 1, 5, n] + 
    34304*S[1, 2, -4, n] + (4608 + 7680/n - 7680/(1 + n))*S[1, 2, -3, n] + 
    (1536/n - 3072/(1 + n)^2 - 1536/(1 + n))*S[1, 2, -2, n] + 
    (768/n^3 - 768/(1 + n)^3)*S[1, 2, 1, n] + (768/n^2 - 768/(1 + n)^2)*
     S[1, 2, 2, n] + 1536*S[1, 2, 3, n] + 5888*S[1, 2, 4, n] + 
    16128*S[1, 3, -3, n] + (768 + 2048/n - 2048/(1 + n))*S[1, 3, -2, n] + 
    (-256 + 2944/n^2 - 2048/n + 896/(1 + n)^2 + 2048/(1 + n))*S[1, 3, 1, n] + 
    (1536 + 1024/n - 1024/(1 + n))*S[1, 3, 2, n] + 1792*S[1, 3, 3, n] + 
    5376*S[1, 4, -2, n] + (1536 + 2560/n - 2560/(1 + n))*S[1, 4, 1, n] + 
    2816*S[1, 4, 2, n] + 1280*S[1, 5, 1, n] + 41216*S[2, -4, 1, n] + 
    5888*S[2, -3, -2, n] + (768 + 30720/n - 30720/(1 + n))*S[2, -3, 1, n] + 
    33280*S[2, -3, 2, n] - 768*S[2, -2, -3, n] + 
    (768 + 7168/n - 7168/(1 + n))*S[2, -2, -2, n] + 
    (-576 + 14592/n^2 - 9472/n + 3328/(1 + n)^2 + 9472/(1 + n))*
     S[2, -2, 1, n] + (-3072 + 20480/n - 20480/(1 + n))*S[2, -2, 2, n] + 
    3584*S[2, -2, 3, n] + 34304*S[2, 1, -4, n] + 
    (4608 + 7680/n - 7680/(1 + n))*S[2, 1, -3, n] + 
    (1536/n - 3072/(1 + n)^2 - 1536/(1 + n))*S[2, 1, -2, n] + 
    (768/n^3 - 768/(1 + n)^3)*S[2, 1, 1, n] + (768/n^2 - 768/(1 + n)^2)*
     S[2, 1, 2, n] + 1536*S[2, 1, 3, n] + 5888*S[2, 1, 4, n] + 
    17920*S[2, 2, -3, n] + (1536 + 1536/n - 1536/(1 + n))*S[2, 2, -2, n] + 
    (768/n^2 - 768/(1 + n)^2)*S[2, 2, 1, n] + (1152 + 768/n - 768/(1 + n))*
     S[2, 2, 2, n] + 1024*S[2, 2, 3, n] + 4352*S[2, 3, -2, n] + 
    (1536 + 1024/n - 1024/(1 + n))*S[2, 3, 1, n] + 3328*S[2, 3, 2, n] + 
    3584*S[2, 4, 1, n] + 32000*S[3, -3, 1, n] + 2560*S[3, -2, -2, n] + 
    (4224 + 9984/n - 9984/(1 + n))*S[3, -2, 1, n] + 21760*S[3, -2, 2, n] + 
    12032*S[3, 1, -3, n] + (1152 + 1536/n - 1536/(1 + n))*S[3, 1, -2, n] + 
    (256 + 1280/n^2 - 1280/(1 + n)^2)*S[3, 1, 1, n] + 
    (384 + 1280/n - 1280/(1 + n))*S[3, 1, 2, n] + 1792*S[3, 1, 3, n] + 
    4352*S[3, 2, -2, n] + (384 + 1280/n - 1280/(1 + n))*S[3, 2, 1, n] + 
    2560*S[3, 2, 2, n] + 2304*S[3, 3, 1, n] + 12544*S[4, -2, 1, n] - 
    256*S[4, 1, -2, n] + (-1152 + 1792/n - 1792/(1 + n))*S[4, 1, 1, n] + 
    2048*S[4, 1, 2, n] + 2048*S[4, 2, 1, n] + 1024*S[5, 1, 1, n] - 
    1024*S[-3, -2, 1, 1, n] + 12288*S[-3, 1, -2, 1, n] - 
    17408*S[-3, 1, 1, -2, n] - 2048*S[-2, -3, 1, 1, n] - 
    12288*S[-2, -2, -2, 1, n] + 6144*S[-2, -2, 1, -2, n] + 
    (1024/n - 1024/(1 + n))*S[-2, -2, 1, 1, n] + 9216*S[-2, 1, -3, 1, n] - 
    14336*S[-2, 1, -2, -2, n] + (-4608 + 1024/n - 1024/(1 + n))*
     S[-2, 1, -2, 1, n] - 3584*S[-2, 1, -2, 2, n] + 8192*S[-2, 1, 1, -3, n] + 
    (3584 - 12288/n + 12288/(1 + n))*S[-2, 1, 1, -2, n] - 
    4096*S[-2, 1, 1, 3, n] - 3072*S[-2, 1, 2, -2, n] + 
    4096*S[-2, 1, 3, 1, n] + 12800*S[-2, 2, -2, 1, n] - 
    3072*S[-2, 2, 1, -2, n] - 32768*S[1, -4, 1, 1, n] + 
    1024*S[1, -3, -2, 1, n] - 10240*S[1, -3, 1, -2, n] + 
    (12288 - 35840/n + 35840/(1 + n))*S[1, -3, 1, 1, n] - 
    8192*S[1, -3, 1, 2, n] - 8192*S[1, -3, 2, 1, n] + 
    4096*S[1, -2, -3, 1, n] - 5120*S[1, -2, -2, -2, n] + 
    (1536 - 2048/n + 2048/(1 + n))*S[1, -2, -2, 1, n] + 
    2048*S[1, -2, -2, 2, n] - 13312*S[1, -2, 1, -3, n] + 
    (4096/n - 4096/(1 + n))*S[1, -2, 1, -2, n] + 
    (-1152 - 27648/n^2 + 30720/n - 15360/(1 + n)^2 - 30720/(1 + n))*
     S[1, -2, 1, 1, n] + (1536 - 6144/n + 6144/(1 + n))*S[1, -2, 1, 2, n] - 
    3072*S[1, -2, 1, 3, n] - 12800*S[1, -2, 2, -2, n] + 
    (1536 - 6144/n + 6144/(1 + n))*S[1, -2, 2, 1, n] - 
    1024*S[1, -2, 2, 2, n] - 64512*S[1, 1, -4, 1, n] - 
    10240*S[1, 1, -3, -2, n] + (3072 - 41984/n + 41984/(1 + n))*
     S[1, 1, -3, 1, n] - 55296*S[1, 1, -3, 2, n] + 2048*S[1, 1, -2, -3, n] + 
    (-3072 - 14336/n + 14336/(1 + n))*S[1, 1, -2, -2, n] + 
    (-22528/n^2 + 14336/n - 4096/(1 + n)^2 - 14336/(1 + n))*
     S[1, 1, -2, 1, n] + (6144 - 32768/n + 32768/(1 + n))*S[1, 1, -2, 2, n] - 
    6144*S[1, 1, -2, 3, n] - 45056*S[1, 1, 1, -4, n] - 
    11264*S[1, 1, 1, 4, n] - 15360*S[1, 1, 2, -3, n] - 
    4096*S[1, 1, 3, -2, n] - 2048*S[1, 1, 3, 2, n] - 5120*S[1, 1, 4, 1, n] - 
    61440*S[1, 2, -3, 1, n] - 14336*S[1, 2, -2, -2, n] + 
    (-3072 - 9216/n + 9216/(1 + n))*S[1, 2, -2, 1, n] - 
    40960*S[1, 2, -2, 2, n] - 15360*S[1, 2, 1, -3, n] - 
    3072*S[1, 2, 2, -2, n] - 1536*S[1, 2, 2, 2, n] - 2048*S[1, 2, 3, 1, n] - 
    19968*S[1, 3, -2, 1, n] - 3072*S[1, 3, 1, -2, n] - 
    2560*S[1, 3, 1, 2, n] - 2560*S[1, 3, 2, 1, n] - 3584*S[1, 4, 1, 1, n] - 
    44032*S[2, -3, 1, 1, n] - 1024*S[2, -2, -2, 1, n] + 
    2560*S[2, -2, 1, -2, n] + (10752 - 29696/n + 29696/(1 + n))*
     S[2, -2, 1, 1, n] - 7168*S[2, -2, 1, 2, n] - 7168*S[2, -2, 2, 1, n] - 
    61440*S[2, 1, -3, 1, n] - 14336*S[2, 1, -2, -2, n] + 
    (-3072 - 9216/n + 9216/(1 + n))*S[2, 1, -2, 1, n] - 
    40960*S[2, 1, -2, 2, n] - 15360*S[2, 1, 1, -3, n] - 
    3072*S[2, 1, 2, -2, n] - 1536*S[2, 1, 2, 2, n] - 2048*S[2, 1, 3, 1, n] - 
    20480*S[2, 2, -2, 1, n] - 3072*S[2, 2, 1, -2, n] - 
    1536*S[2, 2, 1, 2, n] - 1536*S[2, 2, 2, 1, n] - 2560*S[2, 3, 1, 1, n] - 
    33792*S[3, -2, 1, 1, n] - 10752*S[3, 1, -2, 1, n] - 
    4096*S[3, 1, 1, -2, n] - 1536*S[3, 1, 1, 2, n] - 1536*S[3, 1, 2, 1, n] - 
    1536*S[3, 2, 1, 1, n] - 1536*S[4, 1, 1, 1, n] + 
    4096*S[-2, 1, -2, 1, 1, n] - 28672*S[-2, 1, 1, -2, 1, n] - 
    2048*S[1, -2, -2, 1, 1, n] - 2048*S[1, -2, 1, -2, 1, n] + 
    22528*S[1, -2, 1, 1, -2, n] + 71680*S[1, 1, -3, 1, 1, n] + 
    4096*S[1, 1, -2, -2, 1, n] - 8192*S[1, 1, -2, 1, -2, n] + 
    (-18432 + 47104/n - 47104/(1 + n))*S[1, 1, -2, 1, 1, n] + 
    12288*S[1, 1, -2, 1, 2, n] + 12288*S[1, 1, -2, 2, 1, n] + 
    83968*S[1, 1, 1, -3, 1, n] + 28672*S[1, 1, 1, -2, -2, n] + 
    65536*S[1, 1, 1, -2, 2, n] + 18432*S[1, 1, 2, -2, 1, n] + 
    59392*S[1, 2, -2, 1, 1, n] + 18432*S[1, 2, 1, -2, 1, n] + 
    59392*S[2, 1, -2, 1, 1, n] + 18432*S[2, 1, 1, -2, 1, n] - 
    94208*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*(16896/n^3 - 18176/n^2 + 
      24640/n - 4608/(1 + n)^3 - 10496/(1 + n)^2 - 24640/(1 + n) - 
      15360*zeta[3]) + S[1, -2, 1, n]*(2592 + 7424/n^3 - 6656/n^2 + 7424/n + 
      1792/(1 + n)^3 - 2048/(1 + n)^2 - 7424/(1 + n) - 10752*zeta[3]) + 
    S[-4, n]*(1184 + 4416/n^3 - 2528/n^2 + 3568/n + 1472/(1 + n)^3 - 
      864/(1 + n)^2 - 3568/(1 + n) - 6656*zeta[3]) + 
    S[-2, -2, n]*(1328 + 3328/n^3 - 5440/n^2 + 10016/n - 3328/(1 + n)^3 - 
      6208/(1 + n)^2 - 10016/(1 + n) - 5120*zeta[3]) + 
    S[1, 3, n]*(288 + 1344/n^3 - 2816/n^2 + 3520/n - 576/(1 + n)^3 - 
      1280/(1 + n)^2 - 3520/(1 + n) - 1536*zeta[3]) + 
    (-1680 - 3200/n^4 + 13312/(3*n^3) - 9760/n^2 + 54272/(3*n) - 
      2048/(1 + n)^4 - 12160/(3*(1 + n)^3) - 8320/(1 + n)^2 - 
      54272/(3*(1 + n)))*zeta[3] + S[2, -2, n]*(-240 + 3840/n^3 - 6016/n^2 + 
      10816/n - 2304/(1 + n)^3 - 4480/(1 + n)^2 - 10816/(1 + n) + 
      768*zeta[3]) + S[3, 1, n]*(-544 - 1856/n^3 + 1792/n^2 - 4032/n + 
      1600/(1 + n)^3 + 2304/(1 + n)^2 + 4032/(1 + n) + 1536*zeta[3]) + 
    S[4, n]*(-332 - 1824/n^3 + 2896/n^2 - 4392/n + 1184/(1 + n)^3 + 
      2448/(1 + n)^2 + 4392/(1 + n) + 2560*zeta[3]) + 
    S[1, -3, n]*(-1776 + 384/n^3 - 3648/n^2 + 9600/n - 4992/(1 + n)^3 - 
      4416/(1 + n)^2 - 9600/(1 + n) + 6912*zeta[3]) + 
    S[-2, 2, n]*(-192 - 9600/n^3 + 9600/n^2 - 13952/n + 2432/(1 + n)^3 + 
      5504/(1 + n)^2 + 13952/(1 + n) + 8448*zeta[3]) + 
    S[-3, 1, n]*(-1680 - 14464/n^3 + 13440/n^2 - 19296/n + 1664/(1 + n)^3 + 
      6784/(1 + n)^2 + 19296/(1 + n) + 14592*zeta[3]) + 
    S[1, n]*(-1856/n^6 + 704/n^5 - 2320/n^4 + 3960/n^3 - 7844/(3*n^2) - 
      3416/(3*n) - 3136/(1 + n)^6 - 1088/(1 + n)^5 - 1696/(1 + n)^4 + 
      1160/(1 + n)^3 + 7852/(3*(1 + n)^2) + 3416/(3*(1 + n)) + 
      (4608/n^3 - 5632/n^2 + 12480/n - 3072/(1 + n)^3 - 4864/(1 + n)^2 - 
        12480/(1 + n))*zeta[3]) + S[1, 1, n]*(6400/n^5 - 7488/n^4 + 
      10464/n^3 - 16128/n^2 + 25856/n - 5888/(1 + n)^5 - 4032/(1 + n)^4 - 
      5472/(1 + n)^3 - 9728/(1 + n)^2 - 25856/(1 + n) + 
      (-7424/n^2 + 7680/n - 7424/(1 + n)^2 - 7680/(1 + n))*zeta[3]) + 
    S[-2, 1, n]*(-896 - 2688/n^4 + 3520/(3*n^3) - 6112/n^2 + 30928/(3*n) + 
      1152/(1 + n)^4 + 1088/(3*(1 + n)^3) - 2848/(1 + n)^2 - 
      30928/(3*(1 + n)) + (384 + 6912/n - 6912/(1 + n))*zeta[3]) + 
    S[3, n]*(-332 - 480/n^4 + 160/n^3 - 96/n^2 - 352/n + 1376/(1 + n)^4 + 
      1568/(1 + n)^3 + 1424/(1 + n)^2 + 352/(1 + n) + 
      (960 + 1152/n - 1152/(1 + n))*zeta[3]) + 
    S[-3, n]*(736 - 512/n^4 + 3296/n^3 - 5456/n^2 + 31624/(3*n) - 
      128/(1 + n)^4 - 2144/(1 + n)^3 - 5168/(1 + n)^2 - 31624/(3*(1 + n)) + 
      (-1344 - 4224/n + 4224/(1 + n))*zeta[3]) + 
    S[2, n]*(58 - 3968/n^5 + 4272/n^4 - 6632/n^3 + 10744/n^2 - 15544/n + 
      1664/(1 + n)^5 + 1584/(1 + n)^4 + 1384/(1 + n)^3 + 4744/(1 + n)^2 + 
      15544/(1 + n) + (480 + 4096/n^2 - 4224/n + 4096/(1 + n)^2 + 
        4224/(1 + n))*zeta[3]) + (8720/3 - 640/n^2 + 14240/(3*n) - 
      640/(1 + n)^2 - 14240/(3*(1 + n)))*zeta[5] + 
    S[-2, n]*(-784 + 1152/n^5 - 832/n^4 + 1760/n^3 - 15968/(3*n^2) + 
      15864/n - 3712/(1 + n)^5 - 4480/(1 + n)^4 - 7072/(1 + n)^3 - 
      32624/(3*(1 + n)^2) - 15864/(1 + n) + 
      (1024/3 - 3712/n^2 + 15232/(3*n) - 2944/(1 + n)^2 - 15232/(3*(1 + n)))*
       zeta[3] + 4480*zeta[5])))/2 + 
 ((1 - (-1)^n)*color[d4FA/nc]*(-96 + 192/n^2 - 2848/(3*n) + 192/(1 + n)^2 + 
    2848/(3*(1 + n)) + (384 + 512/n - 512/(1 + n))*S[-6, n] + 
    (5248/3 + 832/n^2 - 1024/n + 832/(1 + n)^2 + 1024/(1 + n))*S[-5, n] + 
    (-992/3 - 64/n^3 - 576/n^2 + 1088/n + 64/(1 + n)^3 - 576/(1 + n)^2 - 
      1088/(1 + n))*S[-4, n] + (992/3 + 64/n^3 + 576/n^2 - 1088/n - 
      64/(1 + n)^3 + 576/(1 + n)^2 + 1088/(1 + n))*S[4, n] + 
    (-5248/3 - 832/n^2 + 1024/n - 832/(1 + n)^2 - 1024/(1 + n))*S[5, n] + 
    (-384 - 512/n + 512/(1 + n))*S[6, n] - 1536*S[-6, 1, n] + 
    1024*S[-5, -2, n] + (1920 - 1280/n + 1280/(1 + n))*S[-5, 1, n] - 
    1024*S[-5, 2, n] - 3072*S[-4, -3, n] + (-384 + 1536/n - 1536/(1 + n))*
     S[-4, -2, n] + (1152 - 2304/n^2 + 5120/n - 2304/(1 + n)^2 - 
      5120/(1 + n))*S[-4, 1, n] + (-256 - 1280/n + 1280/(1 + n))*
     S[-4, 2, n] + 512*S[-4, 3, n] - 3072*S[-3, -4, n] + 
    (-9728/3 - 4608/n + 4608/(1 + n))*S[-3, -3, n] + 
    (-768 + 1664/n^2 - 2560/n + 1664/(1 + n)^2 + 2560/(1 + n))*S[-3, -2, n] + 
    (-1024/n^2 + 1024/n - 1024/(1 + n)^2 - 1024/(1 + n))*S[-3, 2, n] + 
    (1024 + 1792/n - 1792/(1 + n))*S[-3, 3, n] + 3072*S[-3, 4, n] + 
    (-2560 - 3840/n + 3840/(1 + n))*S[-2, -4, n] + 
    (13184/3 + 256/n^2 - 2048/n + 256/(1 + n)^2 + 2048/(1 + n))*
     S[-2, -3, n] + (-384 + 768/n^2 - 768/n + 768/(1 + n)^2 + 768/(1 + n))*
     S[-2, 3, n] + (2560 + 3840/n - 3840/(1 + n))*S[-2, 4, n] - 
    1024*S[1, -6, n] + (-6016/3 - 3072/n + 3072/(1 + n))*S[1, -5, n] + 
    (-2176/n^2 + 2816/n - 2176/(1 + n)^2 - 2816/(1 + n))*S[1, -4, n] + 
    (2176/n^2 - 2816/n + 2176/(1 + n)^2 + 2816/(1 + n))*S[1, 4, n] + 
    (6016/3 + 3072/n - 3072/(1 + n))*S[1, 5, n] + 1024*S[1, 6, n] - 
    3072*S[2, -5, n] + (-3072/n + 3072/(1 + n))*S[2, -4, n] + 
    (-1792/n^2 + 3072/n - 1792/(1 + n)^2 - 3072/(1 + n))*S[2, -3, n] + 
    (-64/n^2 + 256/n - 64/(1 + n)^2 - 256/(1 + n))*S[2, 3, n] + 
    (3072/n - 3072/(1 + n))*S[2, 4, n] + 3072*S[2, 5, n] - 3072*S[3, -4, n] + 
    (-896/3 - 1792/n + 1792/(1 + n))*S[3, -3, n] + 
    (-12800/3 - 768/n^2 - 1024/n - 768/(1 + n)^2 + 1024/(1 + n))*
     S[3, -2, n] + (-256/n^2 + 1536/n - 256/(1 + n)^2 - 1536/(1 + n))*
     S[3, 2, n] + (-1536 - 512/n + 512/(1 + n))*S[3, 3, n] + 
    3072*S[3, 4, n] - 3072*S[4, -3, n] + (-2944 + 256/n - 256/(1 + n))*
     S[4, -2, n] + (15488/3 + 576/n^2 - 1024/n + 576/(1 + n)^2 + 
      1024/(1 + n))*S[4, 1, n] + (1536 - 1024/n + 1024/(1 + n))*S[4, 2, n] + 
    512*S[4, 3, n] + 1024*S[5, -2, n] + (1536 - 1792/n + 1792/(1 + n))*
     S[5, 1, n] - 1024*S[5, 2, n] - 1536*S[6, 1, n] + 2048*S[-5, 1, 1, n] + 
    4096*S[-4, -2, 1, n] + 2048*S[-4, 1, -2, n] + 
    (512 + 2560/n - 2560/(1 + n))*S[-4, 1, 1, n] + 2560*S[-3, -3, 1, n] - 
    6144*S[-3, -2, -2, n] + (17920/3 + 8704/n - 8704/(1 + n))*
     S[-3, -2, 1, n] + 4096*S[-3, -2, 2, n] + 512*S[-3, 1, -3, n] + 
    (512 + 512/n - 512/(1 + n))*S[-3, 1, -2, n] + 
    (2048/n^2 - 2048/n + 2048/(1 + n)^2 + 2048/(1 + n))*S[-3, 1, 1, n] + 
    2048*S[-3, 1, 3, n] + 2048*S[-3, 2, -2, n] - 2048*S[-3, 3, 1, n] + 
    2048*S[-2, -4, 1, n] - 3072*S[-2, -3, -2, n] + 
    (6912 + 6656/n - 6656/(1 + n))*S[-2, -3, 1, n] + 2048*S[-2, -3, 2, n] + 
    2048*S[-2, -2, -3, n] + (-4096 - 6656/n + 6656/(1 + n))*
     S[-2, -2, -2, n] + (-30976/3 - 1024/n^2 + 1536/n - 1024/(1 + n)^2 - 
      1536/(1 + n))*S[-2, -2, 1, n] + (-3072 + 2048/n - 2048/(1 + n))*
     S[-2, -2, 2, n] - 4096*S[-2, -2, 3, n] - 1024*S[-2, 1, -4, n] + 
    (10496 + 7168/n - 7168/(1 + n))*S[-2, 1, -3, n] + 
    (1536 + 512/n^2 + 2560/n + 512/(1 + n)^2 - 2560/(1 + n))*
     S[-2, 1, -2, n] + (-2048 + 512/n - 512/(1 + n))*S[-2, 1, 3, n] + 
    1024*S[-2, 1, 4, n] - 6144*S[-2, 2, -3, n] + 
    (512 + 2560/n - 2560/(1 + n))*S[-2, 2, -2, n] + 1024*S[-2, 2, 3, n] - 
    1024*S[-2, 3, -2, n] + (1024 - 1536/n + 1536/(1 + n))*S[-2, 3, 1, n] + 
    5120*S[-2, 4, 1, n] + 2560*S[1, -5, 1, n] - 3072*S[1, -4, -2, n] + 
    (6144/n - 6144/(1 + n))*S[1, -4, 1, n] + 2048*S[1, -4, 2, n] + 
    8704*S[1, -3, -3, n] + (-8192/n + 8192/(1 + n))*S[1, -3, -2, n] + 
    (5632/n^2 - 8192/n + 5632/(1 + n)^2 + 8192/(1 + n))*S[1, -3, 1, n] + 
    (4096/n - 4096/(1 + n))*S[1, -3, 2, n] - 3072*S[1, -3, 3, n] + 
    7168*S[1, -2, -4, n] + (-12032/3 + 2048/n - 2048/(1 + n))*
     S[1, -2, -3, n] + (-3840/n^2 + 2560/n - 3840/(1 + n)^2 - 2560/(1 + n))*
     S[1, -2, -2, n] + (2048/n^2 - 2048/n + 2048/(1 + n)^2 + 2048/(1 + n))*
     S[1, -2, 2, n] + (-4096/n + 4096/(1 + n))*S[1, -2, 3, n] - 
    7168*S[1, -2, 4, n] + 6144*S[1, 1, -5, n] + (6144/n - 6144/(1 + n))*
     S[1, 1, -4, n] + (3584/n^2 - 6144/n + 3584/(1 + n)^2 + 6144/(1 + n))*
     S[1, 1, -3, n] + (128/n^2 - 512/n + 128/(1 + n)^2 + 512/(1 + n))*
     S[1, 1, 3, n] + (-6144/n + 6144/(1 + n))*S[1, 1, 4, n] - 
    6144*S[1, 1, 5, n] + 6144*S[1, 2, -4, n] - 6144*S[1, 2, 4, n] + 
    3584*S[1, 3, -3, n] + (12032/3 + 2048/n - 2048/(1 + n))*S[1, 3, -2, n] + 
    (-640/n^2 + 3584/n - 640/(1 + n)^2 - 3584/(1 + n))*S[1, 3, 1, n] + 
    1024*S[1, 3, 3, n] - 1024*S[1, 4, -2, n] + 
    (-12032/3 + 4096/n - 4096/(1 + n))*S[1, 4, 1, n] + 2048*S[1, 4, 2, n] + 
    3584*S[1, 5, 1, n] + 6144*S[2, -4, 1, n] - 8192*S[2, -3, -2, n] + 
    (4096/n - 4096/(1 + n))*S[2, -3, 1, n] + 4096*S[2, -3, 2, n] + 
    2048*S[2, -2, -3, n] + (-6144/n + 6144/(1 + n))*S[2, -2, -2, n] + 
    (3584/n^2 - 6144/n + 3584/(1 + n)^2 + 6144/(1 + n))*S[2, -2, 1, n] + 
    (4096/n - 4096/(1 + n))*S[2, -2, 2, n] - 4096*S[2, -2, 3, n] + 
    6144*S[2, 1, -4, n] - 6144*S[2, 1, 4, n] + 2048*S[2, 3, -2, n] + 
    4096*S[2, 4, 1, n] + 2560*S[3, -3, 1, n] - 6144*S[3, -2, -2, n] + 
    (-5376 - 512/n + 512/(1 + n))*S[3, -2, 1, n] + 4096*S[3, -2, 2, n] + 
    512*S[3, 1, -3, n] + (17920/3 + 4096/n - 4096/(1 + n))*S[3, 1, -2, n] + 
    (512/n^2 - 3072/n + 512/(1 + n)^2 + 3072/(1 + n))*S[3, 1, 1, n] + 
    2048*S[3, 1, 3, n] + 2048*S[3, 2, -2, n] - 2048*S[3, 3, 1, n] + 
    4096*S[4, -2, 1, n] + 2048*S[4, 1, -2, n] + 
    (-3072 + 2048/n - 2048/(1 + n))*S[4, 1, 1, n] + 2048*S[5, 1, 1, n] - 
    8192*S[-3, -2, 1, 1, n] + 3072*S[-3, 1, -2, 1, n] - 
    4096*S[-3, 1, 1, -2, n] - 4096*S[-2, -3, 1, 1, n] - 
    12288*S[-2, -2, -2, 1, n] + 8192*S[-2, -2, 1, -2, n] + 
    (6144 - 4096/n + 4096/(1 + n))*S[-2, -2, 1, 1, n] + 
    8192*S[-2, 1, -3, 1, n] - 2048*S[-2, 1, -2, -2, n] + 
    (-19968 - 9216/n + 9216/(1 + n))*S[-2, 1, -2, 1, n] - 
    4096*S[-2, 1, -2, 2, n] + 12288*S[-2, 1, 1, -3, n] + 
    (-1024 - 5120/n + 5120/(1 + n))*S[-2, 1, 1, -2, n] - 
    2048*S[-2, 1, 1, 3, n] + 2048*S[-2, 1, 3, 1, n] + 
    12288*S[-2, 2, -2, 1, n] - 4096*S[1, -4, 1, 1, n] - 
    17408*S[1, -3, -2, 1, n] + (-8192/n + 8192/(1 + n))*S[1, -3, 1, 1, n] - 
    13312*S[1, -2, -3, 1, n] + 14336*S[1, -2, -2, -2, n] + 
    (24064/3 - 8192/n + 8192/(1 + n))*S[1, -2, -2, 1, n] - 
    4096*S[1, -2, -2, 2, n] - 13312*S[1, -2, 1, -3, n] + 
    (4096/n - 4096/(1 + n))*S[1, -2, 1, -2, n] + 
    (-4096/n^2 + 4096/n - 4096/(1 + n)^2 - 4096/(1 + n))*S[1, -2, 1, 1, n] - 
    2048*S[1, -2, 1, 3, n] - 4096*S[1, -2, 2, -2, n] + 
    2048*S[1, -2, 3, 1, n] - 12288*S[1, 1, -4, 1, n] + 
    16384*S[1, 1, -3, -2, n] + (-8192/n + 8192/(1 + n))*S[1, 1, -3, 1, n] - 
    8192*S[1, 1, -3, 2, n] - 4096*S[1, 1, -2, -3, n] + 
    (12288/n - 12288/(1 + n))*S[1, 1, -2, -2, n] + 
    (-7168/n^2 + 12288/n - 7168/(1 + n)^2 - 12288/(1 + n))*
     S[1, 1, -2, 1, n] + (-8192/n + 8192/(1 + n))*S[1, 1, -2, 2, n] + 
    8192*S[1, 1, -2, 3, n] - 12288*S[1, 1, 1, -4, n] + 
    12288*S[1, 1, 1, 4, n] - 4096*S[1, 1, 3, -2, n] - 8192*S[1, 1, 4, 1, n] - 
    8192*S[1, 2, -3, 1, n] + 12288*S[1, 2, -2, -2, n] - 
    8192*S[1, 2, -2, 2, n] + 1024*S[1, 3, -2, 1, n] - 
    8192*S[1, 3, 1, -2, n] - 4096*S[1, 4, 1, 1, n] - 8192*S[2, -3, 1, 1, n] - 
    8192*S[2, -2, -2, 1, n] + 4096*S[2, -2, 1, -2, n] + 
    (-8192/n + 8192/(1 + n))*S[2, -2, 1, 1, n] - 8192*S[2, 1, -3, 1, n] + 
    12288*S[2, 1, -2, -2, n] - 8192*S[2, 1, -2, 2, n] - 
    8192*S[3, -2, 1, 1, n] + 3072*S[3, 1, -2, 1, n] - 
    4096*S[3, 1, 1, -2, n] + 8192*S[-2, 1, -2, 1, 1, n] - 
    24576*S[-2, 1, 1, -2, 1, n] + 8192*S[1, -2, -2, 1, 1, n] + 
    18432*S[1, -2, 1, -2, 1, n] + 8192*S[1, -2, 1, 1, -2, n] + 
    16384*S[1, 1, -3, 1, 1, n] + 16384*S[1, 1, -2, -2, 1, n] - 
    8192*S[1, 1, -2, 1, -2, n] + (16384/n - 16384/(1 + n))*
     S[1, 1, -2, 1, 1, n] + 16384*S[1, 1, 1, -3, 1, n] - 
    24576*S[1, 1, 1, -2, -2, n] + 16384*S[1, 1, 1, -2, 2, n] + 
    16384*S[1, 2, -2, 1, 1, n] + 16384*S[2, 1, -2, 1, 1, n] - 
    32768*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*(1536/n^3 + 3072/n - 
      1536/(1 + n)^3 - 3072/(1 + n) - 8192*zeta[3]) + 
    S[1, 1, -2, n]*(-512/n^3 - 1792/n + 512/(1 + n)^3 + 1792/(1 + n) - 
      4096*zeta[3]) + S[1, -3, n]*(640/n^3 + 1536/n^2 + 896/n - 
      640/(1 + n)^3 + 1536/(1 + n)^2 - 896/(1 + n) - 2560*zeta[3]) + 
    S[-2, -2, n]*(-448 + 128/n^3 - 1152/n^2 + 1280/n - 128/(1 + n)^3 - 
      1152/(1 + n)^2 - 1280/(1 + n) - 2048*zeta[3]) + 
    S[3, 1, n]*(-640/3 - 192/n^3 - 768/n^2 + 1728/n + 192/(1 + n)^3 - 
      768/(1 + n)^2 - 1728/(1 + n) - 512*zeta[3]) + 
    S[-3, 1, n]*(-384/n^3 + 1536/n^2 - 1536/n + 384/(1 + n)^3 + 
      1536/(1 + n)^2 + 1536/(1 + n) - 512*zeta[3]) + 
    (880/3 + 1664/n^3 - 12032/(3*n^2) + 3520/(3*n) - 1664/(1 + n)^3 - 
      12032/(3*(1 + n)^2) - 3520/(3*(1 + n)))*zeta[3] + 
    S[2, -2, n]*(256/n^3 + 896/n - 256/(1 + n)^3 - 896/(1 + n) + 
      2048*zeta[3]) + S[1, 3, n]*(-64/n^3 + 768/n^2 - 832/n + 64/(1 + n)^3 + 
      768/(1 + n)^2 + 832/(1 + n) + 2560*zeta[3]) + 
    S[-2, 2, n]*(-768/n^3 - 1536/n + 768/(1 + n)^3 + 1536/(1 + n) + 
      4096*zeta[3]) + S[1, -2, 1, n]*(-768/n^3 - 3072/n^2 + 768/(1 + n)^3 - 
      3072/(1 + n)^2 + 9216*zeta[3]) + S[1, -2, n]*
     (256 - 384/n^4 - 1664/n^3 + 17792/(3*n^2) - 18944/(3*n) - 
      384/(1 + n)^4 + 1664/(1 + n)^3 + 17792/(3*(1 + n)^2) + 
      18944/(3*(1 + n)) + (12032/3 + 2048/n - 2048/(1 + n))*zeta[3]) + 
    S[-2, n]*(-1888/3 + 384/n^5 - 128/n^3 + 640/n^2 - 5408/(3*n) - 
      384/(1 + n)^5 + 128/(1 + n)^3 + 640/(1 + n)^2 + 5408/(3*(1 + n)) + 
      (-15488/3 - 2304/n^2 + 1024/n - 2304/(1 + n)^2 - 1024/(1 + n))*
       zeta[3]) + S[-3, n]*(-128 - 192/n^4 + 384/n^2 - 384/n - 
      192/(1 + n)^4 + 384/(1 + n)^2 + 384/(1 + n) + 
      (2048/3 + 512/n - 512/(1 + n))*zeta[3]) + 
    S[3, n]*(160/3 + 192/n^4 - 384/n^2 + 64/n + 192/(1 + n)^4 - 
      384/(1 + n)^2 - 64/(1 + n) + (-6656/3 - 896/n + 896/(1 + n))*zeta[3]) + 
    S[-2, 1, n]*(768/n^4 + 1664/n^3 - 20096/(3*n^2) + 21248/(3*n) + 
      768/(1 + n)^4 - 1664/(1 + n)^3 - 20096/(3*(1 + n)^2) - 
      21248/(3*(1 + n)) + (-5376 - 3072/n + 3072/(1 + n))*zeta[3]) + 
    S[1, 1, n]*(768/n^5 - 256/n^3 + 1920/n^2 - 5504/n - 768/(1 + n)^5 + 
      256/(1 + n)^3 + 1920/(1 + n)^2 + 5504/(1 + n) + 
      (-3840/n^2 + 7168/n - 3840/(1 + n)^2 - 7168/(1 + n))*zeta[3] - 
      5120*zeta[5]) + (-12160/3 - 7360/n^2 + 50080/(3*n) - 7360/(1 + n)^2 - 
      50080/(3*(1 + n)))*zeta[5] + S[2, n]*(-384/n^5 + 128/n^3 - 960/n^2 + 
      2752/n + 384/(1 + n)^5 - 128/(1 + n)^3 - 960/(1 + n)^2 - 2752/(1 + n) + 
      (1920/n^2 - 3584/n + 1920/(1 + n)^2 + 3584/(1 + n))*zeta[3] + 
      2560*zeta[5]) + S[1, n]*(704/n^2 - 5216/(3*n) + 704/(1 + n)^2 + 
      5216/(3*(1 + n)) + (128/3 - 3072/n^2 + 2560/n - 3072/(1 + n)^2 - 
        2560/(1 + n))*zeta[3] + (18560/3 + 2560/n - 2560/(1 + n))*zeta[5])))/
  2 + ((1 - (-1)^n)*color[ca^2*cf^2]*(-29639/36 + 640/n^7 + 832/n^6 - 
    7064/(3*n^5) - 7940/(27*n^4) - 14848/(27*n^3) + 542161/(81*n^2) - 
    73862/(27*n) - 448/(1 + n)^7 + 16/(3*(1 + n)^6) - 53480/(9*(1 + n)^5) + 
    45544/(27*(1 + n)^4) - 1101884/(81*(1 + n)^3) - 460372/(81*(1 + n)^2) + 
    73862/(27*(1 + n)) + 1344*S[-7, n] + (9776/3 + 1408/n - 1408/(1 + n))*
     S[-6, n] + (80 + 2944/n^2 + 3568/(3*n) + 2560/(1 + n)^2 - 
      3568/(3*(1 + n)))*S[-5, n] + (3632/3 - 2752/n^2 - 176/(3*n) - 
      2368/(1 + n)^2 + 176/(3*(1 + n)))*S[5, n] + 
    (-9776/3 - 1408/n + 1408/(1 + n))*S[6, n] - 1344*S[7, n] - 
    5504*S[-6, 1, n] + 4544*S[-5, -2, n] + (-11728/3 - 7168/n + 7168/(1 + n))*
     S[-5, 1, n] - 4224*S[-5, 2, n] - 768*S[-4, -3, n] + 
    (5056/3 + 3200/n - 3200/(1 + n))*S[-4, -2, n] + 
    (80992/9 - 12032/n^2 + 30976/(3*n) - 10368/(1 + n)^2 - 30976/(3*(1 + n)))*
     S[-4, 1, n] + (2272/3 - 6848/n + 6848/(1 + n))*S[-4, 2, n] + 
    768*S[-4, 3, n] + 3008*S[-3, -4, n] + (-4480/3 - 2112/n + 2112/(1 + n))*
     S[-3, -3, n] + (8384/9 + 6208/n^2 - 17056/(3*n) + 5696/(1 + n)^2 + 
      17056/(3*(1 + n)))*S[-3, -2, n] + 
    (2144/3 - 9248/n^2 + 11520/n - 8224/(1 + n)^2 - 11520/(1 + n))*
     S[-3, 2, n] + (3824/3 + 1792/n - 1792/(1 + n))*S[-3, 3, n] - 
    4800*S[-3, 4, n] + 3520*S[-2, -5, n] + (-13600/3 - 1920/n + 1920/(1 + n))*
     S[-2, -4, n] + (18640/3 + 1152/n^2 + 8672/(3*n) + 640/(1 + n)^2 - 
      8672/(3*(1 + n)))*S[-2, -3, n] + 
    (240 + 416/n^2 - 608/n + 288/(1 + n)^2 + 608/(1 + n))*S[-2, 3, n] + 
    (6976/3 + 1472/n - 1472/(1 + n))*S[-2, 4, n] - 4032*S[-2, 5, n] - 
    2816*S[1, -6, n] + (-27872/3 - 4224/n + 4224/(1 + n))*S[1, -5, n] + 
    (101152/9 - 9504/n^2 + 15680/(3*n) - 7712/(1 + n)^2 - 15680/(3*(1 + n)))*
     S[1, -4, n] + (-177664/81 + 32/n^4 - 736/(3*n^3) + 1792/(3*n^2) - 
      4736/(3*n) + 32/(1 + n)^4 + 736/(3*(1 + n)^3) + 1792/(3*(1 + n)^2) + 
      4736/(3*(1 + n)))*S[1, 2, n] + (-99352/9 + 7376/n^2 - 26336/(3*n) + 
      6352/(1 + n)^2 + 26336/(3*(1 + n)))*S[1, 4, n] + 
    (18016/3 + 2688/n - 2688/(1 + n))*S[1, 5, n] + 2816*S[1, 6, n] - 
    4608*S[2, -5, n] + (-8928 - 7296/n + 7296/(1 + n))*S[2, -4, n] + 
    (128032/9 - 7456/n^2 + 18112/(3*n) - 5920/(1 + n)^2 - 18112/(3*(1 + n)))*
     S[2, -3, n] + (-177664/81 + 32/n^4 - 736/(3*n^3) + 1792/(3*n^2) - 
      4736/(3*n) + 32/(1 + n)^4 + 736/(3*(1 + n)^3) + 1792/(3*(1 + n)^2) + 
      4736/(3*(1 + n)))*S[2, 1, n] + (56960*S[2, 2, n])/27 + 
    (-47384/9 + 2544/n^2 - 6368/(3*n) + 1776/(1 + n)^2 + 6368/(3*(1 + n)))*
     S[2, 3, n] + (1376/3 + 2432/n - 2432/(1 + n))*S[2, 4, n] + 
    3072*S[2, 5, n] - 6784*S[3, -4, n] + (-18400/3 - 3968/n + 3968/(1 + n))*
     S[3, -3, n] + (1072/9 - 1728/n^2 + 2240/(3*n) - 1728/(1 + n)^2 - 
      2240/(3*(1 + n)))*S[3, -2, n] + (-1224 + 240/n^2 - 1312/n + 
      752/(1 + n)^2 + 1312/(1 + n))*S[3, 2, n] + (416 + 128/n - 128/(1 + n))*
     S[3, 3, n] + 3200*S[3, 4, n] - 2368*S[4, -3, n] + 
    (-1440 - 1024/n + 1024/(1 + n))*S[4, -2, n] + 
    (1256 - 496/n^2 - 544/n - 240/(1 + n)^2 + 544/(1 + n))*S[4, 1, n] + 
    (1824 - 896/n + 896/(1 + n))*S[4, 2, n] + 1024*S[4, 3, n] - 
    320*S[5, -2, n] + (1024/3 - 2240/n + 2240/(1 + n))*S[5, 1, n] - 
    256*S[5, 2, n] - 3136*S[6, 1, n] + 7680*S[-5, 1, 1, n] - 
    2688*S[-4, -2, 1, n] + 4224*S[-4, 1, -2, n] + 
    (-13312/3 + 12032/n - 12032/(1 + n))*S[-4, 1, 1, n] + 
    512*S[-4, 1, 2, n] + 512*S[-4, 2, 1, n] - 13952*S[-3, -3, 1, n] + 
    8960*S[-3, -2, -2, n] + (13888/3 + 4736/n - 4736/(1 + n))*
     S[-3, -2, 1, n] + 4224*S[-3, -2, 2, n] - 7808*S[-3, 1, -3, n] + 
    (-64/3 + 512/n - 512/(1 + n))*S[-3, 1, -2, n] + 
    (14080/9 + 16384/n^2 - 73216/(3*n) + 14336/(1 + n)^2 + 73216/(3*(1 + n)))*
     S[-3, 1, 1, n] + (-1408/3 + 1024/n - 1024/(1 + n))*S[-3, 1, 2, n] + 
    6144*S[-3, 1, 3, n] + 9472*S[-3, 2, -2, n] + 
    (-1408/3 + 1024/n - 1024/(1 + n))*S[-3, 2, 1, n] - 5120*S[-3, 3, 1, n] - 
    1408*S[-2, -4, 1, n] + (10688/3 - 384/n + 384/(1 + n))*S[-2, -3, 1, n] + 
    3456*S[-2, -3, 2, n] - 256*S[-2, -2, -3, n] + 
    (-5888 - 1536/n + 1536/(1 + n))*S[-2, -2, -2, n] + 
    (-1312/3 - 3456/n^2 + 6656/(3*n) - 2432/(1 + n)^2 - 6656/(3*(1 + n)))*
     S[-2, -2, 1, n] + (-9472/3 + 512/n - 512/(1 + n))*S[-2, -2, 2, n] - 
    5632*S[-2, -2, 3, n] - 9344*S[-2, 1, -4, n] + 
    (24640/3 + 8576/n - 8576/(1 + n))*S[-2, 1, -3, n] + 
    (-30016/3 + 1664/n^2 - 11200/(3*n) + 1664/(1 + n)^2 + 11200/(3*(1 + n)))*
     S[-2, 1, -2, n] + (1280/n^2 - 5248/(3*n) + 1280/(1 + n)^2 + 
      5248/(3*(1 + n)))*S[-2, 1, 2, n] + (-1312/3 + 1024/n - 1024/(1 + n))*
     S[-2, 1, 3, n] + 11520*S[-2, 1, 4, n] - 16000*S[-2, 2, -3, n] + 
    (-3584/3 + 8960/n - 8960/(1 + n))*S[-2, 2, -2, n] + 
    (1280/n^2 - 5248/(3*n) + 1280/(1 + n)^2 + 5248/(3*(1 + n)))*
     S[-2, 2, 1, n] + 4096*S[-2, 2, 3, n] - 3200*S[-2, 3, -2, n] + 
    (5024/3 - 2048/n + 2048/(1 + n))*S[-2, 3, 1, n] + 7168*S[-2, 4, 1, n] + 
    14336*S[1, -5, 1, n] - 6400*S[1, -4, -2, n] + 
    (23680/3 + 22528/n - 22528/(1 + n))*S[1, -4, 1, n] + 
    12672*S[1, -4, 2, n] + 3200*S[1, -3, -3, n] + 
    (-1984/3 - 12032/n + 12032/(1 + n))*S[1, -3, -2, n] + 
    (-219904/9 + 31488/n^2 - 102656/(3*n) + 26368/(1 + n)^2 + 
      102656/(3*(1 + n)))*S[1, -3, 1, n] + (-4992 + 21504/n - 21504/(1 + n))*
     S[1, -3, 2, n] - 2560*S[1, -3, 3, n] + 2816*S[1, -2, -4, n] + 
    (-21568/3 - 3328/n + 3328/(1 + n))*S[1, -2, -3, n] + 
    (91136/9 - 13568/n^2 + 58112/(3*n) - 12544/(1 + n)^2 - 58112/(3*(1 + n)))*
     S[1, -2, -2, n] + (-4288/3 + 14656/n^2 - 56192/(3*n) + 12608/(1 + n)^2 + 
      56192/(3*(1 + n)))*S[1, -2, 2, n] + (-2112 - 4352/n + 4352/(1 + n))*
     S[1, -2, 3, n] - 1920*S[1, -2, 4, n] + 8448*S[1, 1, -5, n] + 
    (35072/3 + 12800/n - 12800/(1 + n))*S[1, 1, -4, n] + 
    (-25728 + 14720/n^2 - 16640/n + 11648/(1 + n)^2 + 16640/(1 + n))*
     S[1, 1, -3, n] + (17152/3 - 4544/n^2 + 4096/n - 3008/(1 + n)^2 - 
      4096/(1 + n))*S[1, 1, 3, n] + (6592/3 - 3840/n + 3840/(1 + n))*
     S[1, 1, 4, n] - 5376*S[1, 1, 5, n] + 14592*S[1, 2, -4, n] + 
    (16384/3 + 1536/n - 1536/(1 + n))*S[1, 2, -3, n] + 
    (-8576/3 - 640/n^2 + 512/n - 640/(1 + n)^2 - 512/(1 + n))*
     S[1, 2, -2, n] + (-1856/3 - 768/n + 768/(1 + n))*S[1, 2, 3, n] - 
    4864*S[1, 2, 4, n] + 7936*S[1, 3, -3, n] + 
    (4736/3 + 1536/n - 1536/(1 + n))*S[1, 3, -2, n] + 
    (-16864/3 + 4992/n^2 - 19072/(3*n) + 4480/(1 + n)^2 + 19072/(3*(1 + n)))*
     S[1, 3, 1, n] + (1856 - 768/n + 768/(1 + n))*S[1, 3, 2, n] - 
    256*S[1, 3, 3, n] + 1024*S[1, 4, -2, n] + (2496 + 6912/n - 6912/(1 + n))*
     S[1, 4, 1, n] + 1792*S[1, 4, 2, n] + 4480*S[1, 5, 1, n] + 
    24192*S[2, -4, 1, n] - 12544*S[2, -3, -2, n] + 
    (9344/3 + 22528/n - 22528/(1 + n))*S[2, -3, 1, n] + 
    22528*S[2, -3, 2, n] - 3840*S[2, -2, -3, n] + 
    (7936/3 - 3072/n + 3072/(1 + n))*S[2, -2, -2, n] + 
    (-207040/9 + 16832/n^2 - 15488/n + 13760/(1 + n)^2 + 15488/(1 + n))*
     S[2, -2, 1, n] + (-13568/3 + 19456/n - 19456/(1 + n))*S[2, -2, 2, n] - 
    4480*S[2, -2, 3, n] + 14592*S[2, 1, -4, n] + 
    (16384/3 + 1536/n - 1536/(1 + n))*S[2, 1, -3, n] + 
    (-8576/3 - 640/n^2 + 512/n - 640/(1 + n)^2 - 512/(1 + n))*
     S[2, 1, -2, n] + (-1856/3 - 768/n + 768/(1 + n))*S[2, 1, 3, n] - 
    4864*S[2, 1, 4, n] + 3072*S[2, 2, -3, n] + (2816*S[2, 2, -2, n])/3 - 
    1536*S[2, 2, 3, n] + 1536*S[2, 3, -2, n] + (320 + 1280/n - 1280/(1 + n))*
     S[2, 3, 1, n] - 256*S[2, 3, 2, n] + 7168*S[2, 4, 1, n] + 
    15616*S[3, -3, 1, n] - 6784*S[3, -2, -2, n] + 
    (2688 + 5888/n - 5888/(1 + n))*S[3, -2, 1, n] + 17792*S[3, -2, 2, n] - 
    256*S[3, 1, -3, n] + (14912/3 + 2048/n - 2048/(1 + n))*S[3, 1, -2, n] + 
    (608 - 448/n^2 + 3968/(3*n) - 1472/(1 + n)^2 - 3968/(3*(1 + n)))*
     S[3, 1, 1, n] + (-704/3 + 512/n - 512/(1 + n))*S[3, 1, 2, n] + 
    1920*S[3, 1, 3, n] + 3072*S[3, 2, -2, n] + (-704/3 + 512/n - 512/(1 + n))*
     S[3, 2, 1, n] - 384*S[3, 3, 1, n] + 11136*S[4, -2, 1, n] - 
    6400*S[4, 1, -2, n] + (-8128/3 + 1536/n - 1536/(1 + n))*S[4, 1, 1, n] + 
    256*S[4, 1, 2, n] + 256*S[4, 2, 1, n] + 512*S[5, 1, 1, n] - 
    9216*S[-3, -2, 1, 1, n] + 35584*S[-3, 1, -2, 1, n] - 
    17920*S[-3, 1, 1, -2, n] - 7168*S[-2, -3, 1, 1, n] - 
    22528*S[-2, -2, -2, 1, n] + 23040*S[-2, -2, 1, -2, n] + 
    (4608 - 2048/n + 2048/(1 + n))*S[-2, -2, 1, 1, n] + 
    512*S[-2, -2, 1, 2, n] + 512*S[-2, -2, 2, 1, n] + 
    26624*S[-2, 1, -3, 1, n] - 23040*S[-2, 1, -2, -2, n] + 
    (-45440/3 + 768/n - 768/(1 + n))*S[-2, 1, -2, 1, n] - 
    8448*S[-2, 1, -2, 2, n] + 33280*S[-2, 1, 1, -3, n] + 
    (18176/3 - 17920/n + 17920/(1 + n))*S[-2, 1, 1, -2, n] - 
    8192*S[-2, 1, 1, 3, n] - 1024*S[-2, 1, 2, -2, n] + 
    8192*S[-2, 1, 3, 1, n] + 35072*S[-2, 2, -2, 1, n] - 
    1024*S[-2, 2, 1, -2, n] - 22016*S[1, -4, 1, 1, n] - 
    9472*S[1, -3, -2, 1, n] + 1024*S[1, -3, 1, -2, n] + 
    (54272/3 - 37888/n + 37888/(1 + n))*S[1, -3, 1, 1, n] - 
    2048*S[1, -3, 1, 2, n] - 2048*S[1, -3, 2, 1, n] + 
    768*S[1, -2, -3, 1, n] + 5120*S[1, -2, -2, -2, n] + 
    (7424/3 - 12288/n + 12288/(1 + n))*S[1, -2, -2, 1, n] - 
    1024*S[1, -2, -2, 2, n] - 15104*S[1, -2, 1, -3, n] + 
    (3968/3 + 16896/n - 16896/(1 + n))*S[1, -2, 1, -2, n] + 
    (-28160/9 - 27648/n^2 + 125440/(3*n) - 23552/(1 + n)^2 - 
      125440/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
    (2816/3 - 2048/n + 2048/(1 + n))*S[1, -2, 1, 2, n] - 
    4096*S[1, -2, 1, 3, n] - 15872*S[1, -2, 2, -2, n] + 
    (2816/3 - 2048/n + 2048/(1 + n))*S[1, -2, 2, 1, n] + 
    2048*S[1, -2, 3, 1, n] - 45056*S[1, 1, -4, 1, n] + 
    24064*S[1, 1, -3, -2, n] + (5632/3 - 39936/n + 39936/(1 + n))*
     S[1, 1, -3, 1, n] - 43008*S[1, 1, -3, 2, n] + 6656*S[1, 1, -2, -3, n] + 
    (-31744/3 + 5120/n - 5120/(1 + n))*S[1, 1, -2, -2, n] + 
    (120064/3 - 32000/n^2 + 35328/n - 25856/(1 + n)^2 - 35328/(1 + n))*
     S[1, 1, -2, 1, n] + (27136/3 - 36864/n + 36864/(1 + n))*
     S[1, 1, -2, 2, n] + 8704*S[1, 1, -2, 3, n] - 25600*S[1, 1, 1, -4, n] + 
    7680*S[1, 1, 1, 4, n] - 3072*S[1, 1, 2, -3, n] + 1536*S[1, 1, 2, 3, n] - 
    3072*S[1, 1, 3, -2, n] + (7424/3 - 2048/n + 2048/(1 + n))*
     S[1, 1, 3, 1, n] + 1536*S[1, 1, 3, 2, n] - 13824*S[1, 1, 4, 1, n] - 
    45056*S[1, 2, -3, 1, n] + 6144*S[1, 2, -2, -2, n] + 
    (-7168 - 3072/n + 3072/(1 + n))*S[1, 2, -2, 1, n] - 
    38912*S[1, 2, -2, 2, n] - 3072*S[1, 2, 1, -3, n] + 
    1536*S[1, 2, 1, 3, n] - 2560*S[1, 2, 3, 1, n] - 11776*S[1, 3, -2, 1, n] - 
    4096*S[1, 3, 1, -2, n] + (-1792/3 + 2048/n - 2048/(1 + n))*
     S[1, 3, 1, 1, n] - 1024*S[1, 3, 1, 2, n] - 1024*S[1, 3, 2, 1, n] - 
    3072*S[1, 4, 1, 1, n] - 39936*S[2, -3, 1, 1, n] - 
    11264*S[2, -2, -2, 1, n] + 16896*S[2, -2, 1, -2, n] + 
    (17152 - 35840/n + 35840/(1 + n))*S[2, -2, 1, 1, n] - 
    2048*S[2, -2, 1, 2, n] - 2048*S[2, -2, 2, 1, n] - 
    45056*S[2, 1, -3, 1, n] + 6144*S[2, 1, -2, -2, n] + 
    (-7168 - 3072/n + 3072/(1 + n))*S[2, 1, -2, 1, n] - 
    38912*S[2, 1, -2, 2, n] - 3072*S[2, 1, 1, -3, n] + 
    1536*S[2, 1, 1, 3, n] - 2560*S[2, 1, 3, 1, n] - 6144*S[2, 2, -2, 1, n] + 
    1024*S[2, 3, 1, 1, n] - 33280*S[3, -2, 1, 1, n] + 
    6656*S[3, 1, -2, 1, n] - 6144*S[3, 1, 1, -2, n] + 
    16384*S[-2, 1, -2, 1, 1, n] - 70656*S[-2, 1, 1, -2, 1, n] + 
    4096*S[1, -2, -2, 1, 1, n] - 1536*S[1, -2, 1, -2, 1, n] + 
    31744*S[1, -2, 1, 1, -2, n] + 75776*S[1, 1, -3, 1, 1, n] + 
    24576*S[1, 1, -2, -2, 1, n] - 33792*S[1, 1, -2, 1, -2, n] + 
    (-97280/3 + 67584/n - 67584/(1 + n))*S[1, 1, -2, 1, 1, n] + 
    4096*S[1, 1, -2, 1, 2, n] + 4096*S[1, 1, -2, 2, 1, n] + 
    79872*S[1, 1, 1, -3, 1, n] - 10240*S[1, 1, 1, -2, -2, n] + 
    73728*S[1, 1, 1, -2, 2, n] + 4096*S[1, 1, 1, 3, 1, n] + 
    6144*S[1, 1, 2, -2, 1, n] - 4096*S[1, 1, 3, 1, 1, n] + 
    71680*S[1, 2, -2, 1, 1, n] + 6144*S[1, 2, 1, -2, 1, n] + 
    71680*S[2, 1, -2, 1, 1, n] + 6144*S[2, 1, 1, -2, 1, n] - 
    135168*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*
     (13696/n^3 - 17024/n^2 + 236800/(9*n) - 8576/(1 + n)^3 - 
      40576/(3*(1 + n)^2) - 236800/(9*(1 + n)) - 22016*zeta[3]) + 
    S[-2, -2, n]*(320 + 6976/n^3 - 15552/n^2 + 165824/(9*n) - 
      6464/(1 + n)^3 - 53056/(3*(1 + n)^2) - 165824/(9*(1 + n)) - 
      11008*zeta[3]) + S[1, -2, 1, n]*(253456/27 + 8960/n^3 - 54752/(3*n^2) + 
      3968/n - 5632/(1 + n)^3 - 67808/(3*(1 + n)^2) - 3968/(1 + n) - 
      8448*zeta[3]) + S[-4, n]*(-81260/27 + 3280/n^3 - 9928/(3*n^2) - 
      2144/(9*n) - 2256/(1 + n)^3 - 5624/(1 + n)^2 + 2144/(9*(1 + n)) - 
      6400*zeta[3]) + S[1, 3, n]*(175696/27 + 1888/n^3 - 1664/n^2 - 
      3152/(3*n) - 800/(1 + n)^3 - 4544/(3*(1 + n)^2) + 3152/(3*(1 + n)) - 
      1280*zeta[3]) + S[1, 1, -2, n]*(-7168/n^3 + 31744/(3*n^2) - 
      63232/(3*n) + 4608/(1 + n)^3 + 28672/(3*(1 + n)^2) + 
      63232/(3*(1 + n)) - 1024*zeta[3]) + 
    (274 - 4480/n^4 + 26704/(3*n^3) - 46208/(3*n^2) + 94792/(3*n) - 
      3904/(1 + n)^4 - 32464/(3*(1 + n)^3) - 47216/(3*(1 + n)^2) - 
      94792/(3*(1 + n)))*zeta[3] + S[2, -2, n]*(74888/27 + 3776/n^3 - 
      14608/(3*n^2) + 12192/n - 2496/(1 + n)^3 - 10256/(3*(1 + n)^2) - 
      12192/(1 + n) + 896*zeta[3]) + S[3, 1, n]*(-16048/27 - 3072/n^3 + 
      18128/(3*n^2) - 19904/(3*n) + 3136/(1 + n)^3 + 7344/(1 + n)^2 + 
      19904/(3*(1 + n)) + 2560*zeta[3]) + 
    S[4, n]*(21416/27 - 2920/n^3 + 13004/(3*n^2) - 17332/(9*n) + 
      2088/(1 + n)^3 + 5380/(1 + n)^2 + 17332/(9*(1 + n)) + 4864*zeta[3]) + 
    S[1, -3, n]*(23048/27 - 512/n^3 + 14032/(3*n^2) + 35584/(3*n) + 
      128/(1 + n)^3 + 27728/(3*(1 + n)^2) - 35584/(3*(1 + n)) + 
      5504*zeta[3]) + S[-2, 2, n]*(-96 - 7264/n^3 + 20416/(3*n^2) - 
      32128/(3*n) + 4704/(1 + n)^3 + 16576/(3*(1 + n)^2) + 
      32128/(3*(1 + n)) + 11392*zeta[3]) + 
    S[-3, 1, n]*(-131912/27 - 12160/n^3 + 14224/n^2 - 92224/(9*n) + 
      7936/(1 + n)^3 + 46768/(3*(1 + n)^2) + 92224/(9*(1 + n)) + 
      16000*zeta[3]) + S[-2, 1, n]*(-1120 - 2272/n^4 + 14960/(3*n^3) - 
      7936/(9*n^2) + 350296/(27*n) + 224/(1 + n)^4 - 32624/(3*(1 + n)^3) - 
      51968/(9*(1 + n)^2) - 350296/(27*(1 + n)) + 
      (-17600/3 + 7296/n - 7296/(1 + n))*zeta[3]) + 
    S[3, n]*(-14060/9 + 608/n^4 - 5392/(3*n^3) + 54976/(9*n^2) - 
      281432/(27*n) + 656/(1 + n)^4 + 1792/(3*(1 + n)^3) + 
      30440/(9*(1 + n)^2) + 281432/(27*(1 + n)) + 
      (-32/3 + 1408/n - 1408/(1 + n))*zeta[3]) + 
    S[1, -2, n]*(-355328/81 + 3072/n^4 - 8832/n^3 + 52016/(3*n^2) - 
      108016/(3*n) + 1920/(1 + n)^4 + 37184/(3*(1 + n)^3) + 14032/(1 + n)^2 + 
      108016/(3*(1 + n)) + (3712/3 + 512/n - 512/(1 + n))*zeta[3]) + 
    S[-3, n]*(277456/81 - 432/n^4 + 8408/(3*n^3) - 88280/(9*n^2) + 
      287684/(27*n) - 1104/(1 + n)^4 - 2104/(3*(1 + n)^3) - 
      57016/(9*(1 + n)^2) - 287684/(27*(1 + n)) + 
      (-1120/3 - 4288/n + 4288/(1 + n))*zeta[3]) + 
    (-990 - 792/n^2 + 792/n - 792/(1 + n)^2 - 792/(1 + n))*zeta[4] + 
    S[1, 1, n]*(4512/n^5 - 17584/(3*n^4) + 81296/(9*n^3) - 129584/(9*n^2) + 
      212080/(9*n) - 4256/(1 + n)^5 - 13168/(3*(1 + n)^4) - 
      59792/(9*(1 + n)^3) - 101168/(9*(1 + n)^2) - 212080/(9*(1 + n)) + 
      (-8832/n^2 + 11008/n - 8832/(1 + n)^2 - 11008/(1 + n))*zeta[3] - 
      1280*zeta[5]) + (1260 - 3280/n^2 + 26000/(3*n) - 3280/(1 + n)^2 - 
      26000/(3*(1 + n)))*zeta[5] + S[2, n]*(10537/27 - 2360/n^5 + 2412/n^4 - 
      8660/(3*n^3) + 123632/(27*n^2) - 596992/(81*n) + 2232/(1 + n)^5 + 
      3084/(1 + n)^4 + 7892/(3*(1 + n)^3) + 192880/(27*(1 + n)^2) + 
      596992/(81*(1 + n)) + (240 + 4608/n^2 - 5696/n + 4608/(1 + n)^2 + 
        5696/(1 + n))*zeta[3] + 640*zeta[5]) + 
    S[-2, n]*(-2684 + 2720/n^5 - 6544/(3*n^4) + 21584/(9*n^3) - 
      227632/(27*n^2) + 1814104/(81*n) - 2848/(1 + n)^5 - 
      10240/(3*(1 + n)^4) - 55664/(9*(1 + n)^3) - 204392/(27*(1 + n)^2) - 
      1814104/(81*(1 + n)) + (5440 - 6528/n^2 + 26752/(3*n) - 
        6144/(1 + n)^2 - 26752/(3*(1 + n)))*zeta[3] - 1584*zeta[4] + 
      2720*zeta[5]) + S[1, n]*(-448/n^6 - 992/(3*n^5) + 36392/(9*n^4) - 
      141260/(27*n^3) + 861632/(81*n^2) - 474296/(27*n) + 592/(1 + n)^6 + 
      5440/(3*(1 + n)^5) - 14656/(9*(1 + n)^4) + 82028/(27*(1 + n)^3) + 
      146896/(81*(1 + n)^2) + 474296/(27*(1 + n)) + 
      (4864/n^3 - 10528/n^2 + 61216/(3*n) - 4096/(1 + n)^3 - 
        10144/(1 + n)^2 - 61216/(3*(1 + n)))*zeta[3] + 
      (4640/3 + 640/n - 640/(1 + n))*zeta[5])))/2 + 
 ((1 - (-1)^n)*color[ca^3*cf]*(373793/648 - 192/n^7 - 64/n^6 + 224/n^5 + 
    38174/(27*n^4) - 252202/(81*n^3) + 62902/(27*n^2) - 401999/(81*n) + 
    192/(1 + n)^7 + 816/(1 + n)^6 + 14176/(9*(1 + n)^5) - 
    9082/(9*(1 + n)^4) + 314170/(81*(1 + n)^3) - 36746/(81*(1 + n)^2) + 
    401999/(81*(1 + n)) - 320*S[-7, n] + 
    (-1600/3 - 832/(3*n) + 832/(3*(1 + n)))*S[-6, n] + 
    (-2888/9 - 1496/(3*n^2) - 168/n - 1496/(3*(1 + n)^2) + 168/(1 + n))*
     S[-5, n] + (2888/9 + 1496/(3*n^2) + 168/n + 1496/(3*(1 + n)^2) - 
      168/(1 + n))*S[5, n] + (1600/3 + 832/(3*n) - 832/(3*(1 + n)))*S[6, n] + 
    320*S[7, n] + 1216*S[-6, 1, n] - (4160*S[-5, -2, n])/3 + 
    (1456/3 + 3808/(3*n) - 3808/(3*(1 + n)))*S[-5, 1, n] + 
    (2048*S[-5, 2, n])/3 + 384*S[-4, -3, n] + (-368 - 1152/n + 1152/(1 + n))*
     S[-4, -2, n] + (-18320/9 + 1952/n^2 - 5216/(3*n) + 1952/(1 + n)^2 + 
      5216/(3*(1 + n)))*S[-4, 1, n] + (-96 + 3232/(3*n) - 3232/(3*(1 + n)))*
     S[-4, 2, n] - (832*S[-4, 3, n])/3 - 576*S[-3, -4, n] + 
    (7360/9 + 1152/n - 1152/(1 + n))*S[-3, -3, n] + 
    (2192/9 - 5296/(3*n^2) + 5792/(3*n) - 5296/(3*(1 + n)^2) - 
      5792/(3*(1 + n)))*S[-3, -2, n] + 
    (3968/(3*n^2) - 1792/n + 3968/(3*(1 + n)^2) + 1792/(1 + n))*S[-3, 2, n] + 
    (-480 - 2144/(3*n) + 2144/(3*(1 + n)))*S[-3, 3, n] + 832*S[-3, 4, n] - 
    832*S[-2, -5, n] + (3776/3 + 864/n - 864/(1 + n))*S[-2, -4, n] + 
    (-15568/9 + 448/(3*n^2) - 1040/n + 448/(3*(1 + n)^2) + 1040/(1 + n))*
     S[-2, -3, n] + (-96 - 352/n^2 + 320/n - 352/(1 + n)^2 - 320/(1 + n))*
     S[-2, 3, n] + (-2368/3 - 736/n + 736/(1 + n))*S[-2, 4, n] + 
    832*S[-2, 5, n] + (1664*S[1, -6, n])/3 + (14768/9 + 640/n - 640/(1 + n))*
     S[1, -5, n] + (-17360/9 + 5840/(3*n^2) - 1248/n + 5840/(3*(1 + n)^2) + 
      1248/(1 + n))*S[1, -4, n] + (27040/9 - 5552/(3*n^2) + 5792/(3*n) - 
      5552/(3*(1 + n)^2) - 5792/(3*(1 + n)))*S[1, 4, n] + 
    (-14768/9 - 640/n + 640/(1 + n))*S[1, 5, n] - (1664*S[1, 6, n])/3 + 
    640*S[2, -5, n] + (4576/3 + 1152/n - 1152/(1 + n))*S[2, -4, n] + 
    (-23792/9 + 5696/(3*n^2) - 5888/(3*n) + 5696/(3*(1 + n)^2) + 
      5888/(3*(1 + n)))*S[2, -3, n] + (1752 - 1552/(3*n^2) + 1664/(3*n) - 
      1552/(3*(1 + n)^2) - 1664/(3*(1 + n)))*S[2, 3, n] + 
    (-1760/3 - 768/n + 768/(1 + n))*S[2, 4, n] - 640*S[2, 5, n] + 
    1152*S[3, -4, n] + (10096/9 + 2720/(3*n) - 2720/(3*(1 + n)))*
     S[3, -3, n] + (4448/9 + 672/n^2 - 848/(3*n) + 672/(1 + n)^2 + 
      848/(3*(1 + n)))*S[3, -2, n] + (-968/9 - 640/(3*n^2) + 1280/(3*n) - 
      640/(3*(1 + n)^2) - 1280/(3*(1 + n)))*S[3, 2, n] + 
    (208/3 + 64/(3*n) - 64/(3*(1 + n)))*S[3, 3, n] - 896*S[3, 4, n] + 
    576*S[4, -3, n] + (1744/3 + 544/(3*n) - 544/(3*(1 + n)))*S[4, -2, n] + 
    (-15200/9 + 368/n^2 - 688/(3*n) + 368/(1 + n)^2 + 688/(3*(1 + n)))*
     S[4, 1, n] + (-992/3 + 128/(3*n) - 128/(3*(1 + n)))*S[4, 2, n] - 
    (832*S[4, 3, n])/3 - (320*S[5, -2, n])/3 + 
    (656/3 + 2336/(3*n) - 2336/(3*(1 + n)))*S[5, 1, n] + (128*S[5, 2, n])/3 + 
    1024*S[6, 1, n] - (4096*S[-5, 1, 1, n])/3 - (512*S[-4, -2, 1, n])/3 - 
    (1792*S[-4, 1, -2, n])/3 + (1984/3 - 6464/(3*n) + 6464/(3*(1 + n)))*
     S[-4, 1, 1, n] + (7744*S[-3, -3, 1, n])/3 - 1408*S[-3, -2, -2, n] + 
    (-17024/9 - 7616/(3*n) + 7616/(3*(1 + n)))*S[-3, -2, 1, n] - 
    (5888*S[-3, -2, 2, n])/3 + (8000*S[-3, 1, -3, n])/3 + 
    (-640/3 + 704/(3*n) - 704/(3*(1 + n)))*S[-3, 1, -2, n] + 
    (-3872/9 - 7936/(3*n^2) + 13568/(3*n) - 7936/(3*(1 + n)^2) - 
      13568/(3*(1 + n)))*S[-3, 1, 1, n] - (4864*S[-3, 1, 3, n])/3 - 
    (5632*S[-3, 2, -2, n])/3 + (4096*S[-3, 3, 1, n])/3 - 
    (256*S[-2, -4, 1, n])/3 + 512*S[-2, -3, -2, n] + 
    (-4192/3 - 2752/(3*n) + 2752/(3*(1 + n)))*S[-2, -3, 1, n] - 
    (4096*S[-2, -3, 2, n])/3 + (896*S[-2, -2, -3, n])/3 + 
    (5888/3 + 3520/(3*n) - 3520/(3*(1 + n)))*S[-2, -2, -2, n] + 
    (800/9 + 896/(3*n^2) - 544/(3*n) + 896/(3*(1 + n)^2) + 544/(3*(1 + n)))*
     S[-2, -2, 1, n] + (3392/3 - 1792/(3*n) + 1792/(3*(1 + n)))*
     S[-2, -2, 2, n] + (4736*S[-2, -2, 3, n])/3 + (7808*S[-2, 1, -4, n])/3 + 
    (-3040 - 7424/(3*n) + 7424/(3*(1 + n)))*S[-2, 1, -3, n] + 
    (8000/3 - 1792/(3*n^2) + 2560/(3*n) - 1792/(3*(1 + n)^2) - 
      2560/(3*(1 + n)))*S[-2, 1, -2, n] + (256 - 832/(3*n) + 832/(3*(1 + n)))*
     S[-2, 1, 3, n] - (8576*S[-2, 1, 4, n])/3 + 4864*S[-2, 2, -3, n] + 
    (192 - 6464/(3*n) + 6464/(3*(1 + n)))*S[-2, 2, -2, n] - 
    (3200*S[-2, 2, 3, n])/3 + (3200*S[-2, 3, -2, n])/3 + 
    (-640 + 576/n - 576/(1 + n))*S[-2, 3, 1, n] - (6016*S[-2, 4, 1, n])/3 - 
    (7616*S[1, -5, 1, n])/3 + 2304*S[1, -4, -2, n] + 
    (-5824/3 - 4096/n + 4096/(1 + n))*S[1, -4, 1, n] - 
    (5632*S[1, -4, 2, n])/3 - (6080*S[1, -3, -3, n])/3 + 
    (64 + 13312/(3*n) - 13312/(3*(1 + n)))*S[1, -3, -2, n] + 
    (55328/9 - 19328/(3*n^2) + 22528/(3*n) - 19328/(3*(1 + n)^2) - 
      22528/(3*(1 + n)))*S[1, -3, 1, n] + 
    (2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*S[1, -3, 2, n] + 
    1152*S[1, -3, 3, n] - (4352*S[1, -2, -4, n])/3 + 
    (16864/9 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -2, -3, n] + 
    (-34720/9 + 4128/n^2 - 18368/(3*n) + 4128/(1 + n)^2 + 18368/(3*(1 + n)))*
     S[1, -2, -2, n] + (-7936/(3*n^2) + 3584/n - 7936/(3*(1 + n)^2) - 
      3584/(1 + n))*S[1, -2, 2, n] + (704 + 5120/(3*n) - 5120/(3*(1 + n)))*
     S[1, -2, 3, n] + (3584*S[1, -2, 4, n])/3 - 1280*S[1, 1, -5, n] + 
    (-7040/3 - 2304/n + 2304/(1 + n))*S[1, 1, -4, n] + 
    (17152/3 - 11392/(3*n^2) + 4864/n - 11392/(3*(1 + n)^2) - 4864/(1 + n))*
     S[1, 1, -3, n] + (-8576/3 + 3104/(3*n^2) - 4736/(3*n) + 
      3104/(3*(1 + n)^2) + 4736/(3*(1 + n)))*S[1, 1, 3, n] + 
    (1408/3 + 1536/n - 1536/(1 + n))*S[1, 1, 4, n] + 1280*S[1, 1, 5, n] - 
    2304*S[1, 2, -4, n] - (2816*S[1, 2, -3, n])/3 + (1408*S[1, 2, 3, n])/3 + 
    1536*S[1, 2, 4, n] - (5440*S[1, 3, -3, n])/3 + 
    (-5728/9 - 1792/(3*n) + 1792/(3*(1 + n)))*S[1, 3, -2, n] + 
    (23792/9 - 4384/(3*n^2) + 2432/n - 4384/(3*(1 + n)^2) - 2432/(1 + n))*
     S[1, 3, 1, n] + (-1408/3 + 512/n - 512/(1 + n))*S[1, 3, 2, n] - 
    (128*S[1, 3, 3, n])/3 - (256*S[1, 4, -2, n])/3 + 
    (-4832/9 - 6656/(3*n) + 6656/(3*(1 + n)))*S[1, 4, 1, n] - 
    (256*S[1, 4, 2, n])/3 - (4672*S[1, 5, 1, n])/3 - 4096*S[2, -4, 1, n] + 
    (13312*S[2, -3, -2, n])/3 + (-2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*
     S[2, -3, 1, n] - (12032*S[2, -3, 2, n])/3 + (512*S[2, -2, -3, n])/3 + 
    (-704 + 2048/n - 2048/(1 + n))*S[2, -2, -2, n] + 
    (55328/9 - 11392/(3*n^2) + 11776/(3*n) - 11392/(3*(1 + n)^2) - 
      11776/(3*(1 + n)))*S[2, -2, 1, n] + 
    (2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*S[2, -2, 2, n] + 
    (5120*S[2, -2, 3, n])/3 - 2304*S[2, 1, -4, n] - (2816*S[2, 1, -3, n])/3 + 
    (1408*S[2, 1, 3, n])/3 + 1536*S[2, 1, 4, n] - (1792*S[2, 3, -2, n])/3 + 
    (-512/n + 512/(1 + n))*S[2, 3, 1, n] + 512*S[2, 3, 2, n] - 
    (6656*S[2, 4, 1, n])/3 - (6080*S[3, -3, 1, n])/3 + 2560*S[3, -2, -2, n] + 
    (32/3 - 2624/(3*n) + 2624/(3*(1 + n)))*S[3, -2, 1, n] - 
    (10496*S[3, -2, 2, n])/3 + (1088*S[3, 1, -3, n])/3 + 
    (-16064/9 - 2816/(3*n) + 2816/(3*(1 + n)))*S[3, 1, -2, n] + 
    (1280/(3*n^2) - 384/n + 1280/(3*(1 + n)^2) + 384/(1 + n))*S[3, 1, 1, n] - 
    (2944*S[3, 1, 3, n])/3 - (3328*S[3, 2, -2, n])/3 + 
    (640*S[3, 3, 1, n])/3 - (7424*S[4, -2, 1, n])/3 + 
    (3968*S[4, 1, -2, n])/3 + (896 - 256/(3*n) + 256/(3*(1 + n)))*
     S[4, 1, 1, n] - (256*S[5, 1, 1, n])/3 + (11776*S[-3, -2, 1, 1, n])/3 - 
    9088*S[-3, 1, -2, 1, n] + (11264*S[-3, 1, 1, -2, n])/3 + 
    (8192*S[-2, -3, 1, 1, n])/3 + 6144*S[-2, -2, -2, 1, n] - 
    (20224*S[-2, -2, 1, -2, n])/3 + (-1792 + 3584/(3*n) - 3584/(3*(1 + n)))*
     S[-2, -2, 1, 1, n] - (20992*S[-2, 1, -3, 1, n])/3 + 
    (17152*S[-2, 1, -2, -2, n])/3 + (16576/3 + 640/n - 640/(1 + n))*
     S[-2, 1, -2, 1, n] + (8192*S[-2, 1, -2, 2, n])/3 - 
    9728*S[-2, 1, 1, -3, n] + (-3968/3 + 12928/(3*n) - 12928/(3*(1 + n)))*
     S[-2, 1, 1, -2, n] + (6400*S[-2, 1, 1, 3, n])/3 - 
    (6400*S[-2, 1, 3, 1, n])/3 - 9728*S[-2, 2, -2, 1, n] + 
    (11264*S[1, -4, 1, 1, n])/3 + (15232*S[1, -3, -2, 1, n])/3 - 
    1024*S[1, -3, 1, -2, n] + (-11264/3 + 24064/(3*n) - 24064/(3*(1 + n)))*
     S[1, -3, 1, 1, n] + (5504*S[1, -2, -3, 1, n])/3 - 
    (8704*S[1, -2, -2, -2, n])/3 + (-7232/9 + 13312/(3*n) - 
      13312/(3*(1 + n)))*S[1, -2, -2, 1, n] + (3584*S[1, -2, -2, 2, n])/3 + 
    (13184*S[1, -2, 1, -3, n])/3 + (-128 - 14336/(3*n) + 14336/(3*(1 + n)))*
     S[1, -2, 1, -2, n] + (7744/9 + 15872/(3*n^2) - 27136/(3*n) + 
      15872/(3*(1 + n)^2) + 27136/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
    (3328*S[1, -2, 1, 3, n])/3 + (11264*S[1, -2, 2, -2, n])/3 - 
    (1792*S[1, -2, 3, 1, n])/3 + 8192*S[1, 1, -4, 1, n] - 
    (26624*S[1, 1, -3, -2, n])/3 + (24064/(3*n) - 24064/(3*(1 + n)))*
     S[1, 1, -3, 1, n] + (24064*S[1, 1, -3, 2, n])/3 - 
    (1024*S[1, 1, -2, -3, n])/3 + (2816 - 4096/n + 4096/(1 + n))*
     S[1, 1, -2, -2, n] + (-34304/3 + 22784/(3*n^2) - 9728/n + 
      22784/(3*(1 + n)^2) + 9728/(1 + n))*S[1, 1, -2, 1, n] + 
    (-5632/3 + 24064/(3*n) - 24064/(3*(1 + n)))*S[1, 1, -2, 2, n] - 
    (10240*S[1, 1, -2, 3, n])/3 + 4608*S[1, 1, 1, -4, n] - 
    3072*S[1, 1, 1, 4, n] + (3584*S[1, 1, 3, -2, n])/3 + 
    (-2816/3 + 1024/n - 1024/(1 + n))*S[1, 1, 3, 1, n] - 
    1024*S[1, 1, 3, 2, n] + (13312*S[1, 1, 4, 1, n])/3 + 
    (24064*S[1, 2, -3, 1, n])/3 - 4096*S[1, 2, -2, -2, n] + 
    (5632*S[1, 2, -2, 1, n])/3 + (24064*S[1, 2, -2, 2, n])/3 + 
    1024*S[1, 2, 3, 1, n] + (5248*S[1, 3, -2, 1, n])/3 + 
    (5632*S[1, 3, 1, -2, n])/3 + (-1024/n + 1024/(1 + n))*S[1, 3, 1, 1, n] + 
    (512*S[1, 4, 1, 1, n])/3 + (24064*S[2, -3, 1, 1, n])/3 + 
    (13312*S[2, -2, -2, 1, n])/3 - (14336*S[2, -2, 1, -2, n])/3 + 
    (-11264/3 + 24064/(3*n) - 24064/(3*(1 + n)))*S[2, -2, 1, 1, n] + 
    (24064*S[2, 1, -3, 1, n])/3 - 4096*S[2, 1, -2, -2, n] + 
    (5632*S[2, 1, -2, 1, n])/3 + (24064*S[2, 1, -2, 2, n])/3 + 
    1024*S[2, 1, 3, 1, n] - 1024*S[2, 3, 1, 1, n] + 
    (20992*S[3, -2, 1, 1, n])/3 - 2944*S[3, 1, -2, 1, n] + 
    (6656*S[3, 1, 1, -2, n])/3 - (16384*S[-2, 1, -2, 1, 1, n])/3 + 
    19456*S[-2, 1, 1, -2, 1, n] - (7168*S[1, -2, -2, 1, 1, n])/3 - 
    1280*S[1, -2, 1, -2, 1, n] - (22528*S[1, -2, 1, 1, -2, n])/3 - 
    (48128*S[1, 1, -3, 1, 1, n])/3 - (26624*S[1, 1, -2, -2, 1, n])/3 + 
    (28672*S[1, 1, -2, 1, -2, n])/3 + 
    (22528/3 - 48128/(3*n) + 48128/(3*(1 + n)))*S[1, 1, -2, 1, 1, n] - 
    (48128*S[1, 1, 1, -3, 1, n])/3 + 8192*S[1, 1, 1, -2, -2, n] - 
    (48128*S[1, 1, 1, -2, 2, n])/3 - 2048*S[1, 1, 1, 3, 1, n] + 
    2048*S[1, 1, 3, 1, 1, n] - (48128*S[1, 2, -2, 1, 1, n])/3 - 
    (48128*S[2, 1, -2, 1, 1, n])/3 + (96256*S[1, 1, 1, -2, 1, 1, n])/3 + 
    S[-3, 1, n]*(38848/27 + 2000/n^3 - 7952/(3*n^2) + 11504/(9*n) - 
      2000/(1 + n)^3 - 10768/(3*(1 + n)^2) - 11504/(9*(1 + n)) - 
      (9536*zeta[3])/3) + S[-2, 2, n]*(1056/n^3 - 736/n^2 + 1568/n - 
      1056/(1 + n)^3 - 736/(1 + n)^2 - 1568/(1 + n) - (8192*zeta[3])/3) + 
    S[4, n]*(-13588/9 + 1864/(3*n^3) - 992/n^2 + 2152/(9*n) - 
      1864/(3*(1 + n)^3) - 1344/(1 + n)^2 - 2152/(9*(1 + n)) - 
      1152*zeta[3]) + S[1, -3, n]*(-18112/27 + 1264/(3*n^3) - 6416/(3*n^2) - 
      3568/(3*n) - 1264/(3*(1 + n)^3) - 9232/(3*(1 + n)^2) + 
      3568/(3*(1 + n)) - (2368*zeta[3])/3) + 
    S[3, 1, n]*(22688/27 + 880/n^3 - 5840/(3*n^2) + 11432/(9*n) - 
      880/(1 + n)^3 - 2416/(1 + n)^2 - 11432/(9*(1 + n)) - 
      (1856*zeta[3])/3) + S[2, -2, n]*(-28480/27 - 1568/(3*n^3) + 656/n^2 - 
      1936/n + 1568/(3*(1 + n)^3) + 656/(1 + n)^2 + 1936/(1 + n) - 
      (1024*zeta[3])/3) + (-5404/9 + 960/n^4 - 6896/(3*n^3) + 32656/(9*n^2) - 
      195352/(27*n) + 960/(1 + n)^4 + 9008/(3*(1 + n)^3) + 
      35824/(9*(1 + n)^2) + 195352/(27*(1 + n)))*zeta[3] + 
    S[1, 3, n]*(-15968/9 - 1168/(3*n^3) + 1160/(3*n^2) + 912/n + 
      1168/(3*(1 + n)^3) + 856/(1 + n)^2 - 912/(1 + n) + (64*zeta[3])/3) + 
    S[1, 1, -2, n]*(3136/(3*n^3) - 5696/(3*n^2) + 13024/(3*n) - 
      3136/(3*(1 + n)^3) - 5696/(3*(1 + n)^2) - 13024/(3*(1 + n)) + 
      (2048*zeta[3])/3) + S[1, -2, 1, n]*(-77696/27 - 1888/n^3 + 
      15008/(3*n^2) - 1024/n + 1888/(1 + n)^3 + 6880/(1 + n)^2 + 
      1024/(1 + n) + 896*zeta[3]) + S[-4, n]*(35440/27 - 1816/(3*n^3) + 
      2752/(3*n^2) - 4592/(9*n) + 1816/(3*(1 + n)^3) + 3808/(3*(1 + n)^2) + 
      4592/(9*(1 + n)) + 1152*zeta[3]) + S[-2, -2, n]*
     (1184/3 - 5200/(3*n^3) + 4336/n^2 - 38992/(9*n) + 5200/(3*(1 + n)^3) + 
      5040/(1 + n)^2 + 38992/(9*(1 + n)) + (8704*zeta[3])/3) + 
    S[-2, 1, 1, n]*(-2112/n^3 + 7936/(3*n^2) - 42656/(9*n) + 2112/(1 + n)^3 + 
      7936/(3*(1 + n)^2) + 42656/(9*(1 + n)) + (16384*zeta[3])/3) + 
    S[-3, n]*(-111080/81 + 136/n^4 - 1432/(3*n^3) + 15184/(9*n^2) - 
      41152/(27*n) + 136/(1 + n)^4 - 328/(3*(1 + n)^3) + 
      13952/(9*(1 + n)^2) + 41152/(27*(1 + n)) + 
      (992/9 + 2432/(3*n) - 2432/(3*(1 + n)))*zeta[3]) + 
    S[3, n]*(50080/27 - 136/n^4 + 308/n^3 - 4672/(3*n^2) + 24916/(9*n) - 
      136/(1 + n)^4 + 220/(1 + n)^3 - 1000/(1 + n)^2 - 24916/(9*(1 + n)) + 
      (1888/9 - 656/(3*n) + 656/(3*(1 + n)))*zeta[3]) + 
    S[1, -2, n]*(176800/81 - 528/n^4 + 2112/n^3 - 31408/(9*n^2) + 
      77824/(9*n) - 528/(1 + n)^4 - 9856/(3*(1 + n)^3) - 
      35632/(9*(1 + n)^2) - 77824/(9*(1 + n)) + 
      (-7072/9 - 1024/(3*n) + 1024/(3*(1 + n)))*zeta[3]) + 
    S[-2, 1, n]*(208 + 256/n^4 - 4528/(3*n^3) + 464/(3*n^2) - 83648/(27*n) + 
      256/(1 + n)^4 + 3856/(1 + n)^3 + 15824/(9*(1 + n)^2) + 
      83648/(27*(1 + n)) + (5920/3 - 1280/n + 1280/(1 + n))*zeta[3]) + 
    (330 + 264/n^2 - 264/n + 264/(1 + n)^2 + 264/(1 + n))*zeta[4] + 
    S[2, n]*(-1148 + 512/n^5 - 1580/(3*n^4) + 6052/(9*n^3) - 8440/(9*n^2) + 
      12596/(9*n) - 512/(1 + n)^5 - 1580/(3*(1 + n)^4) - 6052/(9*(1 + n)^3) - 
      8440/(9*(1 + n)^2) - 12596/(9*(1 + n)) + 
      (-864/n^2 + 2560/(3*n) - 864/(1 + n)^2 - 2560/(3*(1 + n)))*zeta[3] - 
      (1280*zeta[5])/3) + S[-2, n]*(7064/9 - 720/n^5 + 1744/(3*n^4) - 
      4456/(9*n^3) + 56936/(27*n^2) - 496400/(81*n) + 720/(1 + n)^5 + 
      3328/(3*(1 + n)^4) + 8680/(9*(1 + n)^3) + 23176/(27*(1 + n)^2) + 
      496400/(81*(1 + n)) + (-13040/9 + 1728/n^2 - 6640/(3*n) + 
        1728/(1 + n)^2 + 6640/(3*(1 + n)))*zeta[3] + 528*zeta[4] - 
      160*zeta[5]) + (980/9 + 3200/(3*n^2) - 14120/(9*n) + 
      3200/(3*(1 + n)^2) + 14120/(9*(1 + n)))*zeta[5] + 
    S[1, 1, n]*(-1024/n^5 + 3248/(3*n^4) - 14128/(9*n^3) + 21808/(9*n^2) - 
      38216/(9*n) + 1024/(1 + n)^5 + 3248/(3*(1 + n)^4) + 
      14128/(9*(1 + n)^3) + 21808/(9*(1 + n)^2) + 38216/(9*(1 + n)) + 
      (1728/n^2 - 5120/(3*n) + 1728/(1 + n)^2 + 5120/(3*(1 + n)))*zeta[3] + 
      (2560*zeta[5])/3) + S[1, n]*(84278/81 - 80/n^5 - 1916/(9*n^4) + 
      23284/(27*n^3) - 51868/(27*n^2) + 110300/(27*n) + 592/(3*(1 + n)^5) + 
      4156/(9*(1 + n)^4) + 6284/(27*(1 + n)^3) - 12796/(27*(1 + n)^2) - 
      110300/(27*(1 + n)) + (6704/27 - 688/n^3 + 6272/(3*n^2) - 12112/(3*n) + 
        688/(1 + n)^3 + 6272/(3*(1 + n)^2) + 12112/(3*(1 + n)))*zeta[3] + 
      (-9280/9 - 1280/(3*n) + 1280/(3*(1 + n)))*zeta[5])))/2


==> anc/Gqq3NSp.m <==
((1 + (-1)^n)*color[cf*nf^3]*(131/81 - 16/(27*n^4) + 176/(81*n^3) - 
    64/(27*n^2) + 64/(81*n) + 16/(27*(1 + n)^4) - 176/(81*(1 + n)^3) + 
    64/(27*(1 + n)^2) - 64/(81*(1 + n)) - (32*S[2, n])/81 - 
    (160*S[3, n])/81 + (32*S[4, n])/27 + 
    (-16/9 - 32/(27*n) + 32/(27*(1 + n)))*zeta[3] + 
    S[1, n]*(-32/81 + (64*zeta[3])/27)))/2 + 
 ((1 + (-1)^n)*color[ca*cf*nf^2]*(193/54 + 88/(9*n^4) - 1288/(27*n^3) + 
    7561/(81*n^2) - 15167/(162*n) - 88/(9*(1 + n)^4) + 1288/(27*(1 + n)^3) - 
    7561/(81*(1 + n)^2) + 15167/(162*(1 + n)) - (32*S[-5, n])/3 + 
    (640/27 - 32/(9*n) + 32/(9*(1 + n)))*S[-4, n] + 
    (-608/81 - 32/(9*n^2) + 512/(27*n) + 32/(9*(1 + n)^2) - 512/(27*(1 + n)))*
     S[-3, n] + (416/(27*n^2) - 2240/(81*n) - 608/(27*(1 + n)^2) + 
      2240/(81*(1 + n)))*S[-2, n] + (4952/81 - 16/(3*n^2) + 256/(9*n) + 
      16/(3*(1 + n)^2) - 256/(9*(1 + n)))*S[3, n] + 
    (-1168/27 - 128/(9*n) + 128/(9*(1 + n)))*S[4, n] + (32*S[5, n])/3 - 
    (128*S[-4, 1, n])/9 - (64*S[-3, -2, n])/9 + 
    (640/27 - 64/(9*n) + 64/(9*(1 + n)))*S[-3, 1, n] + 
    (-64/(9*n) + 64/(9*(1 + n)))*S[-2, -2, n] + 
    (-64/(9*n^2) + 1024/(27*n) + 64/(9*(1 + n)^2) - 1024/(27*(1 + n)))*
     S[-2, 1, n] + (64*S[1, -4, n])/9 - (640*S[1, -3, n])/27 + 
    (1216*S[1, -2, n])/81 + (64/(9*n^3) - 64/(9*n^2) + 128/(9*n) - 
      64/(9*(1 + n)^3) - 64/(9*(1 + n)^2) - 128/(9*(1 + n)))*S[1, 1, n] - 
    (320*S[1, 3, n])/9 + (256*S[1, 4, n])/9 + (64*S[2, -3, n])/9 - 
    (640*S[2, -2, n])/27 + (32*S[2, 3, n])/3 + (64*S[3, -2, n])/9 + 
    (320/27 + 32/(9*n) - 32/(9*(1 + n)))*S[3, 1, n] - (32*S[3, 2, n])/9 - 
    (64*S[4, 1, n])/9 - (128*S[-3, 1, 1, n])/9 + 
    (-128/(9*n) + 128/(9*(1 + n)))*S[-2, 1, 1, n] + (128*S[1, -3, 1, n])/9 + 
    (128*S[1, -2, -2, n])/9 - (1280*S[1, -2, 1, n])/27 - 
    (64*S[1, 3, 1, n])/9 + (128*S[2, -2, 1, n])/9 + 
    (256*S[1, -2, 1, 1, n])/9 + S[2, n]*(-3170/81 + 16/(9*n^3) - 16/(9*n^2) + 
      32/(9*n) - 16/(9*(1 + n)^3) - 16/(9*(1 + n)^2) - 32/(9*(1 + n)) - 
      (64*zeta[3])/3) + (-88/3 + 32/(3*n^2) - 512/(9*n) - 32/(3*(1 + n)^2) + 
      512/(9*(1 + n)))*zeta[3] + S[1, n]*(923/81 + 32/(3*n^4) - 304/(9*n^3) + 
      104/(3*n^2) - 448/(9*n) - 64/(3*(1 + n)^4) + 112/(9*(1 + n)^3) + 
      40/(3*(1 + n)^2) + 448/(9*(1 + n)) + (640*zeta[3])/9 - 32*zeta[4]) + 
    (24 + 16/n - 16/(1 + n))*zeta[4]))/2 + 
 ((1 + (-1)^n)*color[cf^2*nf^2]*(188/27 - 32/(3*n^5) + 304/(9*n^4) - 
    4288/(81*n^3) + 7736/(81*n^2) - 9868/(81*n) - 32/(3*(1 + n)^5) + 
    352/(9*(1 + n)^4) - 2800/(81*(1 + n)^3) - 980/(27*(1 + n)^2) + 
    9868/(81*(1 + n)) + (64*S[-5, n])/3 + 
    (-1280/27 + 64/(9*n) - 64/(9*(1 + n)))*S[-4, n] + 
    (1216/81 + 64/(9*n^2) - 1024/(27*n) - 64/(9*(1 + n)^2) + 
      1024/(27*(1 + n)))*S[-3, n] + (-832/(27*n^2) + 4480/(81*n) + 
      1216/(27*(1 + n)^2) - 4480/(81*(1 + n)))*S[-2, n] + 
    (-80/9 + 160/(9*n^2) - 2048/(27*n) - 160/(9*(1 + n)^2) + 
      2048/(27*(1 + n)))*S[3, n] + (-208/27 + 224/(9*n) - 224/(9*(1 + n)))*
     S[4, n] + (64*S[5, n])/3 + (256*S[-4, 1, n])/9 + (128*S[-3, -2, n])/9 + 
    (-1280/27 + 128/(9*n) - 128/(9*(1 + n)))*S[-3, 1, n] + 
    (128/(9*n) - 128/(9*(1 + n)))*S[-2, -2, n] + 
    (128/(9*n^2) - 2048/(27*n) - 128/(9*(1 + n)^2) + 2048/(27*(1 + n)))*
     S[-2, 1, n] - (128*S[1, -4, n])/9 + (1280*S[1, -3, n])/27 - 
    (2432*S[1, -2, n])/81 + (-128/(9*n^3) + 128/(9*n^2) - 256/(9*n) + 
      128/(9*(1 + n)^3) + 128/(9*(1 + n)^2) + 256/(9*(1 + n)))*S[1, 1, n] - 
    (1216*S[1, 2, n])/81 + (2560*S[1, 3, n])/27 - (448*S[1, 4, n])/9 - 
    (128*S[2, -3, n])/9 + (1280*S[2, -2, n])/27 - (1216*S[2, 1, n])/81 + 
    (1280*S[2, 2, n])/27 - (320*S[2, 3, n])/9 - (128*S[3, -2, n])/9 + 
    (1280*S[3, 1, n])/27 - (64*S[3, 2, n])/3 - (64*S[4, 1, n])/3 + 
    (256*S[-3, 1, 1, n])/9 + (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, 1, n] - 
    (256*S[1, -3, 1, n])/9 - (256*S[1, -2, -2, n])/9 + 
    (2560*S[1, -2, 1, n])/27 - (256*S[2, -2, 1, n])/9 - 
    (512*S[1, -2, 1, 1, n])/9 + (88/3 - 32/(3*n^2) + 512/(9*n) + 
      32/(3*(1 + n)^2) - 512/(9*(1 + n)))*zeta[3] + 
    S[2, n]*(-1244/27 + 32/(3*n^3) - 1024/(27*n^2) + 2816/(81*n) - 
      32/(3*(1 + n)^3) + 1024/(27*(1 + n)^2) - 2816/(81*(1 + n)) + 
      (64*zeta[3])/3) + (-24 - 16/n + 16/(1 + n))*zeta[4] + 
    S[1, n]*(2392/81 - 32/(9*n^4) + 64/(9*n^3) - 1120/(81*n^2) + 
      1952/(27*n) + 160/(9*(1 + n)^4) + 64/(3*(1 + n)^3) - 
      4448/(81*(1 + n)^2) - 1952/(27*(1 + n)) - (640*zeta[3])/9 + 
      32*zeta[4])))/2 + ((1 + (-1)^n)*color[cf^3*nf]*
   (-32 - 160/(3*n^6) + 160/(3*n^5) - 32/n^4 + 340/(3*n^3) + 500/(3*n^2) - 
    2410/(9*n) + 160/(3*(1 + n)^6) - 352/(3*(1 + n)^5) + 40/(1 + n)^4 - 
    12/(1 + n)^3 - 154/(3*(1 + n)^2) + 2410/(9*(1 + n)) + 512*S[-6, n] + 
    (-352 + 704/n - 704/(1 + n))*S[-5, n] + 
    (-272 + 2560/(3*n^2) - 6464/(3*n) + 128/(1 + n)^2 + 6464/(3*(1 + n)))*
     S[-4, n] + (136 + 224/n^2 + 736/(3*n) + 160/(3*(1 + n)^2) - 
      736/(3*(1 + n)))*S[4, n] + (928/3 + 64/n - 64/(1 + n))*S[5, n] - 
    (256*S[6, n])/3 - (1408*S[-5, 1, n])/3 - (256*S[-4, -2, n])/3 + 
    (1600 - 512/(3*n) + 512/(3*(1 + n)))*S[-4, 1, n] + 256*S[-4, 2, n] - 
    128*S[-3, -3, n] + (1024/3 - 128/(3*n) + 128/(3*(1 + n)))*S[-3, -2, n] + 
    (-160 - 512/(3*n^2) + 7040/(3*n) + 1024/(3*(1 + n)^2) - 7040/(3*(1 + n)))*
     S[-3, 1, n] + (640/3 + 1280/(3*n) - 1280/(3*(1 + n)))*S[-3, 2, n] - 
    (896*S[-2, -4, n])/3 + (640 + 128/n - 128/(1 + n))*S[-2, -3, n] + 
    (-1280/(3*n) - 512/(3*(1 + n)^2) + 1280/(3*(1 + n)))*S[-2, -2, n] + 
    (896/(3*n^2) - 128/(3*n) + 896/(3*(1 + n)^2) + 128/(3*(1 + n)))*
     S[-2, 2, n] + (128/n - 128/(1 + n))*S[-2, 3, n] - 128*S[-2, 4, n] - 
    1408*S[1, -5, n] + (6656/3 - 2560/(3*n) + 2560/(3*(1 + n)))*S[1, -4, n] + 
    (160 - 512/n^2 + 8960/(3*n) + 512/(1 + n)^2 - 8960/(3*(1 + n)))*
     S[1, -3, n] + (1408/(3*n^4) - 1088/(3*n^3) + 2768/(3*n^2) - 4160/(3*n) + 
      640/(3*(1 + n)^4) + 64/(3*(1 + n)^3) + 1744/(3*(1 + n)^2) + 
      4160/(3*(1 + n)))*S[1, 1, n] + (320 - 896/(3*n^2) + 128/n + 
      128/(3*(1 + n)^2) - 128/(1 + n))*S[1, 3, n] + 
    (-2624/3 - 1280/(3*n) + 1280/(3*(1 + n)))*S[1, 4, n] - 128*S[1, 5, n] - 
    (4736*S[2, -4, n])/3 + (7936/3 - 512/n + 512/(1 + n))*S[2, -3, n] + 
    (160 - 128/(3*n^2) + 1408/(3*n) + 896/(3*(1 + n)^2) - 1408/(3*(1 + n)))*
     S[2, -2, n] + (160 - 128/n^2 + 896/(3*n) + 128/(1 + n)^2 - 
      896/(3*(1 + n)))*S[2, 2, n] + (-320/3 - 512/(3*n) + 512/(3*(1 + n)))*
     S[2, 3, n] - (1792*S[2, 4, n])/3 - (3328*S[3, -3, n])/3 + 
    (512 - 256/n + 256/(1 + n))*S[3, -2, n] + 
    (-64 - 1024/(3*n^2) + 2176/(3*n) + 256/(3*(1 + n)^2) - 2176/(3*(1 + n)))*
     S[3, 1, n] + (704/3 - 512/(3*n) + 512/(3*(1 + n)))*S[3, 2, n] - 
    384*S[3, 3, n] - (1024*S[4, -2, n])/3 + 
    (448/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[4, 1, n] - (896*S[4, 2, n])/3 - 
    (896*S[5, 1, n])/3 - 1024*S[-4, 1, 1, n] + (256*S[-3, 1, -2, n])/3 + 
    (256 - 4096/(3*n) + 4096/(3*(1 + n)))*S[-3, 1, 1, n] - 
    (512*S[-3, 1, 2, n])/3 - (512*S[-3, 2, 1, n])/3 - 256*S[-2, -2, -2, n] + 
    (-1280 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, 1, -2, n] + 
    (-3584/(3*n^2) + 1280/n - 2560/(3*(1 + n)^2) - 1280/(1 + n))*
     S[-2, 1, 1, n] + (-512/(3*n) + 512/(3*(1 + n)))*S[-2, 1, 2, n] + 
    256*S[-2, 1, 3, n] - 256*S[-2, 2, -2, n] + (-512/(3*n) + 512/(3*(1 + n)))*
     S[-2, 2, 1, n] + 256*S[-2, 3, 1, n] + (1024*S[1, -4, 1, n])/3 + 
    (256*S[1, -3, -2, n])/3 + (-11008/3 - 1024/(3*n) + 1024/(3*(1 + n)))*
     S[1, -3, 1, n] - (2560*S[1, -3, 2, n])/3 - 256*S[1, -2, -3, n] + 
    (1792/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[1, -2, -2, n] + 
    (320 + 1024/(3*n^2) - 3584/n - 1024/(3*(1 + n)^2) + 3584/(1 + n))*
     S[1, -2, 1, n] + (-1280/3 - 2048/(3*n) + 2048/(3*(1 + n)))*
     S[1, -2, 2, n] - 256*S[1, -2, 3, n] + (5120*S[1, 1, -4, n])/3 - 
    (12800*S[1, 1, -3, n])/3 + (-512/n^2 + 512/n - 512/(1 + n)^2 - 
      512/(1 + n))*S[1, 1, -2, n] + (2560*S[1, 1, 4, n])/3 + 
    1024*S[1, 2, -3, n] - (2560*S[1, 2, -2, n])/3 - (1280*S[1, 2, 2, n])/3 + 
    (1024*S[1, 2, 3, n])/3 + 512*S[1, 3, -2, n] - (2560*S[1, 3, 1, n])/3 + 
    (1024*S[1, 3, 2, n])/3 + (2048*S[1, 4, 1, n])/3 + 
    (512*S[2, -3, 1, n])/3 + (512*S[2, -2, -2, n])/3 + 
    (-9728/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[2, -2, 1, n] - 
    (2048*S[2, -2, 2, n])/3 + 1024*S[2, 1, -3, n] - (2560*S[2, 1, -2, n])/3 - 
    (1280*S[2, 1, 2, n])/3 + (1024*S[2, 1, 3, n])/3 + 
    (1024*S[2, 2, -2, n])/3 - (1280*S[2, 2, 1, n])/3 + 256*S[2, 2, 2, n] + 
    (1280*S[2, 3, 1, n])/3 + (2048*S[3, -2, 1, n])/3 + 
    (1024*S[3, 1, -2, n])/3 + (-896/3 - 256/(3*n) + 256/(3*(1 + n)))*
     S[3, 1, 1, n] + 256*S[3, 1, 2, n] + 256*S[3, 2, 1, n] + 
    (512*S[4, 1, 1, n])/3 + 1024*S[-2, 1, 1, -2, n] + 
    (8192*S[1, -3, 1, 1, n])/3 - (512*S[1, -2, 1, -2, n])/3 + 
    (-512 + 2048/n - 2048/(1 + n))*S[1, -2, 1, 1, n] + 
    (1024*S[1, -2, 1, 2, n])/3 + (1024*S[1, -2, 2, 1, n])/3 + 
    (2048*S[1, 1, -3, 1, n])/3 - (2048*S[1, 1, -2, -2, n])/3 + 
    5120*S[1, 1, -2, 1, n] + (4096*S[1, 1, -2, 2, n])/3 - 
    (2048*S[1, 2, -2, 1, n])/3 + (512*S[1, 3, 1, 1, n])/3 + 
    (7168*S[2, -2, 1, 1, n])/3 - (2048*S[2, 1, -2, 1, n])/3 - 
    4096*S[1, 1, -2, 1, 1, n] + S[1, -2, n]*(1760/3 - 256/n^3 + 1408/n^2 - 
      1984/(3*n) - 256/(1 + n)^3 - 128/(3*(1 + n)^2) + 1984/(3*(1 + n)) - 
      512*zeta[3]) + S[-2, 1, n]*(64 - 1280/(3*n^3) + 6848/(3*n^2) - 
      6752/(3*n) - 1280/(3*(1 + n)^3) + 1088/(1 + n)^2 + 6752/(3*(1 + n)) - 
      512*zeta[3]) + S[1, 2, n]*(880/3 - 128/(3*n^3) + 640/(3*n^2) + 
      512/(3*n) + 128/(3*(1 + n)^3) - 384/(1 + n)^2 - 512/(3*(1 + n)) - 
      256*zeta[3]) + S[2, 1, n]*(880/3 - 128/(3*n^3) + 640/(3*n^2) + 
      512/(3*n) + 128/(3*(1 + n)^3) - 384/(1 + n)^2 - 512/(3*(1 + n)) - 
      256*zeta[3]) + S[3, n]*(8/3 + 64/(3*n^3) + 448/(3*n^2) - 384/n + 
      64/(3*(1 + n)^3) + 896/(3*(1 + n)^2) + 384/(1 + n) - (128*zeta[3])/3) + 
    (-212/3 - 64/(3*n^3) - 1472/(3*n^2) + 1016/(3*n) + 448/(3*(1 + n)^3) - 
      896/(3*(1 + n)^2) - 1016/(3*(1 + n)))*zeta[3] + 
    S[-3, n]*(-784/3 + 1408/(3*n^3) - 6880/(3*n^2) + 5936/(3*n) + 
      1664/(3*(1 + n)^3) - 2656/(3*(1 + n)^2) - 5936/(3*(1 + n)) + 
      256*zeta[3]) + S[2, n]*(-638/3 - 160/(3*n^4) - 96/n^3 - 264/n^2 + 
      680/(3*n) + 224/(3*(1 + n)^4) - 224/(3*(1 + n)^3) - 440/(3*(1 + n)^2) - 
      680/(3*(1 + n)) + (192 + 128/n - 128/(1 + n))*zeta[3]) + 
    S[-2, n]*(-304/3 + 256/(3*n^4) - 1024/(3*n^3) + 1312/(3*n^2) - 
      2096/(3*n) + 640/(3*(1 + n)^4) - 1408/(3*(1 + n)^3) - 
      256/(3*(1 + n)^2) + 2096/(3*(1 + n)) + (640 + 256/n - 256/(1 + n))*
       zeta[3] - 192*zeta[4]) + (-120 + 96/n^2 - 96/n + 96/(1 + n)^2 + 
      96/(1 + n))*zeta[4] + S[1, n]*(572/9 + 384/n^5 - 3680/(3*n^4) + 
      3592/(3*n^3) - 5032/(3*n^2) + 6560/(3*n) + 1664/(3*(1 + n)^5) - 
      1376/(3*(1 + n)^4) - 1544/(3*(1 + n)^3) - 744/(1 + n)^2 - 
      6560/(3*(1 + n)) + (592/3 + 384/n^2 - 256/n + 128/(1 + n)^2 + 
        256/(1 + n))*zeta[3] - 320*zeta[5]) + (240 + 160/n - 160/(1 + n))*
     zeta[5]))/2 + ((1 + (-1)^n)*color[(d4FF*nf)/nc]*
   (192 - 128/n + 128/(1 + n) + (-256/(3*n) + 256/(3*(1 + n)))*S[-5, n] + 
    (832/3 - 256/n + 256/(1 + n))*S[-4, n] + (-832/3 + 256/n - 256/(1 + n))*
     S[4, n] + (256/(3*n) - 256/(3*(1 + n)))*S[5, n] - (512*S[-3, -3, n])/3 + 
    (-256 - 512/(3*n) + 512/(3*(1 + n)))*S[-2, -3, n] + 
    (128 - 512/n + 512/(1 + n))*S[-2, -2, n] + 
    (-512/(3*n^3) + 1280/(3*n^2) - 3328/(3*n) + 512/(3*(1 + n)^3) + 
      1280/(3*(1 + n)^2) + 3328/(3*(1 + n)))*S[-2, 1, n] + 
    (512*S[1, -5, n])/3 + (512/n^3 - 1536/n^2 + 2560/n - 512/(1 + n)^3 - 
      1536/(1 + n)^2 - 2560/(1 + n))*S[1, 3, n] - (512*S[1, 5, n])/3 + 
    (512/n^2 - 1536/n + 512/(1 + n)^2 + 1536/(1 + n))*S[2, 3, n] - 
    (512*S[3, -3, n])/3 + (512/(3*n) - 512/(3*(1 + n)))*S[3, -2, n] + 
    (1280/3 - 512/n^3 + 1536/n^2 - 2560/n + 512/(1 + n)^3 + 1536/(1 + n)^2 + 
      2560/(1 + n))*S[3, 1, n] + (-256 - 512/n^2 + 4096/(3*n) - 
      512/(1 + n)^2 - 4096/(3*(1 + n)))*S[4, 1, n] + 
    (1024*S[-3, -2, 1, n])/3 + (512 + 1024/(3*n) - 1024/(3*(1 + n)))*
     S[-2, -2, 1, n] + (1024*S[1, -2, -3, n])/3 + 
    (-1024/n^2 + 3072/n - 1024/(1 + n)^2 - 3072/(1 + n))*S[1, 1, 3, n] - 
    (1024*S[1, 3, -2, n])/3 + (1024/n^2 - 3072/n + 1024/(1 + n)^2 + 
      3072/(1 + n))*S[1, 3, 1, n] + (1024*S[1, 4, 1, n])/3 + 
    (1024*S[3, 1, -2, n])/3 - (2048*S[1, -2, -2, 1, n])/3 + 
    S[1, -2, n]*(-512 - 512/(3*n^3) + 1280/(3*n^2) - 2048/(3*n) + 
      512/(3*(1 + n)^3) + 1280/(3*(1 + n)^2) + 2048/(3*(1 + n)) - 
      (1024*zeta[3])/3) + S[3, n]*(-320/3 + 832/n - 832/(1 + n) - 
      (512*zeta[3])/3) + (1696/3 + 384/n^2 - 5504/(3*n) + 384/(1 + n)^2 + 
      5504/(3*(1 + n)))*zeta[3] + S[-3, n]*(256 + 512/(3*n^3) - 
      1280/(3*n^2) + 896/n - 512/(3*(1 + n)^3) - 1280/(3*(1 + n)^2) - 
      896/(1 + n) + (512*zeta[3])/3) + 
    S[2, n]*(832/n^2 - 2176/n + 832/(1 + n)^2 + 2176/(1 + n) + 
      (-1024/n^2 + 3072/n - 1024/(1 + n)^2 - 3072/(1 + n))*zeta[3]) + 
    S[-2, n]*(3776/3 + 256/n^3 - 1024/(3*n^2) + 64/(3*n) - 256/(1 + n)^3 - 
      1024/(3*(1 + n)^2) - 64/(3*(1 + n)) + 
      (256 + 512/(3*n) - 512/(3*(1 + n)))*zeta[3]) + 
    S[1, 1, n]*(-1664/n^2 + 4352/n - 1664/(1 + n)^2 - 4352/(1 + n) + 
      (2048/n^2 - 6144/n + 2048/(1 + n)^2 + 6144/(1 + n))*zeta[3]) + 
    S[1, n]*(-5440/(3*n^2) + 4544/n - 5440/(3*(1 + n)^2) - 4544/(1 + n) + 
      (-256/3 - 1024/n^3 + 3072/n^2 - 5120/n + 1024/(1 + n)^3 + 
        3072/(1 + n)^2 + 5120/(1 + n))*zeta[3] - (2560*zeta[5])/3) + 
    (1280 + 2560/n^2 - 21760/(3*n) + 2560/(1 + n)^2 + 21760/(3*(1 + n)))*
     zeta[5]))/2 + ((1 + (-1)^n)*color[ca*cf^3]*(2085/4 + 880/(3*n^6) - 
    1360/(3*n^5) + 20/n^4 - 196/n^3 - 2761/(3*n^2) + 3946/(3*n) - 
    880/(3*(1 + n)^6) + 2416/(3*(1 + n)^5) - 352/(1 + n)^4 + 
    2512/(3*(1 + n)^3) + 682/(3*(1 + n)^2) - 3946/(3*(1 + n)) - 
    2432*S[-7, n] + (-5984 - 3840/n + 3840/(1 + n))*S[-6, n] + 
    (200/3 - 3168/n^2 - 9472/(3*n) - 480/(1 + n)^2 + 9472/(3*(1 + n)))*
     S[-5, n] + (424 - 1696/n^2 + 11392/(3*n) - 3360/(1 + n)^2 - 
      11392/(3*(1 + n)))*S[5, n] + (10912/3 + 2560/n - 2560/(1 + n))*
     S[6, n] + 2432*S[7, n] + 10240*S[-6, 1, n] - 3200*S[-5, -2, n] + 
    (22720/3 + 15936/n - 15936/(1 + n))*S[-5, 1, n] + 10496*S[-5, 2, n] + 
    3328*S[-4, -3, n] + (-6080/3 - 448/n + 448/(1 + n))*S[-4, -2, n] + 
    (-10336 + 23104/n^2 - 59008/(3*n) + 15296/(1 + n)^2 + 59008/(3*(1 + n)))*
     S[-4, 1, n] + (-2720 + 14784/n - 14784/(1 + n))*S[-4, 2, n] + 
    512*S[-4, 3, n] - 1664*S[-3, -4, n] + (-320 + 768/n - 768/(1 + n))*
     S[-3, -3, n] + (-8656/3 - 2240/n^2 + 704/(3*n) - 1600/(1 + n)^2 - 
      704/(3*(1 + n)))*S[-3, -2, n] + (-4288/3 + 23296/n^2 - 78464/(3*n) + 
      18432/(1 + n)^2 + 78464/(3*(1 + n)))*S[-3, 2, n] + 
    (352 + 1536/n - 1536/(1 + n))*S[-3, 3, n] + 8320*S[-3, 4, n] - 
    4096*S[-2, -5, n] + (14240/3 + 704/n - 704/(1 + n))*S[-2, -4, n] + 
    (-18752/3 - 1344/n^2 - 4352/(3*n) - 448/(1 + n)^2 + 4352/(3*(1 + n)))*
     S[-2, -3, n] + (-16 - 5248/n^2 + 6208/n - 5248/(1 + n)^2 - 6208/(1 + n))*
     S[-2, 3, n] + (-1152 + 1280/n - 1280/(1 + n))*S[-2, 4, n] + 
    6656*S[-2, 5, n] + 7680*S[1, -6, n] + (16384 + 13056/n - 13056/(1 + n))*
     S[1, -5, n] + (-43472/3 + 9856/n^2 - 3392/(3*n) + 384/(1 + n)^2 + 
      3392/(3*(1 + n)))*S[1, -4, n] + (448/n^4 + 5632/(3*n^3) - 17440/n^2 + 
      64960/(3*n) - 1088/(1 + n)^4 - 4864/(3*(1 + n)^3) - 
      31264/(3*(1 + n)^2) - 64960/(3*(1 + n)))*S[1, -2, n] + 
    (1536/n^4 - 4480/(3*n^3) + 2048/(3*n^2) - 13376/(3*n) + 1536/(1 + n)^4 + 
      4480/(3*(1 + n)^3) + 4736/(1 + n)^2 + 13376/(3*(1 + n)))*S[1, 2, n] + 
    (19520/3 + 6784/n^2 - 13696/(3*n) + 9600/(1 + n)^2 + 13696/(3*(1 + n)))*
     S[1, 4, n] + (-4864 - 2816/n + 2816/(1 + n))*S[1, 5, n] - 
    5120*S[1, 6, n] + 15744*S[2, -5, n] + (46208/3 + 19072/n - 19072/(1 + n))*
     S[2, -4, n] + (-53200/3 - 2816/n^2 + 8512/n - 11008/(1 + n)^2 - 
      8512/(1 + n))*S[2, -3, n] + (1536/n^4 - 4480/(3*n^3) + 2048/(3*n^2) - 
      13376/(3*n) + 1536/(1 + n)^4 + 4480/(3*(1 + n)^3) + 4736/(1 + n)^2 + 
      13376/(3*(1 + n)))*S[2, 1, n] + (-1520 + 704/n^2 - 6080/(3*n) - 
      704/(1 + n)^2 + 6080/(3*(1 + n)))*S[2, 2, n] + 
    (2048/3 + 1152/n^2 - 2560/(3*n) + 2944/(1 + n)^2 + 2560/(3*(1 + n)))*
     S[2, 3, n] + (11008/3 - 640/n + 640/(1 + n))*S[2, 4, n] - 
    4480*S[2, 5, n] + 18688*S[3, -4, n] + (31552/3 + 8640/n - 8640/(1 + n))*
     S[3, -3, n] + (-2944/3 - 640/n^2 - 832/(3*n) - 1792/(1 + n)^2 + 
      832/(3*(1 + n)))*S[3, -2, n] + (-5744/3 + 5120/(3*n) - 768/(1 + n)^2 - 
      5120/(3*(1 + n)))*S[3, 2, n] + (1056 - 512/n + 512/(1 + n))*
     S[3, 3, n] - 3328*S[3, 4, n] + 6784*S[4, -3, n] + 
    (256/3 + 1472/n - 1472/(1 + n))*S[4, -2, n] + 
    (-2720 + 7552/n^2 - 13504/(3*n) + 8064/(1 + n)^2 + 13504/(3*(1 + n)))*
     S[4, 1, n] + (-2560/3 + 896/n - 896/(1 + n))*S[4, 2, n] - 
    2304*S[4, 3, n] + 2432*S[5, -2, n] + (1472/3 + 512/n - 512/(1 + n))*
     S[5, 1, n] - 1536*S[5, 2, n] + 896*S[6, 1, n] - 16896*S[-5, 1, 1, n] + 
    6016*S[-4, -2, 1, n] - 11136*S[-4, 1, -2, n] + 
    (10752 - 21760/n + 21760/(1 + n))*S[-4, 1, 1, n] - 2560*S[-4, 1, 2, n] - 
    2560*S[-4, 2, 1, n] + 19712*S[-3, -3, 1, n] - 16128*S[-3, -2, -2, n] + 
    (-3456 - 512/n + 512/(1 + n))*S[-3, -2, 1, n] - 1664*S[-3, -2, 2, n] + 
    1280*S[-3, 1, -3, n] + (9344/3 - 2304/n + 2304/(1 + n))*S[-3, 1, -2, n] + 
    (-1696 - 38144/n^2 + 143104/(3*n) - 29952/(1 + n)^2 - 143104/(3*(1 + n)))*
     S[-3, 1, 1, n] + (3968/3 - 4096/n + 4096/(1 + n))*S[-3, 1, 2, n] - 
    7936*S[-3, 1, 3, n] - 17280*S[-3, 2, -2, n] + 
    (3968/3 - 4096/n + 4096/(1 + n))*S[-3, 2, 1, n] - 256*S[-3, 2, 2, n] + 
    6144*S[-3, 3, 1, n] + 2688*S[-2, -4, 1, n] - 3584*S[-2, -3, -2, n] + 
    (-3840 + 4352/n - 4352/(1 + n))*S[-2, -3, 1, n] - 2688*S[-2, -3, 2, n] - 
    2560*S[-2, -2, -3, n] + (7680 + 512/n - 512/(1 + n))*S[-2, -2, -2, n] + 
    (5824/3 - 20480/n^2 + 55936/(3*n) - 23040/(1 + n)^2 - 55936/(3*(1 + n)))*
     S[-2, -2, 1, n] + (2304 + 1536/n - 1536/(1 + n))*S[-2, -2, 2, n] + 
    6656*S[-2, -2, 3, n] + 8576*S[-2, 1, -4, n] + 
    (-4864 - 9472/n + 9472/(1 + n))*S[-2, 1, -3, n] + 
    (9408 + 22144/n^2 - 58240/(3*n) + 22912/(1 + n)^2 + 58240/(3*(1 + n)))*
     S[-2, 1, -2, n] + (-3328/n^2 + 13184/(3*n) - 2816/(1 + n)^2 - 
      13184/(3*(1 + n)))*S[-2, 1, 2, n] + (-2112 - 4096/n + 4096/(1 + n))*
     S[-2, 1, 3, n] - 15360*S[-2, 1, 4, n] + 14464*S[-2, 2, -3, n] + 
    (4416 - 10624/n + 10624/(1 + n))*S[-2, 2, -2, n] + 
    (-3328/n^2 + 13184/(3*n) - 2816/(1 + n)^2 - 13184/(3*(1 + n)))*
     S[-2, 2, 1, n] + (-256/n + 256/(1 + n))*S[-2, 2, 2, n] - 
    5120*S[-2, 2, 3, n] + 2048*S[-2, 3, -2, n] + 
    (-3264 - 256/n + 256/(1 + n))*S[-2, 3, 1, n] - 9216*S[-2, 4, 1, n] - 
    31872*S[1, -5, 1, n] + 896*S[1, -4, -2, n] + 
    (-29824/3 - 45824/n + 45824/(1 + n))*S[1, -4, 1, n] - 
    30848*S[1, -4, 2, n] - 2816*S[1, -3, -3, n] + 
    (3200/3 + 5120/n - 5120/(1 + n))*S[1, -3, -2, n] + 
    (73696/3 - 22784/n^2 + 66304/(3*n) - 2816/(1 + n)^2 - 66304/(3*(1 + n)))*
     S[1, -3, 1, n] + (24448/3 - 41472/n + 41472/(1 + n))*S[1, -3, 2, n] - 
    1792*S[1, -3, 3, n] - 2688*S[1, -2, -4, n] + 
    (8704 + 6144/n - 6144/(1 + n))*S[1, -2, -3, n] + 
    (-14368/3 - 18688/n^2 + 45824/(3*n) - 20736/(1 + n)^2 - 
      45824/(3*(1 + n)))*S[1, -2, -2, n] + 
    (8576/3 - 36096/n^2 + 122240/(3*n) - 27904/(1 + n)^2 - 
      122240/(3*(1 + n)))*S[1, -2, 2, n] + (1408 + 1024/n - 1024/(1 + n))*
     S[1, -2, 3, n] - 1280*S[1, -2, 4, n] - 26112*S[1, 1, -5, n] + 
    (-53504/3 - 28672/n + 28672/(1 + n))*S[1, 1, -4, n] + 
    (85760/3 + 13312/n^2 - 16896/n + 27136/(1 + n)^2 + 16896/(1 + n))*
     S[1, 1, -3, n] + (-16384/n^3 + 19008/n^2 - 23680/n + 10240/(1 + n)^3 + 
      15424/(1 + n)^2 + 23680/(1 + n))*S[1, 1, -2, n] + 
    (-3840/n^2 + 5120/n - 6912/(1 + n)^2 - 5120/(1 + n))*S[1, 1, 3, n] + 
    (-23296/3 - 1536/n + 1536/(1 + n))*S[1, 1, 4, n] + 5632*S[1, 1, 5, n] - 
    38144*S[1, 2, -4, n] + (-9472 - 6912/n + 6912/(1 + n))*S[1, 2, -3, n] + 
    (17152/3 - 2304/n^2 + 1792/n - 768/(1 + n)^2 - 1792/(1 + n))*
     S[1, 2, -2, n] + (8576*S[1, 2, 2, n])/3 + 
    (-5632/3 + 1536/n - 1536/(1 + n))*S[1, 2, 3, n] + 1280*S[1, 2, 4, n] - 
    17280*S[1, 3, -3, n] + (-1664 - 2048/n + 2048/(1 + n))*S[1, 3, -2, n] + 
    (17824/3 + 4352/n^2 - 3840/n + 5376/(1 + n)^2 + 3840/(1 + n))*
     S[1, 3, 1, n] - (10240*S[1, 3, 2, n])/3 + 1024*S[1, 3, 3, n] - 
    4224*S[1, 4, -2, n] + (-12416/3 - 6144/n + 6144/(1 + n))*S[1, 4, 1, n] - 
    1792*S[1, 4, 2, n] - 1024*S[1, 5, 1, n] - 53632*S[2, -4, 1, n] + 
    5760*S[2, -3, -2, n] + (-8576/3 - 45056/n + 45056/(1 + n))*
     S[2, -3, 1, n] - 46336*S[2, -3, 2, n] + 7040*S[2, -2, -3, n] + 
    (-8576/3 - 4608/n + 4608/(1 + n))*S[2, -2, -2, n] + 
    (65120/3 + 13312/n^2 - 55936/(3*n) + 25088/(1 + n)^2 + 55936/(3*(1 + n)))*
     S[2, -2, 1, n] + (20480/3 - 33792/n + 33792/(1 + n))*S[2, -2, 2, n] + 
    1024*S[2, -2, 3, n] - 38144*S[2, 1, -4, n] + 
    (-9472 - 6912/n + 6912/(1 + n))*S[2, 1, -3, n] + 
    (17152/3 - 2304/n^2 + 1792/n - 768/(1 + n)^2 - 1792/(1 + n))*
     S[2, 1, -2, n] + (8576*S[2, 1, 2, n])/3 + 
    (-5632/3 + 1536/n - 1536/(1 + n))*S[2, 1, 3, n] + 1280*S[2, 1, 4, n] - 
    15104*S[2, 2, -3, n] + (-7936/3 - 768/n + 768/(1 + n))*S[2, 2, -2, n] + 
    (8576*S[2, 2, 1, n])/3 - 1408*S[2, 2, 2, n] + 3328*S[2, 2, 3, n] - 
    3200*S[2, 3, -2, n] + (-7040/3 - 1024/n + 1024/(1 + n))*S[2, 3, 1, n] - 
    768*S[2, 3, 2, n] - 5632*S[2, 4, 1, n] - 39552*S[3, -3, 1, n] + 
    3072*S[3, -2, -2, n] + (-19904/3 - 13184/n + 13184/(1 + n))*
     S[3, -2, 1, n] - 33152*S[3, -2, 2, n] - 7040*S[3, 1, -3, n] + 
    (-13120/3 - 1792/n + 1792/(1 + n))*S[3, 1, -2, n] + 
    (5792/3 - 512/n^2 - 2432/(3*n) + 1536/(1 + n)^2 + 2432/(3*(1 + n)))*
     S[3, 1, 1, n] + (-640 - 1024/n + 1024/(1 + n))*S[3, 1, 2, n] - 
    256*S[3, 1, 3, n] - 4224*S[3, 2, -2, n] + (-640 - 1024/n + 1024/(1 + n))*
     S[3, 2, 1, n] + 256*S[3, 2, 2, n] + 512*S[3, 3, 1, n] - 
    19328*S[4, -2, 1, n] + 7296*S[4, 1, -2, n] + 
    (6400/3 - 2304/n + 2304/(1 + n))*S[4, 1, 1, n] + 256*S[4, 1, 2, n] + 
    256*S[4, 2, 1, n] + 1280*S[5, 1, 1, n] + 4608*S[-3, -2, 1, 1, n] - 
    41472*S[-3, 1, -2, 1, n] + 30208*S[-3, 1, 1, -2, n] + 
    5120*S[-2, -3, 1, 1, n] + 28672*S[-2, -2, -2, 1, n] - 
    23552*S[-2, -2, 1, -2, n] + (-3072 - 512/n + 512/(1 + n))*
     S[-2, -2, 1, 1, n] - 1024*S[-2, -2, 1, 2, n] - 1024*S[-2, -2, 2, 1, n] - 
    31232*S[-2, 1, -3, 1, n] + 30720*S[-2, 1, -2, -2, n] + 
    (13824 - 3072/n + 3072/(1 + n))*S[-2, 1, -2, 1, n] + 
    8448*S[-2, 1, -2, 2, n] - 33792*S[-2, 1, 1, -3, n] + 
    (-13568 + 20480/n - 20480/(1 + n))*S[-2, 1, 1, -2, n] + 
    10240*S[-2, 1, 1, 3, n] + 3584*S[-2, 1, 2, -2, n] - 
    10240*S[-2, 1, 3, 1, n] - 39680*S[-2, 2, -2, 1, n] + 
    3584*S[-2, 2, 1, -2, n] + 46080*S[1, -4, 1, 1, n] + 
    1024*S[1, -3, -2, 1, n] + 7168*S[1, -3, 1, -2, n] + 
    (-81920/3 + 62976/n - 62976/(1 + n))*S[1, -3, 1, 1, n] + 
    8192*S[1, -3, 1, 2, n] + 8192*S[1, -3, 2, 1, n] - 
    8704*S[1, -2, -3, 1, n] + 1536*S[1, -2, -2, -2, n] + 
    (-3840 + 9216/n - 9216/(1 + n))*S[1, -2, -2, 1, n] - 
    3072*S[1, -2, -2, 2, n] + 21504*S[1, -2, 1, -3, n] + 
    (-6400/3 - 17408/n + 17408/(1 + n))*S[1, -2, 1, -2, n] + 
    (3392 + 62976/n^2 - 77824/n + 48640/(1 + n)^2 + 77824/(1 + n))*
     S[1, -2, 1, 1, n] + (-7936/3 + 7168/n - 7168/(1 + n))*
     S[1, -2, 1, 2, n] + 5632*S[1, -2, 1, 3, n] + 23808*S[1, -2, 2, -2, n] + 
    (-7936/3 + 7168/n - 7168/(1 + n))*S[1, -2, 2, 1, n] + 
    512*S[1, -2, 2, 2, n] - 2048*S[1, -2, 3, 1, n] + 
    91648*S[1, 1, -4, 1, n] - 10240*S[1, 1, -3, -2, n] + 
    (-15872/3 + 70144/n - 70144/(1 + n))*S[1, 1, -3, 1, n] + 
    82944*S[1, 1, -3, 2, n] - 12288*S[1, 1, -2, -3, n] + 
    (34304/3 + 11264/n - 11264/(1 + n))*S[1, 1, -2, -2, n] + 
    (-34304 - 35840/n^2 + 40960/n - 57344/(1 + n)^2 - 40960/(1 + n))*
     S[1, 1, -2, 1, n] + (-40960/3 + 59392/n - 59392/(1 + n))*
     S[1, 1, -2, 2, n] - 2048*S[1, 1, -2, 3, n] + 57344*S[1, 1, 1, -4, n] + 
    3072*S[1, 1, 1, 4, n] + 13824*S[1, 1, 2, -3, n] - 3072*S[1, 1, 2, 3, n] + 
    4096*S[1, 1, 3, -2, n] + (-1536 + 1024/n - 1024/(1 + n))*
     S[1, 1, 3, 1, n] + 12288*S[1, 1, 4, 1, n] + 90112*S[1, 2, -3, 1, n] + 
    9216*S[1, 2, -2, -2, n] + (25088/3 + 10752/n - 10752/(1 + n))*
     S[1, 2, -2, 1, n] + 67584*S[1, 2, -2, 2, n] + 13824*S[1, 2, 1, -3, n] - 
    3072*S[1, 2, 1, 3, n] + 1536*S[1, 2, 2, -2, n] + 2048*S[1, 2, 3, 1, n] + 
    26368*S[1, 3, -2, 1, n] + 3584*S[1, 3, 1, -2, n] + 
    (1792/3 - 1024/n + 1024/(1 + n))*S[1, 3, 1, 1, n] + 
    2048*S[1, 3, 1, 2, n] + 2048*S[1, 3, 2, 1, n] + 4608*S[1, 4, 1, 1, n] + 
    71168*S[2, -3, 1, 1, n] + 6656*S[2, -2, -2, 1, n] - 
    16640*S[2, -2, 1, -2, n] + (-73984/3 + 55808/n - 55808/(1 + n))*
     S[2, -2, 1, 1, n] + 7680*S[2, -2, 1, 2, n] + 7680*S[2, -2, 2, 1, n] + 
    90112*S[2, 1, -3, 1, n] + 9216*S[2, 1, -2, -2, n] + 
    (25088/3 + 10752/n - 10752/(1 + n))*S[2, 1, -2, 1, n] + 
    67584*S[2, 1, -2, 2, n] + 13824*S[2, 1, 1, -3, n] - 
    3072*S[2, 1, 1, 3, n] + 1536*S[2, 1, 2, -2, n] + 2048*S[2, 1, 3, 1, n] + 
    22528*S[2, 2, -2, 1, n] + 1536*S[2, 2, 1, -2, n] + 
    1024*S[2, 3, 1, 1, n] + 56832*S[3, -2, 1, 1, n] + 
    3328*S[3, 1, -2, 1, n] + 6144*S[3, 1, 1, -2, n] - 
    14336*S[-2, 1, -2, 1, 1, n] + 81920*S[-2, 1, 1, -2, 1, n] + 
    1024*S[1, -2, -2, 1, 1, n] + 6144*S[1, -2, 1, -2, 1, n] - 
    46080*S[1, -2, 1, 1, -2, n] - 125952*S[1, 1, -3, 1, 1, n] - 
    18432*S[1, 1, -2, -2, 1, n] + 34816*S[1, 1, -2, 1, -2, n] + 
    (44032 - 97280/n + 97280/(1 + n))*S[1, 1, -2, 1, 1, n] - 
    14336*S[1, 1, -2, 1, 2, n] - 14336*S[1, 1, -2, 2, 1, n] - 
    140288*S[1, 1, 1, -3, 1, n] - 22528*S[1, 1, 1, -2, -2, n] - 
    118784*S[1, 1, 1, -2, 2, n] - 2048*S[1, 1, 1, 3, 1, n] - 
    21504*S[1, 1, 2, -2, 1, n] + 2048*S[1, 1, 3, 1, 1, n] - 
    111616*S[1, 2, -2, 1, 1, n] - 21504*S[1, 2, 1, -2, 1, n] - 
    111616*S[2, 1, -2, 1, 1, n] - 21504*S[2, 1, 1, -2, 1, n] + 
    194560*S[1, 1, 1, -2, 1, 1, n] + S[-3, 1, n]*(4856 + 4416/n^3 - 
      3424/(3*n^2) - 55472/(3*n) + 10944/(1 + n)^3 + 10400/(3*(1 + n)^2) + 
      55472/(3*(1 + n)) - 26496*zeta[3]) + 
    S[-2, 2, n]*(288 + 15488/n^3 - 59840/(3*n^2) + 90176/(3*n) - 
      8832/(1 + n)^3 - 49088/(3*(1 + n)^2) - 90176/(3*(1 + n)) - 
      16768*zeta[3]) + S[1, -3, n]*(1864 - 2496/n^3 + 10624/n^2 - 
      127040/(3*n) + 15296/(1 + n)^3 + 10496/(1 + n)^2 + 127040/(3*(1 + n)) - 
      10880*zeta[3]) + S[4, n]*(468 - 2048/n^3 + 3360/n^2 - 32128/(3*n) + 
      4480/(1 + n)^3 + 13664/(3*(1 + n)^2) + 32128/(3*(1 + n)) - 
      6144*zeta[3]) + S[3, 1, n]*(1424 - 4352/n^3 + 25888/(3*n^2) - 
      55408/(3*n) + 3840/(1 + n)^3 + 18080/(3*(1 + n)^2) + 
      55408/(3*(1 + n)) - 3584*zeta[3]) + 
    S[2, -2, n]*(-1208 + 8832/n^3 - 25504/(3*n^2) + 24992/(3*n) - 
      4992/(1 + n)^3 - 25760/(3*(1 + n)^2) - 24992/(3*(1 + n)) - 
      1152*zeta[3]) + (5912/3 - 1248/n^4 + 3616/(3*n^3) + 5144/(3*n^2) + 
      4720/(3*n) + 480/(1 + n)^4 - 6112/(3*(1 + n)^3) + 5192/(3*(1 + n)^2) - 
      4720/(3*(1 + n)))*zeta[3] + S[1, 3, n]*(-3952 + 5888/n^3 - 
      26752/(3*n^2) + 22752/n - 8448/(1 + n)^3 - 36992/(3*(1 + n)^2) - 
      22752/(1 + n) + 2560*zeta[3]) + 
    S[-4, n]*(232 - 3584/n^3 - 10144/(3*n^2) + 35480/(3*n) - 3968/(1 + n)^3 - 
      2272/(1 + n)^2 - 35480/(3*(1 + n)) + 11520*zeta[3]) + 
    S[-2, -2, n]*(-2808 + 4096/n^3 - 5856/n^2 + 41744/(3*n) - 
      5120/(1 + n)^3 - 12064/(3*(1 + n)^2) - 41744/(3*(1 + n)) + 
      13312*zeta[3]) + S[1, -2, 1, n]*(-8560 + 23936/n^3 - 108736/(3*n^2) + 
      94336/n - 40320/(1 + n)^3 - 119744/(3*(1 + n)^2) - 94336/(1 + n) + 
      17152*zeta[3]) + S[-2, 1, 1, n]*(-29184/n^3 + 123776/(3*n^2) - 
      62880/n + 16896/(1 + n)^3 + 97408/(3*(1 + n)^2) + 62880/(1 + n) + 
      31232*zeta[3]) + S[1, 1, n]*(7936/n^5 - 34432/(3*n^4) + 41504/(3*n^3) - 
      78680/(3*n^2) + 133472/(3*n) + 4352/(1 + n)^5 + 896/(3*(1 + n)^4) - 
      8992/(3*(1 + n)^3) - 51928/(3*(1 + n)^2) - 133472/(3*(1 + n)) + 
      (-17152/n^2 + 15616/n - 17152/(1 + n)^2 - 15616/(1 + n))*zeta[3]) + 
    S[1, n]*(-4032/n^6 + 1440/n^5 - 6064/(3*n^4) + 47312/(3*n^3) - 
      132452/(3*n^2) + 87284/n - 192/(1 + n)^6 - 14048/(3*(1 + n)^5) - 
      5632/(3*(1 + n)^4) - 41680/(3*(1 + n)^3) - 122804/(3*(1 + n)^2) - 
      87284/(1 + n) + (9920/n^3 - 7488/n^2 + 3680/n - 7616/(1 + n)^3 - 
        6336/(1 + n)^2 - 3680/(1 + n))*zeta[3]) + 
    S[-3, n]*(-1712 - 2144/n^4 - 2144/(3*n^3) + 45352/(3*n^2) - 42412/(3*n) + 
      928/(1 + n)^4 - 5536/(3*(1 + n)^3) + 30136/(3*(1 + n)^2) + 
      42412/(3*(1 + n)) + (-2976 + 3520/n - 3520/(1 + n))*zeta[3]) + 
    S[3, n]*(3496/3 + 96/n^4 + 1280/(3*n^3) - 6904/(3*n^2) + 5280/n - 
      1056/(1 + n)^4 - 3328/(3*(1 + n)^3) - 13112/(3*(1 + n)^2) - 
      5280/(1 + n) + (2144/3 - 320/n + 320/(1 + n))*zeta[3]) + 
    S[-2, 1, n]*(1856 + 3712/n^4 - 960/n^3 - 20720/(3*n^2) + 952/n - 
      128/(1 + n)^4 + 6208/(3*(1 + n)^3) - 4144/(1 + n)^2 - 952/(1 + n) + 
      (12224 - 4736/n + 4736/(1 + n))*zeta[3]) + 
    S[2, n]*(587/3 - 4352/n^5 + 14944/(3*n^4) - 5864/n^3 + 13596/n^2 - 
      71560/(3*n) - 1792/(1 + n)^5 - 2720/(3*(1 + n)^4) + 
      8504/(3*(1 + n)^3) + 27332/(3*(1 + n)^2) + 71560/(3*(1 + n)) + 
      (-720 + 9152/n^2 - 8384/n + 9152/(1 + n)^2 + 8384/(1 + n))*zeta[3]) + 
    (660 - 528/n^2 + 528/n - 528/(1 + n)^2 - 528/(1 + n))*zeta[4] + 
    S[-2, n]*(8176/3 + 1152/n^5 - 2944/(3*n^4) + 19984/(3*n^3) - 
      39800/(3*n^2) + 80644/(3*n) - 640/(1 + n)^5 - 9088/(3*(1 + n)^4) - 
      2864/(3*(1 + n)^3) - 10432/(1 + n)^2 - 80644/(3*(1 + n)) + 
      (-13696/3 - 4928/n^2 - 1792/(3*n) - 6080/(1 + n)^2 + 1792/(3*(1 + n)))*
       zeta[3] + 1056*zeta[4] - 7040*zeta[5]) + 
    (-14480/3 + 9280/n^2 - 60800/(3*n) + 9280/(1 + n)^2 + 60800/(3*(1 + n)))*
     zeta[5]))/2 + ((1 + (-1)^n)*color[ca*cf^2*nf]*
   (7751/54 + 352/(3*n^5) - 4184/(9*n^4) + 65936/(81*n^3) - 90538/(81*n^2) + 
    40411/(27*n) + 352/(3*(1 + n)^5) - 4712/(9*(1 + n)^4) + 
    55472/(81*(1 + n)^3) + 6706/(27*(1 + n)^2) - 40411/(27*(1 + n)) - 
    (1280*S[-6, n])/3 + (176/3 - 1696/(3*n) + 1696/(3*(1 + n)))*S[-5, n] + 
    (25192/27 - 736/n^2 + 15520/(9*n) - 736/(3*(1 + n)^2) - 
      15520/(9*(1 + n)))*S[-4, n] + (-3064/27 + 176/(3*n^2) - 9688/(9*n) - 
      464/(3*(1 + n)^2) + 9688/(9*(1 + n)))*S[4, n] + 
    (-528 + 800/(3*n) - 800/(3*(1 + n)))*S[5, n] + (1280*S[6, n])/3 + 
    (1216*S[-5, 1, n])/3 + (128*S[-4, -2, n])/3 + 
    (-14432/9 + 896/(3*n) - 896/(3*(1 + n)))*S[-4, 1, n] - 
    (640*S[-4, 2, n])/3 + (64*S[-3, -3, n])/3 + 
    (-1600/9 + 448/(3*n) - 448/(3*(1 + n)))*S[-3, -2, n] + 
    (20656/27 + 704/(3*n^2) - 22336/(9*n) - 1088/(3*(1 + n)^2) + 
      22336/(9*(1 + n)))*S[-3, 1, n] + (-320/3 - 384/n + 384/(1 + n))*
     S[-3, 2, n] - (128*S[-3, 3, n])/3 + (832*S[-2, -4, n])/3 + 
    (-1792/3 - 704/(3*n) + 704/(3*(1 + n)))*S[-2, -3, n] + 
    (224 + 7424/(9*n) + 1024/(3*(1 + n)^2) - 7424/(9*(1 + n)))*S[-2, -2, n] + 
    (-1088/(3*n^2) + 704/(3*n) - 1088/(3*(1 + n)^2) - 704/(3*(1 + n)))*
     S[-2, 2, n] + (-64 - 192/n + 192/(1 + n))*S[-2, 3, n] + 
    (320*S[-2, 4, n])/3 + (3392*S[1, -5, n])/3 + 
    (-14336/9 + 2560/(3*n) - 2560/(3*(1 + n)))*S[1, -4, n] + 
    (-20656/27 + 448/n^2 - 8192/(3*n) - 1216/(3*(1 + n)^2) + 
      8192/(3*(1 + n)))*S[1, -3, n] + 
    (-576/n^4 + 6496/(9*n^3) - 8800/(9*n^2) + 14384/(9*n) - 192/(1 + n)^4 - 
      4192/(9*(1 + n)^3) - 6496/(9*(1 + n)^2) - 14384/(9*(1 + n)))*
     S[1, 1, n] + (-41744/27 + 320/(3*n^2) + 448/n + 448/(3*(1 + n)^2) - 
      448/(1 + n))*S[1, 3, n] + (18224/9 + 704/(3*n) - 704/(3*(1 + n)))*
     S[1, 4, n] - (1600*S[1, 5, n])/3 + 1344*S[2, -4, n] + 
    (-18176/9 + 1280/(3*n) - 1280/(3*(1 + n)))*S[2, -3, n] + 
    (-20656/27 - 256/(3*n^2) - 448/(3*n) - 256/(1 + n)^2 + 448/(3*(1 + n)))*
     S[2, -2, n] - (18496*S[2, 2, n])/27 + 
    (9328/9 - 64/(3*n) + 64/(3*(1 + n)))*S[2, 3, n] + (64*S[2, 4, n])/3 + 
    (2560*S[3, -3, n])/3 + (-2240/9 + 640/(3*n) - 640/(3*(1 + n)))*
     S[3, -2, n] + (-12880/27 + 192/n^2 - 672/n - 64/(3*(1 + n)^2) + 
      672/(1 + n))*S[3, 1, n] + (880/3 + 64/n - 64/(1 + n))*S[3, 2, n] - 
    128*S[3, 3, n] + 256*S[4, -2, n] + (496/3 + 192/n - 192/(1 + n))*
     S[4, 1, n] - 192*S[4, 2, n] - (448*S[5, 1, n])/3 + 
    (2560*S[-4, 1, 1, n])/3 + (512*S[-3, -2, 1, n])/3 - 
    (896*S[-3, 1, -2, n])/3 + (-3968/9 + 4096/(3*n) - 4096/(3*(1 + n)))*
     S[-3, 1, 1, n] + (256*S[-3, 1, 2, n])/3 + (256*S[-3, 2, 1, n])/3 + 
    (256*S[-2, -3, 1, n])/3 + 384*S[-2, -2, -2, n] + 
    (-1280/3 + 256/(3*n) - 256/(3*(1 + n)))*S[-2, -2, 1, n] + 
    (256*S[-2, -2, 2, n])/3 - (256*S[-2, 1, -3, n])/3 + 
    (4096/3 - 896/(3*n) + 896/(3*(1 + n)))*S[-2, 1, -2, n] + 
    (1280/n^2 - 14720/(9*n) + 3328/(3*(1 + n)^2) + 14720/(9*(1 + n)))*
     S[-2, 1, 1, n] + (256/(3*n) - 256/(3*(1 + n)))*S[-2, 1, 2, n] - 
    (896*S[-2, 1, 3, n])/3 + (896*S[-2, 2, -2, n])/3 + 
    (256/(3*n) - 256/(3*(1 + n)))*S[-2, 2, 1, n] - (896*S[-2, 3, 1, n])/3 - 
    (1792*S[1, -4, 1, n])/3 - (896*S[1, -3, -2, n])/3 + 
    (34688/9 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -3, 1, n] + 
    768*S[1, -3, 2, n] + (1408*S[1, -2, -3, n])/3 + 
    (-11392/9 - 2048/(3*n) + 2048/(3*(1 + n)))*S[1, -2, -2, n] + 
    (-41312/27 - 640/n^2 + 12800/(3*n) + 384/(1 + n)^2 - 12800/(3*(1 + n)))*
     S[1, -2, 1, n] + (640/3 + 2048/(3*n) - 2048/(3*(1 + n)))*
     S[1, -2, 2, n] + 384*S[1, -2, 3, n] - (5120*S[1, 1, -4, n])/3 + 
    3840*S[1, 1, -3, n] + (1792/(3*n^2) - 1792/(3*n) + 1792/(3*(1 + n)^2) + 
      1792/(3*(1 + n)))*S[1, 1, -2, n] - (2560*S[1, 1, 3, n])/3 - 
    (1408*S[1, 1, 4, n])/3 - (2560*S[1, 2, -3, n])/3 + 
    (1280*S[1, 2, -2, n])/3 + (128*S[1, 2, 3, n])/3 - 
    (1280*S[1, 3, -2, n])/3 + (2368/3 + 256/(3*n) - 256/(3*(1 + n)))*
     S[1, 3, 1, n] - 128*S[1, 3, 2, n] - 384*S[1, 4, 1, n] - 
    (1280*S[2, -3, 1, n])/3 - (1024*S[2, -2, -2, n])/3 + 
    (32768/9 - 512/n + 512/(1 + n))*S[2, -2, 1, n] + 
    (2048*S[2, -2, 2, n])/3 - (2560*S[2, 1, -3, n])/3 + 
    (1280*S[2, 1, -2, n])/3 + (128*S[2, 1, 3, n])/3 - 
    (512*S[2, 2, -2, n])/3 - 128*S[2, 3, 1, n] - 768*S[3, -2, 1, n] - 
    (512*S[3, 1, -2, n])/3 + (-64 + 256/(3*n) - 256/(3*(1 + n)))*
     S[3, 1, 1, n] + (128*S[3, 1, 2, n])/3 + (128*S[3, 2, 1, n])/3 + 
    (640*S[4, 1, 1, n])/3 + (512*S[-2, 1, -2, 1, n])/3 - 
    (3584*S[-2, 1, 1, -2, n])/3 - (8192*S[1, -3, 1, 1, n])/3 - 
    (512*S[1, -2, -2, 1, n])/3 + (1792*S[1, -2, 1, -2, n])/3 + 
    (7936/9 - 7168/(3*n) + 7168/(3*(1 + n)))*S[1, -2, 1, 1, n] - 
    (512*S[1, -2, 1, 2, n])/3 - (512*S[1, -2, 2, 1, n])/3 - 
    (1024*S[1, 1, -3, 1, n])/3 + (4096*S[1, 1, -2, -2, n])/3 - 
    (17920*S[1, 1, -2, 1, n])/3 - (4096*S[1, 1, -2, 2, n])/3 - 
    (512*S[1, 1, 3, 1, n])/3 + 1024*S[1, 2, -2, 1, n] - 
    (512*S[1, 3, 1, 1, n])/3 - 2560*S[2, -2, 1, 1, n] + 
    1024*S[2, 1, -2, 1, n] + (14336*S[1, 1, -2, 1, 1, n])/3 + 
    S[-3, n]*(-33512/81 - 992/(3*n^3) + 16624/(9*n^2) - 33688/(27*n) - 
      1696/(3*(1 + n)^3) + 9776/(9*(1 + n)^2) + 33688/(27*(1 + n)) - 
      (896*zeta[3])/3) + (-940/3 - 32/n^3 + 2384/(3*n^2) - 9464/(9*n) - 
      224/(1 + n)^3 + 1264/(3*(1 + n)^2) + 9464/(9*(1 + n)))*zeta[3] + 
    S[3, n]*(832/9 + 544/(3*n^3) - 6416/(9*n^2) + 42136/(27*n) + 
      32/(3*(1 + n)^3) - 352/(9*(1 + n)^2) - 42136/(27*(1 + n)) + 
      (704*zeta[3])/3) + S[1, 2, n]*(41504/81 - 64/n^3 + 64/n^2 - 128/n + 
      64/(1 + n)^3 + 64/(1 + n)^2 + 128/(1 + n) + 256*zeta[3]) + 
    S[2, 1, n]*(41504/81 - 64/n^3 + 64/n^2 - 128/n + 64/(1 + n)^3 + 
      64/(1 + n)^2 + 128/(1 + n) + 256*zeta[3]) + 
    S[-2, 1, n]*(-96 + 1088/(3*n^3) - 19168/(9*n^2) + 80368/(27*n) + 
      576/(1 + n)^3 - 8672/(9*(1 + n)^2) - 80368/(27*(1 + n)) + 
      (2048*zeta[3])/3) + S[1, -2, n]*(59248/81 + 640/(3*n^3) - 
      3520/(3*n^2) + 2720/(3*n) + 896/(3*(1 + n)^3) - 832/(3*(1 + n)^2) - 
      2720/(3*(1 + n)) + (2048*zeta[3])/3) + 
    S[2, n]*(5512/27 + 176/n^4 - 264/n^3 + 21176/(27*n^2) - 93352/(81*n) - 
      16/(1 + n)^4 + 136/(1 + n)^3 - 10376/(27*(1 + n)^2) + 
      93352/(81*(1 + n)) + (-928/3 - 128/n + 128/(1 + n))*zeta[3]) + 
    (312 - 144/n^2 + 232/n - 144/(1 + n)^2 - 232/(1 + n))*zeta[4] + 
    S[-2, n]*(120 - 64/n^4 + 224/n^3 - 3184/(27*n^2) - 60200/(81*n) - 
      192/(1 + n)^4 + 1312/(3*(1 + n)^3) - 21920/(27*(1 + n)^2) + 
      60200/(81*(1 + n)) + (-896 - 1024/(3*n) + 1024/(3*(1 + n)))*zeta[3] + 
      288*zeta[4]) + (-40 - 80/(3*n) + 80/(3*(1 + n)))*zeta[5] + 
    S[1, n]*(-34066/81 - 288/n^5 + 9856/(9*n^4) - 9584/(9*n^3) + 
      68888/(81*n^2) - 54760/(27*n) - 608/(1 + n)^5 + 400/(9*(1 + n)^4) + 
      496/(3*(1 + n)^3) + 126136/(81*(1 + n)^2) + 54760/(27*(1 + n)) + 
      (3856/9 - 1472/(3*n^2) + 1024/(3*n) - 704/(3*(1 + n)^2) - 
        1024/(3*(1 + n)))*zeta[3] - 176*zeta[4] + (160*zeta[5])/3)))/2 + 
 ((1 + (-1)^n)*color[ca^2*cf*nf]*(-20027/108 - 484/(9*n^4) + 2780/(9*n^3) - 
    64481/(81*n^2) + 202565/(162*n) + 484/(9*(1 + n)^4) - 
    2780/(9*(1 + n)^3) + 64481/(81*(1 + n)^2) - 202565/(162*(1 + n)) + 
    (256*S[-6, n])/3 + (176/3 + 976/(9*n) - 976/(9*(1 + n)))*S[-5, n] + 
    (-10916/27 + 464/(3*n^2) - 2864/(9*n) + 272/(3*(1 + n)^2) + 
      2864/(9*(1 + n)))*S[-4, n] + (13820/27 - 176/(3*n^2) + 3472/(9*n) + 
      16/(3*(1 + n)^2) - 3472/(9*(1 + n)))*S[4, n] + 
    (-176/3 - 976/(9*n) + 976/(9*(1 + n)))*S[5, n] - (256*S[6, n])/3 - 
    (256*S[-5, 1, n])/3 + (3616/9 - 320/(3*n) + 320/(3*(1 + n)))*
     S[-4, 1, n] + (128*S[-4, 2, n])/3 + (224*S[-3, -3, n])/9 + 
    (32/9 - 64/n + 64/(1 + n))*S[-3, -2, n] + 
    (-9248/27 - 224/(3*n^2) + 5888/(9*n) + 96/(1 + n)^2 - 5888/(9*(1 + n)))*
     S[-3, 1, n] + (256/(3*n) - 256/(3*(1 + n)))*S[-3, 2, n] + 
    (64*S[-3, 3, n])/3 - 64*S[-2, -4, n] + 
    (144 + 800/(9*n) - 800/(9*(1 + n)))*S[-2, -3, n] + 
    (-344/3 - 2656/(9*n) - 128/(1 + n)^2 + 2656/(9*(1 + n)))*S[-2, -2, n] + 
    (320/(3*n^2) - 320/(3*n) + 320/(3*(1 + n)^2) + 320/(3*(1 + n)))*
     S[-2, 2, n] + (32 + 64/n - 64/(1 + n))*S[-2, 3, n] - 
    (64*S[-2, 4, n])/3 - (1952*S[1, -5, n])/9 + 
    (2176/9 - 640/(3*n) + 640/(3*(1 + n)))*S[1, -4, n] + 
    (9248/27 - 96/n^2 + 1856/(3*n) + 224/(3*(1 + n)^2) - 1856/(3*(1 + n)))*
     S[1, -3, n] + (4624/9 + 64/(3*n^3) - 48/n^2 - 544/(3*n) - 
      64/(3*(1 + n)^3) - 400/(3*(1 + n)^2) + 544/(3*(1 + n)))*S[1, 3, n] + 
    (-5696/9 + 128/(3*n) - 128/(3*(1 + n)))*S[1, 4, n] + 
    (1952*S[1, 5, n])/9 - (832*S[2, -4, n])/3 + 
    (3136/9 - 256/(3*n) + 256/(3*(1 + n)))*S[2, -3, n] + 
    (9248/27 + 160/(3*n^2) - 128/(3*n) + 160/(3*(1 + n)^2) + 128/(3*(1 + n)))*
     S[2, -2, n] + (-992/3 + 64/(3*n^2) - 64/(3*n) + 64/(3*(1 + n)^2) + 
      64/(3*(1 + n)))*S[2, 3, n] + (320*S[2, 4, n])/3 - 
    (1312*S[3, -3, n])/9 + (-32/9 - 416/(9*n) + 416/(9*(1 + n)))*
     S[3, -2, n] + (-4864/27 - 64/(3*n^3) + 64/(3*n^2) + 1664/(9*n) + 
      64/(3*(1 + n)^3) + 320/(3*(1 + n)^2) - 1664/(9*(1 + n)))*S[3, 1, n] + 
    (352/9 - 128/(3*n) + 128/(3*(1 + n)))*S[3, 2, n] + (128*S[3, 3, n])/3 - 
    (128*S[4, -2, n])/3 + (1712/9 - 64/(3*n^2) + 32/(9*n) - 
      64/(3*(1 + n)^2) - 32/(9*(1 + n)))*S[4, 1, n] - (64*S[4, 2, n])/3 - 
    (128*S[5, 1, n])/3 - (512*S[-4, 1, 1, n])/3 - (832*S[-3, -2, 1, n])/9 + 
    128*S[-3, 1, -2, n] + (1408/9 - 1024/(3*n) + 1024/(3*(1 + n)))*
     S[-3, 1, 1, n] - (128*S[-2, -3, 1, n])/3 - 128*S[-2, -2, -2, n] + 
    (608/3 - 448/(9*n) + 448/(9*(1 + n)))*S[-2, -2, 1, n] - 
    (128*S[-2, -2, 2, n])/3 + (128*S[-2, 1, -3, n])/3 + 
    (-1088/3 + 128/n - 128/(1 + n))*S[-2, 1, -2, n] + 
    (-1024/(3*n^2) + 4480/(9*n) - 1024/(3*(1 + n)^2) - 4480/(9*(1 + n)))*
     S[-2, 1, 1, n] + (256*S[-2, 1, 3, n])/3 - (256*S[-2, 2, -2, n])/3 + 
    (256*S[-2, 3, 1, n])/3 + (640*S[1, -4, 1, n])/3 + 128*S[1, -3, -2, n] - 
    (9088*S[1, -3, 1, n])/9 - (512*S[1, -3, 2, n])/3 - 
    (1600*S[1, -2, -3, n])/9 + (4352/9 + 256/n - 256/(1 + n))*
     S[1, -2, -2, n] + (18496/27 + 704/(3*n^2) - 3712/(3*n) - 
      320/(3*(1 + n)^2) + 3712/(3*(1 + n)))*S[1, -2, 1, n] + 
    (-512/(3*n) + 512/(3*(1 + n)))*S[1, -2, 2, n] - 128*S[1, -2, 3, n] + 
    (1280*S[1, 1, -4, n])/3 - (2560*S[1, 1, -3, n])/3 + 
    (-512/(3*n^2) + 512/(3*n) - 512/(3*(1 + n)^2) - 512/(3*(1 + n)))*
     S[1, 1, -2, n] + (1280/3 - 128/(3*n^2) + 128/n - 128/(3*(1 + n)^2) - 
      128/(1 + n))*S[1, 1, 3, n] - (256*S[1, 1, 4, n])/3 + 
    (512*S[1, 2, -3, n])/3 - (256*S[1, 2, 3, n])/3 + (832*S[1, 3, -2, n])/9 + 
    (-3136/9 + 128/(3*n^2) - 640/(3*n) + 128/(3*(1 + n)^2) + 640/(3*(1 + n)))*
     S[1, 3, 1, n] + (256*S[1, 3, 2, n])/3 + (1088*S[1, 4, 1, n])/9 + 
    (512*S[2, -3, 1, n])/3 + 128*S[2, -2, -2, n] + 
    (-9088/9 + 512/(3*n) - 512/(3*(1 + n)))*S[2, -2, 1, n] - 
    (512*S[2, -2, 2, n])/3 + (512*S[2, 1, -3, n])/3 - (256*S[2, 1, 3, n])/3 + 
    (640*S[3, -2, 1, n])/3 - (64*S[3, 1, -2, n])/9 - 
    (256*S[-2, 1, -2, 1, n])/3 + (1024*S[-2, 1, 1, -2, n])/3 + 
    (2048*S[1, -3, 1, 1, n])/3 + (896*S[1, -2, -2, 1, n])/9 - 
    256*S[1, -2, 1, -2, n] + (-2816/9 + 2048/(3*n) - 2048/(3*(1 + n)))*
     S[1, -2, 1, 1, n] - 512*S[1, 1, -2, -2, n] + (5120*S[1, 1, -2, 1, n])/
     3 + (1024*S[1, 1, -2, 2, n])/3 + (512*S[1, 1, 3, 1, n])/3 - 
    (1024*S[1, 2, -2, 1, n])/3 + (2048*S[2, -2, 1, 1, n])/3 - 
    (1024*S[2, 1, -2, 1, n])/3 - (4096*S[1, 1, -2, 1, 1, n])/3 + 
    S[-2, 1, n]*(32 - 640/(9*n^3) + 1456/(3*n^2) - 24368/(27*n) - 
      1664/(9*(1 + n)^3) + 1808/(9*(1 + n)^2) + 24368/(27*(1 + n)) - 
      (640*zeta[3])/3) + S[1, -2, n]*(-40640/81 - 352/(9*n^3) + 
      2032/(9*n^2) - 2464/(9*n) - 800/(9*(1 + n)^3) + 1264/(9*(1 + n)^2) + 
      2464/(9*(1 + n)) - (1856*zeta[3])/9) + 
    S[3, n]*(-48112/81 - 136/(3*n^3) + 200/n^2 - 4472/(9*n) - 
      152/(3*(1 + n)^3) + 40/(1 + n)^2 + 4472/(9*(1 + n)) - 
      (1312*zeta[3])/9) + (3578/9 + 32/n^3 - 872/(3*n^2) + 1984/(3*n) + 
      96/(1 + n)^3 - 328/(3*(1 + n)^2) - 1984/(3*(1 + n)))*zeta[3] + 
    S[-3, n]*(21616/81 + 400/(9*n^3) - 1024/(3*n^2) + 2984/(27*n) + 
      1328/(9*(1 + n)^3) - 2816/(9*(1 + n)^2) - 2984/(27*(1 + n)) + 
      (736*zeta[3])/9) + S[2, n]*(38626/81 - 8/n^4 - 80/(9*n^3) + 
      224/(9*n^2) - 448/(9*n) - 8/(1 + n)^4 + 80/(9*(1 + n)^3) + 
      224/(9*(1 + n)^2) + 448/(9*(1 + n)) + 
      (352/3 - 128/(3*n^2) + 128/n - 128/(3*(1 + n)^2) - 128/(1 + n))*
       zeta[3]) + S[1, 1, n]*(96/n^4 - 1472/(9*n^3) + 1424/(9*n^2) - 
      2272/(9*n) + 96/(1 + n)^4 + 1472/(9*(1 + n)^3) + 1424/(9*(1 + n)^2) + 
      2272/(9*(1 + n)) + (256/(3*n^2) - 256/n + 256/(3*(1 + n)^2) + 
        256/(1 + n))*zeta[3]) + S[-2, n]*(-548/9 + 32/(3*n^4) - 32/n^3 - 
      1168/(27*n^2) + 44212/(81*n) + 128/(3*(1 + n)^4) - 96/(1 + n)^3 + 
      11728/(27*(1 + n)^2) - 44212/(81*(1 + n)) + 
      (848/3 + 928/(9*n) - 928/(9*(1 + n)))*zeta[3] - 96*zeta[4]) + 
    (-192 + 48/n^2 - 136/n + 48/(1 + n)^2 + 136/(1 + n))*zeta[4] + 
    (-440/3 + 320/(3*n^2) - 3920/(9*n) + 320/(3*(1 + n)^2) + 
      3920/(9*(1 + n)))*zeta[5] + S[1, n]*(-24137/81 + 96/n^5 - 
      1240/(3*n^4) + 6104/(9*n^3) - 6044/(9*n^2) + 7160/(9*n) + 
      224/(1 + n)^5 + 392/(3*(1 + n)^4) - 2360/(9*(1 + n)^3) - 
      2876/(9*(1 + n)^2) - 7160/(9*(1 + n)) + 
      (-6160/9 - 128/(3*n^3) + 704/(3*n^2) - 256/n + 128/(3*(1 + n)^3) + 
        704/(3*(1 + n)^2) + 256/(1 + n))*zeta[3] + 176*zeta[4] + 
      (2080*zeta[5])/9)))/2 + 
 ((1 + (-1)^n)*color[cf^4]*(-4873/24 - 80/n^7 - 160/n^6 - 128/n^5 - 212/n^4 + 
    224/n^3 - 130/n^2 + 142/(3*n) - 80/(1 + n)^7 - 224/(1 + n)^5 + 
    40/(1 + n)^3 - 142/(3*(1 + n)) + 2048*S[-7, n] + 
    (3072 + 4096/n - 4096/(1 + n))*S[-6, n] + 
    (4976/3 + 5696/n^2 - 7552/(3*n) + 1856/(1 + n)^2 + 7552/(3*(1 + n)))*
     S[-5, n] + (-1616/3 + 2112/n^2 - 8960/(3*n) + 2368/(1 + n)^2 + 
      8960/(3*(1 + n)))*S[5, n] + (-1152 - 256/n + 256/(1 + n))*S[6, n] - 
    768*S[7, n] - 7680*S[-6, 1, n] - 1024*S[-5, -2, n] + 
    (-4032 - 12928/n + 12928/(1 + n))*S[-5, 1, n] - 9216*S[-5, 2, n] - 
    5632*S[-4, -3, n] + (384 - 3200/n + 3200/(1 + n))*S[-4, -2, n] + 
    (576 - 18560/n^2 + 15872/n - 9600/(1 + n)^2 - 15872/(1 + n))*
     S[-4, 1, n] + (1216 - 12416/n + 12416/(1 + n))*S[-4, 2, n] - 
    2048*S[-4, 3, n] - 3072*S[-3, -4, n] + (-896 - 2816/n + 2816/(1 + n))*
     S[-3, -3, n] + (352 - 3712/n^2 + 4608/n - 2944/(1 + n)^2 - 4608/(1 + n))*
     S[-3, -2, n] + (-16256/n^2 + 16640/n - 10624/(1 + n)^2 - 16640/(1 + n))*
     S[-3, 2, n] + (-256 - 3072/n + 3072/(1 + n))*S[-3, 3, n] - 
    5120*S[-3, 4, n] + 768*S[-2, -5, n] + (-2624 - 1408/n + 1408/(1 + n))*
     S[-2, -4, n] + (832/3 - 1152/n^2 + 4864/(3*n) - 896/(1 + n)^2 - 
      4864/(3*(1 + n)))*S[-2, -3, n] + 
    (-32 + 128/n^2 - 1024/n + 640/(1 + n)^2 + 1024/(1 + n))*S[-2, 3, n] + 
    (512 - 1792/n + 1792/(1 + n))*S[-2, 4, n] - 3840*S[-2, 5, n] - 
    8192*S[1, -6, n] + (-8064 - 13312/n + 13312/(1 + n))*S[1, -5, n] + 
    (-544 - 13440/n^2 + 7296/n - 1664/(1 + n)^2 - 7296/(1 + n))*S[1, -4, n] + 
    (-2176/n^4 + 1408/(3*n^3) - 1984/n - 640/(1 + n)^4 + 896/(3*(1 + n)^3) + 
      1920/(1 + n)^2 + 1984/(1 + n))*S[1, -2, n] + 
    (-2240/n^4 + 1472/n^3 - 2464/n^2 + 4480/n - 1472/(1 + n)^4 - 
      1728/(1 + n)^3 - 2720/(1 + n)^2 - 4480/(1 + n))*S[1, 2, n] + 
    (-1328 - 5568/n^2 + 4480/n - 5312/(1 + n)^2 - 4480/(1 + n))*S[1, 4, n] + 
    (1152 - 1536/n + 1536/(1 + n))*S[1, 5, n] + 512*S[1, 6, n] - 
    17152*S[2, -5, n] + (-7296 - 17152/n + 17152/(1 + n))*S[2, -4, n] + 
    (-288 - 6272/n^2 + 640/n + 3968/(1 + n)^2 - 640/(1 + n))*S[2, -3, n] + 
    (-2240/n^4 + 1472/n^3 - 2464/n^2 + 4480/n - 1472/(1 + n)^4 - 
      1728/(1 + n)^3 - 2720/(1 + n)^2 - 4480/(1 + n))*S[2, 1, n] + 
    (-48 - 1152/n^3 - 256/n^2 + 128/n + 384/(1 + n)^3 + 128/(1 + n)^2 - 
      128/(1 + n))*S[2, 2, n] + (-784 - 1408/n^2 + 256/n - 384/(1 + n)^2 - 
      256/(1 + n))*S[2, 3, n] + (-2496 - 2944/n + 2944/(1 + n))*S[2, 4, n] - 
    1280*S[2, 5, n] - 18432*S[3, -4, n] + (-5376 - 8064/n + 8064/(1 + n))*
     S[3, -3, n] + (-3904/3 - 1536/n^2 + 4352/(3*n) + 768/(1 + n)^2 - 
      4352/(3*(1 + n)))*S[3, -2, n] + 
    (-336 - 1216/n^2 - 256/n + 1088/(1 + n)^2 + 256/(1 + n))*S[3, 2, n] + 
    (-768 - 896/n + 896/(1 + n))*S[3, 3, n] - 1792*S[3, 4, n] - 
    7680*S[4, -3, n] + (-128 - 2432/n + 2432/(1 + n))*S[4, -2, n] + 
    (592/3 - 3328/n^2 + 6016/(3*n) - 2304/(1 + n)^2 - 6016/(3*(1 + n)))*
     S[4, 1, n] + (192 - 1408/n + 1408/(1 + n))*S[4, 2, n] - 768*S[4, 3, n] - 
    3072*S[5, -2, n] + (-576 - 640/n + 640/(1 + n))*S[5, 1, n] - 
    512*S[5, 2, n] - 512*S[6, 1, n] + 13312*S[-5, 1, 1, n] - 
    1280*S[-4, -2, 1, n] + 9472*S[-4, 1, -2, n] + 
    (-5120 + 15872/n - 15872/(1 + n))*S[-4, 1, 1, n] + 3072*S[-4, 1, 2, n] + 
    3072*S[-4, 2, 1, n] - 5120*S[-3, -3, 1, n] + 9728*S[-3, -2, -2, n] + 
    (1536 - 512/n + 512/(1 + n))*S[-3, -2, 1, n] + 768*S[-3, -2, 2, n] + 
    7168*S[-3, 1, -3, n] + (-512 + 4608/n - 4608/(1 + n))*S[-3, 1, -2, n] + 
    (576 + 23040/n^2 - 25088/n + 14848/(1 + n)^2 + 25088/(1 + n))*
     S[-3, 1, 1, n] + (-768 + 4096/n - 4096/(1 + n))*S[-3, 1, 2, n] + 
    3584*S[-3, 1, 3, n] + 11008*S[-3, 2, -2, n] + 
    (-768 + 4096/n - 4096/(1 + n))*S[-3, 2, 1, n] + 512*S[-3, 2, 2, n] - 
    2048*S[-3, 3, 1, n] + 256*S[-2, -4, 1, n] + 4096*S[-2, -3, -2, n] + 
    (2304 - 2048/n + 2048/(1 + n))*S[-2, -3, 1, n] + 1792*S[-2, -3, 2, n] + 
    3072*S[-2, -2, -3, n] + (-2048 + 2048/n - 2048/(1 + n))*
     S[-2, -2, -2, n] + (256/3 + 7680/n^2 - 20480/(3*n) + 8704/(1 + n)^2 + 
      20480/(3*(1 + n)))*S[-2, -2, 1, n] + (-1024/n + 1024/(1 + n))*
     S[-2, -2, 2, n] - 2048*S[-2, -2, 3, n] - 256*S[-2, 1, -4, n] + 
    (1792 + 6144/n - 6144/(1 + n))*S[-2, 1, -3, n] + 
    (-640 - 5376/n^2 + 5120/n - 6912/(1 + n)^2 - 5120/(1 + n))*
     S[-2, 1, -2, n] + (3584/n^2 - 3840/n + 2560/(1 + n)^2 + 3840/(1 + n))*
     S[-2, 1, 2, n] + (512 + 2048/n - 2048/(1 + n))*S[-2, 1, 3, n] + 
    7168*S[-2, 1, 4, n] - 1792*S[-2, 2, -3, n] + 
    (-1664 + 5888/n - 5888/(1 + n))*S[-2, 2, -2, n] + 
    (3584/n^2 - 3840/n + 2560/(1 + n)^2 + 3840/(1 + n))*S[-2, 2, 1, n] + 
    (512/n - 512/(1 + n))*S[-2, 2, 2, n] + 2048*S[-2, 2, 3, n] + 
    512*S[-2, 3, -2, n] + (512 + 512/n - 512/(1 + n))*S[-2, 3, 1, n] + 
    4096*S[-2, 4, 1, n] + 25856*S[1, -5, 1, n] + 6400*S[1, -4, -2, n] + 
    (3840 + 32256/n - 32256/(1 + n))*S[1, -4, 1, n] + 25344*S[1, -4, 2, n] + 
    6144*S[1, -3, -3, n] + (5120/n - 5120/(1 + n))*S[1, -3, -2, n] + 
    (-576 + 22528/n^2 - 17920/n + 3072/(1 + n)^2 + 17920/(1 + n))*
     S[1, -3, 1, n] + (-3840 + 27648/n - 27648/(1 + n))*S[1, -3, 2, n] + 
    5632*S[1, -3, 3, n] + 3328*S[1, -2, -4, n] + 
    (-2304 - 1024/n + 1024/(1 + n))*S[1, -2, -3, n] + 
    (-64 + 12800/n^2 - 12800/n + 12800/(1 + n)^2 + 12800/(1 + n))*
     S[1, -2, -2, n] + (20736/n^2 - 21248/n + 12544/(1 + n)^2 + 
      21248/(1 + n))*S[1, -2, 2, n] + (3072/n - 3072/(1 + n))*
     S[1, -2, 3, n] + 3072*S[1, -2, 4, n] + 26624*S[1, 1, -5, n] + 
    (7680 + 22528/n - 22528/(1 + n))*S[1, 1, -4, n] + 
    (3072/n^2 + 4096/n - 12288/(1 + n)^2 - 4096/(1 + n))*S[1, 1, -3, n] + 
    (10240/n^3 - 8832/n^2 + 10496/n - 4096/(1 + n)^3 - 5760/(1 + n)^2 - 
      10496/(1 + n))*S[1, 1, -2, n] + (768/n^4 - 768/(1 + n)^4)*
     S[1, 1, 1, n] + (768/n^3 - 768/(1 + n)^3)*S[1, 1, 2, n] + 
    (2176/n^2 - 2048/n + 2176/(1 + n)^2 + 2048/(1 + n))*S[1, 1, 3, n] + 
    (3840 + 5632/n - 5632/(1 + n))*S[1, 1, 4, n] + 3072*S[1, 1, 5, n] + 
    34304*S[1, 2, -4, n] + (4608 + 7680/n - 7680/(1 + n))*S[1, 2, -3, n] + 
    (3072/n^2 - 1536/n + 1536/(1 + n))*S[1, 2, -2, n] + 
    (768/n^3 - 768/(1 + n)^3)*S[1, 2, 1, n] + (768/n^2 - 768/(1 + n)^2)*
     S[1, 2, 2, n] + 1536*S[1, 2, 3, n] + 5888*S[1, 2, 4, n] + 
    16128*S[1, 3, -3, n] + (768 + 2048/n - 2048/(1 + n))*S[1, 3, -2, n] + 
    (-256 - 1152/n^2 + 2048/n - 3200/(1 + n)^2 - 2048/(1 + n))*
     S[1, 3, 1, n] + (1536 + 1024/n - 1024/(1 + n))*S[1, 3, 2, n] + 
    1792*S[1, 3, 3, n] + 5376*S[1, 4, -2, n] + (1536 + 2560/n - 2560/(1 + n))*
     S[1, 4, 1, n] + 2816*S[1, 4, 2, n] + 1280*S[1, 5, 1, n] + 
    41216*S[2, -4, 1, n] + 5888*S[2, -3, -2, n] + 
    (768 + 30720/n - 30720/(1 + n))*S[2, -3, 1, n] + 33280*S[2, -3, 2, n] - 
    768*S[2, -2, -3, n] + (768 + 7168/n - 7168/(1 + n))*S[2, -2, -2, n] + 
    (-576 + 1792/n^2 + 3328/n - 9472/(1 + n)^2 - 3328/(1 + n))*
     S[2, -2, 1, n] + (-3072 + 20480/n - 20480/(1 + n))*S[2, -2, 2, n] + 
    3584*S[2, -2, 3, n] + 34304*S[2, 1, -4, n] + 
    (4608 + 7680/n - 7680/(1 + n))*S[2, 1, -3, n] + 
    (3072/n^2 - 1536/n + 1536/(1 + n))*S[2, 1, -2, n] + 
    (768/n^3 - 768/(1 + n)^3)*S[2, 1, 1, n] + (768/n^2 - 768/(1 + n)^2)*
     S[2, 1, 2, n] + 1536*S[2, 1, 3, n] + 5888*S[2, 1, 4, n] + 
    17920*S[2, 2, -3, n] + (1536 + 1536/n - 1536/(1 + n))*S[2, 2, -2, n] + 
    (768/n^2 - 768/(1 + n)^2)*S[2, 2, 1, n] + (1152 + 768/n - 768/(1 + n))*
     S[2, 2, 2, n] + 1024*S[2, 2, 3, n] + 4352*S[2, 3, -2, n] + 
    (1536 + 1024/n - 1024/(1 + n))*S[2, 3, 1, n] + 3328*S[2, 3, 2, n] + 
    3584*S[2, 4, 1, n] + 32000*S[3, -3, 1, n] + 2560*S[3, -2, -2, n] + 
    (4224 + 9984/n - 9984/(1 + n))*S[3, -2, 1, n] + 21760*S[3, -2, 2, n] + 
    12032*S[3, 1, -3, n] + (1152 + 1536/n - 1536/(1 + n))*S[3, 1, -2, n] + 
    (256 + 1280/n^2 - 1280/(1 + n)^2)*S[3, 1, 1, n] + 
    (384 + 1280/n - 1280/(1 + n))*S[3, 1, 2, n] + 1792*S[3, 1, 3, n] + 
    4352*S[3, 2, -2, n] + (384 + 1280/n - 1280/(1 + n))*S[3, 2, 1, n] + 
    2560*S[3, 2, 2, n] + 2304*S[3, 3, 1, n] + 12544*S[4, -2, 1, n] - 
    256*S[4, 1, -2, n] + (-1152 + 1792/n - 1792/(1 + n))*S[4, 1, 1, n] + 
    2048*S[4, 1, 2, n] + 2048*S[4, 2, 1, n] + 1024*S[5, 1, 1, n] - 
    1024*S[-3, -2, 1, 1, n] + 12288*S[-3, 1, -2, 1, n] - 
    17408*S[-3, 1, 1, -2, n] - 2048*S[-2, -3, 1, 1, n] - 
    12288*S[-2, -2, -2, 1, n] + 6144*S[-2, -2, 1, -2, n] + 
    (1024/n - 1024/(1 + n))*S[-2, -2, 1, 1, n] + 9216*S[-2, 1, -3, 1, n] - 
    14336*S[-2, 1, -2, -2, n] + (-4608 + 1024/n - 1024/(1 + n))*
     S[-2, 1, -2, 1, n] - 3584*S[-2, 1, -2, 2, n] + 8192*S[-2, 1, 1, -3, n] + 
    (5632 - 10240/n + 10240/(1 + n))*S[-2, 1, 1, -2, n] - 
    4096*S[-2, 1, 1, 3, n] - 3072*S[-2, 1, 2, -2, n] + 
    4096*S[-2, 1, 3, 1, n] + 12800*S[-2, 2, -2, 1, n] - 
    3072*S[-2, 2, 1, -2, n] - 32768*S[1, -4, 1, 1, n] + 
    1024*S[1, -3, -2, 1, n] - 10240*S[1, -3, 1, -2, n] + 
    (12288 - 35840/n + 35840/(1 + n))*S[1, -3, 1, 1, n] - 
    8192*S[1, -3, 1, 2, n] - 8192*S[1, -3, 2, 1, n] + 
    4096*S[1, -2, -3, 1, n] - 5120*S[1, -2, -2, -2, n] + 
    (1536 - 2048/n + 2048/(1 + n))*S[1, -2, -2, 1, n] + 
    2048*S[1, -2, -2, 2, n] - 13312*S[1, -2, 1, -3, n] + 
    (4096/n - 4096/(1 + n))*S[1, -2, 1, -2, n] + 
    (-1152 - 31744/n^2 + 34816/n - 19456/(1 + n)^2 - 34816/(1 + n))*
     S[1, -2, 1, 1, n] + (1536 - 6144/n + 6144/(1 + n))*S[1, -2, 1, 2, n] - 
    3072*S[1, -2, 1, 3, n] - 12800*S[1, -2, 2, -2, n] + 
    (1536 - 6144/n + 6144/(1 + n))*S[1, -2, 2, 1, n] - 
    1024*S[1, -2, 2, 2, n] - 64512*S[1, 1, -4, 1, n] - 
    10240*S[1, 1, -3, -2, n] + (3072 - 41984/n + 41984/(1 + n))*
     S[1, 1, -3, 1, n] - 55296*S[1, 1, -3, 2, n] + 2048*S[1, 1, -2, -3, n] + 
    (-3072 - 14336/n + 14336/(1 + n))*S[1, 1, -2, -2, n] + 
    (6144/n^2 - 14336/n + 24576/(1 + n)^2 + 14336/(1 + n))*
     S[1, 1, -2, 1, n] + (6144 - 32768/n + 32768/(1 + n))*S[1, 1, -2, 2, n] - 
    6144*S[1, 1, -2, 3, n] - 45056*S[1, 1, 1, -4, n] - 
    11264*S[1, 1, 1, 4, n] - 15360*S[1, 1, 2, -3, n] - 
    4096*S[1, 1, 3, -2, n] - 2048*S[1, 1, 3, 2, n] - 5120*S[1, 1, 4, 1, n] - 
    61440*S[1, 2, -3, 1, n] - 14336*S[1, 2, -2, -2, n] + 
    (-3072 - 9216/n + 9216/(1 + n))*S[1, 2, -2, 1, n] - 
    40960*S[1, 2, -2, 2, n] - 15360*S[1, 2, 1, -3, n] - 
    3072*S[1, 2, 2, -2, n] - 1536*S[1, 2, 2, 2, n] - 2048*S[1, 2, 3, 1, n] - 
    19968*S[1, 3, -2, 1, n] - 3072*S[1, 3, 1, -2, n] - 
    2560*S[1, 3, 1, 2, n] - 2560*S[1, 3, 2, 1, n] - 3584*S[1, 4, 1, 1, n] - 
    44032*S[2, -3, 1, 1, n] - 1024*S[2, -2, -2, 1, n] + 
    2560*S[2, -2, 1, -2, n] + (10752 - 29696/n + 29696/(1 + n))*
     S[2, -2, 1, 1, n] - 7168*S[2, -2, 1, 2, n] - 7168*S[2, -2, 2, 1, n] - 
    61440*S[2, 1, -3, 1, n] - 14336*S[2, 1, -2, -2, n] + 
    (-3072 - 9216/n + 9216/(1 + n))*S[2, 1, -2, 1, n] - 
    40960*S[2, 1, -2, 2, n] - 15360*S[2, 1, 1, -3, n] - 
    3072*S[2, 1, 2, -2, n] - 1536*S[2, 1, 2, 2, n] - 2048*S[2, 1, 3, 1, n] - 
    20480*S[2, 2, -2, 1, n] - 3072*S[2, 2, 1, -2, n] - 
    1536*S[2, 2, 1, 2, n] - 1536*S[2, 2, 2, 1, n] - 2560*S[2, 3, 1, 1, n] - 
    33792*S[3, -2, 1, 1, n] - 10752*S[3, 1, -2, 1, n] - 
    4096*S[3, 1, 1, -2, n] - 1536*S[3, 1, 1, 2, n] - 1536*S[3, 1, 2, 1, n] - 
    1536*S[3, 2, 1, 1, n] - 1536*S[4, 1, 1, 1, n] + 
    4096*S[-2, 1, -2, 1, 1, n] - 28672*S[-2, 1, 1, -2, 1, n] - 
    2048*S[1, -2, -2, 1, 1, n] - 2048*S[1, -2, 1, -2, 1, n] + 
    22528*S[1, -2, 1, 1, -2, n] + 71680*S[1, 1, -3, 1, 1, n] + 
    4096*S[1, 1, -2, -2, 1, n] - 8192*S[1, 1, -2, 1, -2, n] + 
    (-18432 + 47104/n - 47104/(1 + n))*S[1, 1, -2, 1, 1, n] + 
    12288*S[1, 1, -2, 1, 2, n] + 12288*S[1, 1, -2, 2, 1, n] + 
    83968*S[1, 1, 1, -3, 1, n] + 28672*S[1, 1, 1, -2, -2, n] + 
    65536*S[1, 1, 1, -2, 2, n] + 18432*S[1, 1, 2, -2, 1, n] + 
    59392*S[1, 2, -2, 1, 1, n] + 18432*S[1, 2, 1, -2, 1, n] + 
    59392*S[2, 1, -2, 1, 1, n] + 18432*S[2, 1, 1, -2, 1, n] - 
    94208*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*(16896/n^3 - 19200/n^2 + 
      26688/n - 4608/(1 + n)^3 - 11520/(1 + n)^2 - 26688/(1 + n) - 
      15360*zeta[3]) + S[1, -2, 1, n]*(2592 - 3840/n^3 + 11776/n^2 - 
      27904/n + 19200/(1 + n)^3 + 19456/(1 + n)^2 + 27904/(1 + n) - 
      10752*zeta[3]) + S[-4, n]*(1184 + 5824/n^3 - 1952/n^2 + 3760/n + 
      3136/(1 + n)^3 + 1248/(1 + n)^2 - 3760/(1 + n) - 6656*zeta[3]) + 
    S[-2, -2, n]*(1328 - 3840/n^3 + 5824/n^2 - 10976/n + 3840/(1 + n)^3 + 
      5056/(1 + n)^2 + 10976/(1 + n) - 5120*zeta[3]) + 
    S[1, 3, n]*(288 - 3008/n^3 + 3840/n^2 - 9792/n + 3776/(1 + n)^3 + 
      5376/(1 + n)^2 + 9792/(1 + n) - 1536*zeta[3]) + 
    (-1680 + 896/n^4 - 1024/n^3 + 2272/n^2 - 14464/(3*n) - 256/(1 + n)^4 + 
      640/(1 + n)^3 + 1792/(1 + n)^2 + 14464/(3*(1 + n)))*zeta[3] + 
    S[2, -2, n]*(-240 - 6144/n^3 + 4608/n^2 - 6208/n + 1536/(1 + n)^3 + 
      3072/(1 + n)^2 + 6208/(1 + n) + 768*zeta[3]) + 
    S[3, 1, n]*(-544 + 960/n^3 - 3328/n^2 + 6208/n - 1216/(1 + n)^3 - 
      2816/(1 + n)^2 - 6208/(1 + n) + 1536*zeta[3]) + 
    S[4, n]*(-332 + 2016/n^3 - 2992/n^2 + 6616/n - 2656/(1 + n)^3 - 
      3440/(1 + n)^2 - 6616/(1 + n) + 2560*zeta[3]) + 
    S[1, -3, n]*(-1776 - 5248/n^3 - 1088/n^2 + 6784/n - 8576/(1 + n)^3 - 
      6464/(1 + n)^2 - 6784/(1 + n) + 6912*zeta[3]) + 
    S[-2, 2, n]*(-192 - 9600/n^3 + 10368/n^2 - 15488/n + 2432/(1 + n)^3 + 
      6272/(1 + n)^2 + 15488/(1 + n) + 8448*zeta[3]) + 
    S[-3, 1, n]*(-1680 - 8832/n^3 + 5248/n^2 - 3680/n - 7040/(1 + n)^3 - 
      2944/(1 + n)^2 + 3680/(1 + n) + 14592*zeta[3]) + 
    S[2, n]*(58 + 3968/n^5 - 3728/n^4 + 5464/n^3 - 7944/n^2 + 11784/n + 
      1920/(1 + n)^5 + 1264/(1 + n)^4 - 472/(1 + n)^3 - 3704/(1 + n)^2 - 
      11784/(1 + n) + (480 - 4352/n^2 + 4224/n - 4352/(1 + n)^2 - 
        4224/(1 + n))*zeta[3]) + S[-2, 1, n]*(-896 - 2176/n^4 - 320/(3*n^3) - 
      2016/n^2 + 3280/(3*n) + 1664/(1 + n)^4 + 8000/(3*(1 + n)^3) + 
      2272/(1 + n)^2 - 3280/(3*(1 + n)) + (-2688 + 3840/n - 3840/(1 + n))*
       zeta[3]) + S[3, n]*(-332 + 1056/n^4 - 864/n^3 + 1984/n^2 - 3456/n + 
      1376/(1 + n)^4 + 1568/(1 + n)^3 + 2480/(1 + n)^2 + 3456/(1 + n) + 
      (192 + 384/n - 384/(1 + n))*zeta[3]) + 
    S[1, n]*(1984/n^6 - 384/n^5 + 3056/n^4 - 6200/n^3 + 37388/(3*n^2) - 
      56632/(3*n) - 1856/(1 + n)^6 - 1536/(1 + n)^5 - 1888/(1 + n)^4 + 
      184/(1 + n)^3 + 18524/(3*(1 + n)^2) + 56632/(3*(1 + n)) + 
      (-4864/n^3 + 3200/n^2 - 2496/n + 3328/(1 + n)^3 + 2432/(1 + n)^2 + 
        2496/(1 + n))*zeta[3]) + S[-3, n]*(736 + 2432/n^4 - 736/(3*n^3) + 
      1072/n^2 + 3400/(3*n) - 1024/(1 + n)^4 - 4256/(3*(1 + n)^3) - 
      2608/(1 + n)^2 - 3400/(3*(1 + n)) + (192 - 2688/n + 2688/(1 + n))*
       zeta[3]) + S[1, 1, n]*(-6912/n^5 + 7360/n^4 - 9312/n^3 + 13120/n^2 - 
      17280/n - 4864/(1 + n)^5 - 3008/(1 + n)^4 - 1056/(1 + n)^3 + 
      4160/(1 + n)^2 + 17280/(1 + n) + (7936/n^2 - 7680/n + 7936/(1 + n)^2 + 
        7680/(1 + n))*zeta[3]) + (9040/3 - 5120/n^2 + 31840/(3*n) - 
      5120/(1 + n)^2 - 31840/(3*(1 + n)))*zeta[5] + 
    S[-2, n]*(-784 + 384/n^5 - 832/n^4 + 1184/n^3 - 4816/(3*n^2) + 2280/n - 
      896/(1 + n)^5 - 640/(1 + n)^4 - 1632/(1 + n)^3 - 6880/(3*(1 + n)^2) - 
      2280/(1 + n) + (1280/3 + 1408/n^2 + 3200/(3*n) + 2176/(1 + n)^2 - 
        3200/(3*(1 + n)))*zeta[3] + 4480*zeta[5])))/2 + 
 ((1 + (-1)^n)*color[d4FA/nc]*(-96 + 64/n - 64/(1 + n) + 
    (384 + 512/n - 512/(1 + n))*S[-6, n] + 
    (5120/3 + 832/n^2 - 4736/(3*n) + 832/(1 + n)^2 + 4736/(3*(1 + n)))*
     S[-5, n] + (-992/3 + 1472/n^3 - 3648/n^2 + 9536/n - 1472/(1 + n)^3 - 
      3648/(1 + n)^2 - 9536/(1 + n))*S[-4, n] + 
    (992/3 - 1472/n^3 + 3648/n^2 - 9536/n + 1472/(1 + n)^3 + 3648/(1 + n)^2 + 
      9536/(1 + n))*S[4, n] + (-5120/3 - 832/n^2 + 4736/(3*n) - 
      832/(1 + n)^2 - 4736/(3*(1 + n)))*S[5, n] + 
    (-384 - 512/n + 512/(1 + n))*S[6, n] - 1536*S[-6, 1, n] + 
    1024*S[-5, -2, n] + (1920 - 1280/n + 1280/(1 + n))*S[-5, 1, n] - 
    1024*S[-5, 2, n] - 3072*S[-4, -3, n] + (-384 + 1536/n - 1536/(1 + n))*
     S[-4, -2, n] + (1152 - 4352/n^2 + 7168/n - 4352/(1 + n)^2 - 
      7168/(1 + n))*S[-4, 1, n] + (256 - 768/n + 768/(1 + n))*S[-4, 2, n] + 
    512*S[-4, 3, n] - 3072*S[-3, -4, n] + (-8192/3 - 4096/n + 4096/(1 + n))*
     S[-3, -3, n] + (-768 + 4736/n^2 - 5632/n + 4736/(1 + n)^2 + 
      5632/(1 + n))*S[-3, -2, n] + (-3072/n^2 + 3072/n - 3072/(1 + n)^2 - 
      3072/(1 + n))*S[-3, 2, n] + (512 + 1280/n - 1280/(1 + n))*S[-3, 3, n] + 
    3072*S[-3, 4, n] + (-2048 - 3328/n + 3328/(1 + n))*S[-2, -4, n] + 
    (12928/3 - 1792/n^2 - 3328/(3*n) - 1792/(1 + n)^2 + 3328/(3*(1 + n)))*
     S[-2, -3, n] + (-384 + 4864/n^2 - 4864/n + 4864/(1 + n)^2 + 
      4864/(1 + n))*S[-2, 3, n] + (2048 + 3328/n - 3328/(1 + n))*
     S[-2, 4, n] - 1024*S[1, -6, n] + (-6016/3 - 3072/n + 3072/(1 + n))*
     S[1, -5, n] + (-1152/n^2 + 1792/n - 1152/(1 + n)^2 - 1792/(1 + n))*
     S[1, -4, n] + (1152/n^2 - 1792/n + 1152/(1 + n)^2 + 1792/(1 + n))*
     S[1, 4, n] + (6016/3 + 3072/n - 3072/(1 + n))*S[1, 5, n] + 
    1024*S[1, 6, n] - 3072*S[2, -5, n] + (-3072/n + 3072/(1 + n))*
     S[2, -4, n] + (4352/n^2 - 3072/n + 4352/(1 + n)^2 + 3072/(1 + n))*
     S[2, -3, n] + (-1088/n^2 + 1280/n - 1088/(1 + n)^2 - 1280/(1 + n))*
     S[2, 3, n] + (3072/n - 3072/(1 + n))*S[2, 4, n] + 3072*S[2, 5, n] - 
    3072*S[3, -4, n] + (-896/3 - 1792/n + 1792/(1 + n))*S[3, -3, n] + 
    (-12544/3 + 256/n^2 - 2816/(3*n) + 256/(1 + n)^2 + 2816/(3*(1 + n)))*
     S[3, -2, n] + (-256/n^2 + 1536/n - 256/(1 + n)^2 - 1536/(1 + n))*
     S[3, 2, n] + (-1536 - 512/n + 512/(1 + n))*S[3, 3, n] + 
    3072*S[3, 4, n] - 3072*S[4, -3, n] + (-2432 + 768/n - 768/(1 + n))*
     S[4, -2, n] + (15232/3 - 4544/n^2 + 8960/(3*n) - 4544/(1 + n)^2 - 
      8960/(3*(1 + n)))*S[4, 1, n] + (1536 - 1024/n + 1024/(1 + n))*
     S[4, 2, n] + 512*S[4, 3, n] + 1024*S[5, -2, n] + 
    (1536 - 1792/n + 1792/(1 + n))*S[5, 1, n] - 1024*S[5, 2, n] - 
    1536*S[6, 1, n] + 2048*S[-5, 1, 1, n] + 4096*S[-4, -2, 1, n] + 
    2048*S[-4, 1, -2, n] + (-512 + 1536/n - 1536/(1 + n))*S[-4, 1, 1, n] + 
    2560*S[-3, -3, 1, n] - 6144*S[-3, -2, -2, n] + 
    (17920/3 + 8704/n - 8704/(1 + n))*S[-3, -2, 1, n] + 
    4096*S[-3, -2, 2, n] + 512*S[-3, 1, -3, n] + (-512 - 512/n + 512/(1 + n))*
     S[-3, 1, -2, n] + (6144/n^2 - 6144/n + 6144/(1 + n)^2 + 6144/(1 + n))*
     S[-3, 1, 1, n] + 2048*S[-3, 1, 3, n] + 2048*S[-3, 2, -2, n] - 
    2048*S[-3, 3, 1, n] + 2048*S[-2, -4, 1, n] - 3072*S[-2, -3, -2, n] + 
    (6912 + 6656/n - 6656/(1 + n))*S[-2, -3, 1, n] + 2048*S[-2, -3, 2, n] + 
    2048*S[-2, -2, -3, n] + (-5120 - 7680/n + 7680/(1 + n))*
     S[-2, -2, -2, n] + (-30464/3 + 11264/n^2 - 25600/(3*n) + 
      11264/(1 + n)^2 + 25600/(3*(1 + n)))*S[-2, -2, 1, n] + 
    (-3072 + 2048/n - 2048/(1 + n))*S[-2, -2, 2, n] - 4096*S[-2, -2, 3, n] - 
    1024*S[-2, 1, -4, n] + (9472 + 6144/n - 6144/(1 + n))*S[-2, 1, -3, n] + 
    (1536 - 7680/n^2 + 10752/n - 7680/(1 + n)^2 - 10752/(1 + n))*
     S[-2, 1, -2, n] + (-1024 + 1536/n - 1536/(1 + n))*S[-2, 1, 3, n] + 
    1024*S[-2, 1, 4, n] - 6144*S[-2, 2, -3, n] + 
    (-512 + 1536/n - 1536/(1 + n))*S[-2, 2, -2, n] + 1024*S[-2, 2, 3, n] - 
    1024*S[-2, 3, -2, n] + (2048 - 512/n + 512/(1 + n))*S[-2, 3, 1, n] + 
    5120*S[-2, 4, 1, n] + 2560*S[1, -5, 1, n] - 3072*S[1, -4, -2, n] + 
    (6144/n - 6144/(1 + n))*S[1, -4, 1, n] + 2048*S[1, -4, 2, n] + 
    8704*S[1, -3, -3, n] + (-8192/n + 8192/(1 + n))*S[1, -3, -2, n] + 
    (-2560/n^2 - 2560/(1 + n)^2)*S[1, -3, 1, n] + (4096/n - 4096/(1 + n))*
     S[1, -3, 2, n] - 3072*S[1, -3, 3, n] + 7168*S[1, -2, -4, n] + 
    (-12032/3 + 2048/n - 2048/(1 + n))*S[1, -2, -3, n] + 
    (-1792/n^2 + 512/n - 1792/(1 + n)^2 - 512/(1 + n))*S[1, -2, -2, n] + 
    (6144/n^2 - 6144/n + 6144/(1 + n)^2 + 6144/(1 + n))*S[1, -2, 2, n] + 
    (-4096/n + 4096/(1 + n))*S[1, -2, 3, n] - 7168*S[1, -2, 4, n] + 
    6144*S[1, 1, -5, n] + (6144/n - 6144/(1 + n))*S[1, 1, -4, n] + 
    (-8704/n^2 + 6144/n - 8704/(1 + n)^2 - 6144/(1 + n))*S[1, 1, -3, n] + 
    (2176/n^2 - 2560/n + 2176/(1 + n)^2 + 2560/(1 + n))*S[1, 1, 3, n] + 
    (-6144/n + 6144/(1 + n))*S[1, 1, 4, n] - 6144*S[1, 1, 5, n] + 
    6144*S[1, 2, -4, n] - 6144*S[1, 2, 4, n] + 3584*S[1, 3, -3, n] + 
    (12032/3 + 2048/n - 2048/(1 + n))*S[1, 3, -2, n] + 
    (-2688/n^2 + 5632/n - 2688/(1 + n)^2 - 5632/(1 + n))*S[1, 3, 1, n] + 
    1024*S[1, 3, 3, n] - 1024*S[1, 4, -2, n] + 
    (-12032/3 + 4096/n - 4096/(1 + n))*S[1, 4, 1, n] + 2048*S[1, 4, 2, n] + 
    3584*S[1, 5, 1, n] + 6144*S[2, -4, 1, n] - 8192*S[2, -3, -2, n] + 
    (4096/n - 4096/(1 + n))*S[2, -3, 1, n] + 4096*S[2, -3, 2, n] + 
    2048*S[2, -2, -3, n] + (-6144/n + 6144/(1 + n))*S[2, -2, -2, n] + 
    (-8704/n^2 + 6144/n - 8704/(1 + n)^2 - 6144/(1 + n))*S[2, -2, 1, n] + 
    (4096/n - 4096/(1 + n))*S[2, -2, 2, n] - 4096*S[2, -2, 3, n] + 
    6144*S[2, 1, -4, n] - 6144*S[2, 1, 4, n] + 2048*S[2, 3, -2, n] + 
    4096*S[2, 4, 1, n] + 2560*S[3, -3, 1, n] - 6144*S[3, -2, -2, n] + 
    (-5376 - 512/n + 512/(1 + n))*S[3, -2, 1, n] + 4096*S[3, -2, 2, n] + 
    512*S[3, 1, -3, n] + (17920/3 + 4096/n - 4096/(1 + n))*S[3, 1, -2, n] + 
    (512/n^2 - 3072/n + 512/(1 + n)^2 + 3072/(1 + n))*S[3, 1, 1, n] + 
    2048*S[3, 1, 3, n] + 2048*S[3, 2, -2, n] - 2048*S[3, 3, 1, n] + 
    4096*S[4, -2, 1, n] + 2048*S[4, 1, -2, n] + 
    (-3072 + 2048/n - 2048/(1 + n))*S[4, 1, 1, n] + 2048*S[5, 1, 1, n] - 
    8192*S[-3, -2, 1, 1, n] + 3072*S[-3, 1, -2, 1, n] - 
    4096*S[-3, 1, 1, -2, n] - 4096*S[-2, -3, 1, 1, n] - 
    12288*S[-2, -2, -2, 1, n] + 8192*S[-2, -2, 1, -2, n] + 
    (6144 - 4096/n + 4096/(1 + n))*S[-2, -2, 1, 1, n] + 
    8192*S[-2, 1, -3, 1, n] - 2048*S[-2, 1, -2, -2, n] + 
    (-19968 - 9216/n + 9216/(1 + n))*S[-2, 1, -2, 1, n] - 
    4096*S[-2, 1, -2, 2, n] + 12288*S[-2, 1, 1, -3, n] + 
    (1024 - 3072/n + 3072/(1 + n))*S[-2, 1, 1, -2, n] - 
    2048*S[-2, 1, 1, 3, n] + 2048*S[-2, 1, 3, 1, n] + 
    12288*S[-2, 2, -2, 1, n] - 4096*S[1, -4, 1, 1, n] - 
    17408*S[1, -3, -2, 1, n] + (-8192/n + 8192/(1 + n))*S[1, -3, 1, 1, n] - 
    13312*S[1, -2, -3, 1, n] + 14336*S[1, -2, -2, -2, n] + 
    (24064/3 - 8192/n + 8192/(1 + n))*S[1, -2, -2, 1, n] - 
    4096*S[1, -2, -2, 2, n] - 13312*S[1, -2, 1, -3, n] + 
    (4096/n - 4096/(1 + n))*S[1, -2, 1, -2, n] + 
    (-12288/n^2 + 12288/n - 12288/(1 + n)^2 - 12288/(1 + n))*
     S[1, -2, 1, 1, n] - 2048*S[1, -2, 1, 3, n] - 4096*S[1, -2, 2, -2, n] + 
    2048*S[1, -2, 3, 1, n] - 12288*S[1, 1, -4, 1, n] + 
    16384*S[1, 1, -3, -2, n] + (-8192/n + 8192/(1 + n))*S[1, 1, -3, 1, n] - 
    8192*S[1, 1, -3, 2, n] - 4096*S[1, 1, -2, -3, n] + 
    (12288/n - 12288/(1 + n))*S[1, 1, -2, -2, n] + 
    (17408/n^2 - 12288/n + 17408/(1 + n)^2 + 12288/(1 + n))*
     S[1, 1, -2, 1, n] + (-8192/n + 8192/(1 + n))*S[1, 1, -2, 2, n] + 
    8192*S[1, 1, -2, 3, n] - 12288*S[1, 1, 1, -4, n] + 
    12288*S[1, 1, 1, 4, n] - 4096*S[1, 1, 3, -2, n] - 8192*S[1, 1, 4, 1, n] - 
    8192*S[1, 2, -3, 1, n] + 12288*S[1, 2, -2, -2, n] - 
    8192*S[1, 2, -2, 2, n] + 1024*S[1, 3, -2, 1, n] - 
    8192*S[1, 3, 1, -2, n] - 4096*S[1, 4, 1, 1, n] - 8192*S[2, -3, 1, 1, n] - 
    8192*S[2, -2, -2, 1, n] + 4096*S[2, -2, 1, -2, n] + 
    (-8192/n + 8192/(1 + n))*S[2, -2, 1, 1, n] - 8192*S[2, 1, -3, 1, n] + 
    12288*S[2, 1, -2, -2, n] - 8192*S[2, 1, -2, 2, n] - 
    8192*S[3, -2, 1, 1, n] + 3072*S[3, 1, -2, 1, n] - 
    4096*S[3, 1, 1, -2, n] + 8192*S[-2, 1, -2, 1, 1, n] - 
    24576*S[-2, 1, 1, -2, 1, n] + 8192*S[1, -2, -2, 1, 1, n] + 
    18432*S[1, -2, 1, -2, 1, n] + 8192*S[1, -2, 1, 1, -2, n] + 
    16384*S[1, 1, -3, 1, 1, n] + 16384*S[1, 1, -2, -2, 1, n] - 
    8192*S[1, 1, -2, 1, -2, n] + (16384/n - 16384/(1 + n))*
     S[1, 1, -2, 1, 1, n] + 16384*S[1, 1, 1, -3, 1, n] - 
    24576*S[1, 1, 1, -2, -2, n] + 16384*S[1, 1, 1, -2, 2, n] + 
    16384*S[1, 2, -2, 1, 1, n] + 16384*S[2, 1, -2, 1, 1, n] - 
    32768*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*(6656/n^3 - 8192/n^2 + 
      13312/n - 6656/(1 + n)^3 - 8192/(1 + n)^2 - 13312/(1 + n) - 
      8192*zeta[3]) + S[1, 1, -2, n]*(3584/n^3 - 4096/n^2 + 6400/n - 
      3584/(1 + n)^3 - 4096/(1 + n)^2 - 6400/(1 + n) - 4096*zeta[3]) + 
    S[1, -3, n]*(1920/n^3 + 1280/n^2 - 8576/n - 1920/(1 + n)^3 + 
      1280/(1 + n)^2 + 8576/(1 + n) - 2560*zeta[3]) + 
    S[-2, -2, n]*(-448 + 3200/n^3 - 7296/n^2 + 18176/n - 3200/(1 + n)^3 - 
      7296/(1 + n)^2 - 18176/(1 + n) - 2048*zeta[3]) + 
    S[3, 1, n]*(-640/3 + 3392/n^3 - 5888/n^2 + 10432/n - 3392/(1 + n)^3 - 
      5888/(1 + n)^2 - 10432/(1 + n) - 512*zeta[3]) + 
    S[-3, 1, n]*(384/n^3 + 3328/n^2 - 12032/n - 384/(1 + n)^3 + 
      3328/(1 + n)^2 + 12032/(1 + n) - 512*zeta[3]) + 
    (880/3 + 1920/n^2 - 5952/n + 1920/(1 + n)^2 + 5952/(1 + n))*zeta[3] + 
    S[2, -2, n]*(-1792/n^3 + 2048/n^2 - 3200/n + 1792/(1 + n)^3 + 
      2048/(1 + n)^2 + 3200/(1 + n) + 2048*zeta[3]) + 
    S[1, 3, n]*(-3648/n^3 + 5888/n^2 - 9536/n + 3648/(1 + n)^3 + 
      5888/(1 + n)^2 + 9536/(1 + n) + 2560*zeta[3]) + 
    S[-2, 2, n]*(-3328/n^3 + 4096/n^2 - 6656/n + 3328/(1 + n)^3 + 
      4096/(1 + n)^2 + 6656/(1 + n) + 4096*zeta[3]) + 
    S[1, -2, 1, n]*(-7424/n^3 + 1536/n^2 + 10752/n + 7424/(1 + n)^3 + 
      1536/(1 + n)^2 - 10752/(1 + n) + 9216*zeta[3]) + 
    S[-3, n]*(-128 + 1728/n^4 - 10112/(3*n^3) + 33280/(3*n^2) - 78464/(3*n) + 
      1728/(1 + n)^4 + 10112/(3*(1 + n)^3) + 33280/(3*(1 + n)^2) + 
      78464/(3*(1 + n)) + (6656/3 + 2048/n - 2048/(1 + n))*zeta[3]) + 
    S[1, -2, n]*(256 - 896/n^4 + 7040/(3*n^3) - 25216/(3*n^2) + 62464/(3*n) - 
      896/(1 + n)^4 - 7040/(3*(1 + n)^3) - 25216/(3*(1 + n)^2) - 
      62464/(3*(1 + n)) + (12032/3 + 2048/n - 2048/(1 + n))*zeta[3]) + 
    S[-2, n]*(-1888/3 - 768/n^5 + 1024/n^4 - 1536/n^3 + 1984/(3*n^2) - 
      4064/(3*n) + 768/(1 + n)^5 + 1024/(1 + n)^4 + 1536/(1 + n)^3 + 
      1984/(3*(1 + n)^2) + 4064/(3*(1 + n)) + 
      (-15232/3 - 256/n^2 + 256/(3*n) - 256/(1 + n)^2 - 256/(3*(1 + n)))*
       zeta[3]) + S[3, n]*(160/3 - 320/n^4 + 512/n^3 - 1536/n^2 + 2752/n - 
      320/(1 + n)^4 - 512/(1 + n)^3 - 1536/(1 + n)^2 - 2752/(1 + n) + 
      (-8960/3 - 1664/n + 1664/(1 + n))*zeta[3]) + 
    S[-2, 1, n]*(-2560/n^4 + 13184/(3*n^3) - 41344/(3*n^2) + 31488/n - 
      2560/(1 + n)^4 - 13184/(3*(1 + n)^3) - 41344/(3*(1 + n)^2) - 
      31488/(1 + n) + (-8448 - 6144/n + 6144/(1 + n))*zeta[3]) + 
    S[1, 1, n]*(-1280/n^5 + 2048/n^4 - 4352/n^3 + 10112/n^2 - 21888/n + 
      1280/(1 + n)^5 + 2048/(1 + n)^4 + 4352/(1 + n)^3 + 10112/(1 + n)^2 + 
      21888/(1 + n) + (4352/n^2 - 1024/n + 4352/(1 + n)^2 + 1024/(1 + n))*
       zeta[3] - 5120*zeta[5]) + (-11840/3 - 7360/n^2 + 18080/n - 
      7360/(1 + n)^2 - 18080/(1 + n))*zeta[5] + 
    S[2, n]*(640/n^5 - 1024/n^4 + 2176/n^3 - 5056/n^2 + 10944/n - 
      640/(1 + n)^5 - 1024/(1 + n)^4 - 2176/(1 + n)^3 - 5056/(1 + n)^2 - 
      10944/(1 + n) + (-2176/n^2 + 512/n - 2176/(1 + n)^2 - 512/(1 + n))*
       zeta[3] + 2560*zeta[5]) + S[1, n]*(1152/n^6 - 1536/n^5 + 4224/n^4 - 
      9984/n^3 + 71488/(3*n^2) - 143968/(3*n) + 1152/(1 + n)^6 + 
      1536/(1 + n)^5 + 4224/(1 + n)^4 + 9984/(1 + n)^3 + 
      71488/(3*(1 + n)^2) + 143968/(3*(1 + n)) + 
      (128/3 + 1792/n^3 - 8960/n^2 + 21248/n - 1792/(1 + n)^3 - 
        8960/(1 + n)^2 - 21248/(1 + n))*zeta[3] + 
      (18560/3 + 2560/n - 2560/(1 + n))*zeta[5])))/2 + 
 ((1 + (-1)^n)*color[ca^2*cf^2]*(-29639/36 - 968/(3*n^5) + 13060/(9*n^4) - 
    229480/(81*n^3) + 254225/(81*n^2) - 235550/(81*n) - 968/(3*(1 + n)^5) + 
    14512/(9*(1 + n)^4) - 212404/(81*(1 + n)^3) - 4628/(27*(1 + n)^2) + 
    235550/(81*(1 + n)) + 1344*S[-7, n] + (9776/3 + 1408/n - 1408/(1 + n))*
     S[-6, n] + (16 - 576/n^2 + 11632/(3*n) - 960/(1 + n)^2 - 
      11632/(3*(1 + n)))*S[-5, n] + (3824/3 + 1280/n^2 - 9776/(3*n) + 
      1664/(1 + n)^2 + 9776/(3*(1 + n)))*S[5, n] + 
    (-9776/3 - 1408/n + 1408/(1 + n))*S[6, n] - 1344*S[7, n] - 
    5504*S[-6, 1, n] + 4544*S[-5, -2, n] + (-11728/3 - 7168/n + 7168/(1 + n))*
     S[-5, 1, n] - 4224*S[-5, 2, n] - 768*S[-4, -3, n] + 
    (5056/3 + 3200/n - 3200/(1 + n))*S[-4, -2, n] + 
    (80992/9 - 10624/n^2 + 26752/(3*n) - 8960/(1 + n)^2 - 26752/(3*(1 + n)))*
     S[-4, 1, n] + (5344/3 - 5824/n + 5824/(1 + n))*S[-4, 2, n] + 
    768*S[-4, 3, n] + 3008*S[-3, -4, n] + (-1408/3 - 1088/n + 1088/(1 + n))*
     S[-3, -3, n] + (8384/9 + 6208/n^2 - 17056/(3*n) + 5696/(1 + n)^2 + 
      17056/(3*(1 + n)))*S[-3, -2, n] + 
    (2144/3 - 12704/n^2 + 14976/n - 11680/(1 + n)^2 - 14976/(1 + n))*
     S[-3, 2, n] + (752/3 + 768/n - 768/(1 + n))*S[-3, 3, n] - 
    4800*S[-3, 4, n] + 3520*S[-2, -5, n] + (-10528/3 - 896/n + 896/(1 + n))*
     S[-2, -4, n] + (18256/3 + 1408/n^2 + 2912/(3*n) + 896/(1 + n)^2 - 
      2912/(3*(1 + n)))*S[-2, -3, n] + 
    (240 + 6048/n^2 - 6240/n + 5920/(1 + n)^2 + 6240/(1 + n))*S[-2, 3, n] + 
    (3904/3 + 448/n - 448/(1 + n))*S[-2, 4, n] - 4032*S[-2, 5, n] - 
    2816*S[1, -6, n] + (-27872/3 - 4224/n + 4224/(1 + n))*S[1, -5, n] + 
    (101152/9 - 160/n^2 - 12352/(3*n) + 1632/(1 + n)^2 + 12352/(3*(1 + n)))*
     S[1, -4, n] + (-177664/81 - 480/n^4 + 736/n^3 - 896/n^2 + 1408/n - 
      480/(1 + n)^4 - 736/(1 + n)^3 - 896/(1 + n)^2 - 1408/(1 + n))*
     S[1, 2, n] + (-99352/9 - 4144/n^2 + 8224/(3*n) - 5168/(1 + n)^2 - 
      8224/(3*(1 + n)))*S[1, 4, n] + (18016/3 + 2688/n - 2688/(1 + n))*
     S[1, 5, n] + 2816*S[1, 6, n] - 4608*S[2, -5, n] + 
    (-8928 - 7296/n + 7296/(1 + n))*S[2, -4, n] + 
    (128032/9 + 8544/n^2 - 29888/(3*n) + 10080/(1 + n)^2 + 29888/(3*(1 + n)))*
     S[2, -3, n] + (-177664/81 - 480/n^4 + 736/n^3 - 896/n^2 + 1408/n - 
      480/(1 + n)^4 - 736/(1 + n)^3 - 896/(1 + n)^2 - 1408/(1 + n))*
     S[2, 1, n] + (56960*S[2, 2, n])/27 + 
    (-47384/9 - 1552/n^2 + 5920/(3*n) - 2320/(1 + n)^2 - 5920/(3*(1 + n)))*
     S[2, 3, n] + (1376/3 + 2432/n - 2432/(1 + n))*S[2, 4, n] + 
    3072*S[2, 5, n] - 6784*S[3, -4, n] + (-18400/3 - 3968/n + 3968/(1 + n))*
     S[3, -3, n] + (2224/9 + 1472/n^2 - 2368/(3*n) + 1472/(1 + n)^2 + 
      2368/(3*(1 + n)))*S[3, -2, n] + (-1224 + 240/n^2 - 1312/n + 
      752/(1 + n)^2 + 1312/(1 + n))*S[3, 2, n] + (416 + 128/n - 128/(1 + n))*
     S[3, 3, n] + 3200*S[3, 4, n] - 2368*S[4, -3, n] - 416*S[4, -2, n] + 
    (1128 - 7664/n^2 + 4960/n - 7408/(1 + n)^2 - 4960/(1 + n))*S[4, 1, n] + 
    (1824 - 896/n + 896/(1 + n))*S[4, 2, n] + 1024*S[4, 3, n] - 
    320*S[5, -2, n] + (1024/3 - 2240/n + 2240/(1 + n))*S[5, 1, n] - 
    256*S[5, 2, n] - 3136*S[6, 1, n] + 7680*S[-5, 1, 1, n] - 
    2688*S[-4, -2, 1, n] + 4224*S[-4, 1, -2, n] + 
    (-19456/3 + 9984/n - 9984/(1 + n))*S[-4, 1, 1, n] + 512*S[-4, 1, 2, n] + 
    512*S[-4, 2, 1, n] - 13952*S[-3, -3, 1, n] + 8960*S[-3, -2, -2, n] + 
    (13888/3 + 4736/n - 4736/(1 + n))*S[-3, -2, 1, n] + 
    4224*S[-3, -2, 2, n] - 7808*S[-3, 1, -3, n] + 
    (-6208/3 - 1536/n + 1536/(1 + n))*S[-3, 1, -2, n] + 
    (14080/9 + 23552/n^2 - 94720/(3*n) + 21504/(1 + n)^2 + 94720/(3*(1 + n)))*
     S[-3, 1, 1, n] + (-1408/3 + 1024/n - 1024/(1 + n))*S[-3, 1, 2, n] + 
    6144*S[-3, 1, 3, n] + 9472*S[-3, 2, -2, n] + 
    (-1408/3 + 1024/n - 1024/(1 + n))*S[-3, 2, 1, n] - 5120*S[-3, 3, 1, n] - 
    1408*S[-2, -4, 1, n] + (10688/3 - 384/n + 384/(1 + n))*S[-2, -3, 1, n] + 
    3456*S[-2, -3, 2, n] - 256*S[-2, -2, -3, n] + 
    (-7936 - 3584/n + 3584/(1 + n))*S[-2, -2, -2, n] + 
    (-544/3 + 19072/n^2 - 50944/(3*n) + 20096/(1 + n)^2 + 50944/(3*(1 + n)))*
     S[-2, -2, 1, n] + (-9472/3 + 512/n - 512/(1 + n))*S[-2, -2, 2, n] - 
    5632*S[-2, -2, 3, n] - 9344*S[-2, 1, -4, n] + 
    (18496/3 + 6528/n - 6528/(1 + n))*S[-2, 1, -3, n] + 
    (-30016/3 - 21376/n^2 + 57920/(3*n) - 21376/(1 + n)^2 - 
      57920/(3*(1 + n)))*S[-2, 1, -2, n] + 
    (768/n^2 - 3712/(3*n) + 768/(1 + n)^2 + 3712/(3*(1 + n)))*
     S[-2, 1, 2, n] + (4832/3 + 3072/n - 3072/(1 + n))*S[-2, 1, 3, n] + 
    11520*S[-2, 1, 4, n] - 16000*S[-2, 2, -3, n] + 
    (-9728/3 + 6912/n - 6912/(1 + n))*S[-2, 2, -2, n] + 
    (768/n^2 - 3712/(3*n) + 768/(1 + n)^2 + 3712/(3*(1 + n)))*
     S[-2, 2, 1, n] + 4096*S[-2, 2, 3, n] - 3200*S[-2, 3, -2, n] + 
    (11168*S[-2, 3, 1, n])/3 + 7168*S[-2, 4, 1, n] + 14336*S[1, -5, 1, n] - 
    6400*S[1, -4, -2, n] + (23680/3 + 22528/n - 22528/(1 + n))*
     S[1, -4, 1, n] + 12672*S[1, -4, 2, n] + 3200*S[1, -3, -3, n] + 
    (-1984/3 - 12032/n + 12032/(1 + n))*S[1, -3, -2, n] + 
    (-219904/9 + 4864/n^2 - 22784/(3*n) - 256/(1 + n)^2 + 22784/(3*(1 + n)))*
     S[1, -3, 1, n] + (-4992 + 21504/n - 21504/(1 + n))*S[1, -3, 2, n] - 
    2560*S[1, -3, 3, n] + 2816*S[1, -2, -4, n] + 
    (-21568/3 - 3328/n + 3328/(1 + n))*S[1, -2, -3, n] + 
    (91136/9 + 9472/n^2 - 11008/(3*n) + 10496/(1 + n)^2 + 11008/(3*(1 + n)))*
     S[1, -2, -2, n] + (-4288/3 + 23104/n^2 - 81536/(3*n) + 21056/(1 + n)^2 + 
      81536/(3*(1 + n)))*S[1, -2, 2, n] + (-2112 - 4352/n + 4352/(1 + n))*
     S[1, -2, 3, n] - 1920*S[1, -2, 4, n] + 8448*S[1, 1, -5, n] + 
    (35072/3 + 12800/n - 12800/(1 + n))*S[1, 1, -4, n] + 
    (-25728 - 18560/n^2 + 16640/n - 21632/(1 + n)^2 - 16640/(1 + n))*
     S[1, 1, -3, n] + (17152/3 + 3648/n^2 - 4096/n + 5184/(1 + n)^2 + 
      4096/(1 + n))*S[1, 1, 3, n] + (6592/3 - 3840/n + 3840/(1 + n))*
     S[1, 1, 4, n] - 5376*S[1, 1, 5, n] + 14592*S[1, 2, -4, n] + 
    (16384/3 + 1536/n - 1536/(1 + n))*S[1, 2, -3, n] + 
    (-8576/3 + 384/n^2 - 512/n + 384/(1 + n)^2 + 512/(1 + n))*
     S[1, 2, -2, n] + (-1856/3 - 768/n + 768/(1 + n))*S[1, 2, 3, n] - 
    4864*S[1, 2, 4, n] + 7936*S[1, 3, -3, n] + 
    (4736/3 + 1536/n - 1536/(1 + n))*S[1, 3, -2, n] + 
    (-16864/3 - 3200/n^2 + 5504/(3*n) - 3712/(1 + n)^2 - 5504/(3*(1 + n)))*
     S[1, 3, 1, n] + (1856 - 768/n + 768/(1 + n))*S[1, 3, 2, n] - 
    256*S[1, 3, 3, n] + 1024*S[1, 4, -2, n] + (2496 + 6912/n - 6912/(1 + n))*
     S[1, 4, 1, n] + 1792*S[1, 4, 2, n] + 4480*S[1, 5, 1, n] + 
    24192*S[2, -4, 1, n] - 12544*S[2, -3, -2, n] + 
    (9344/3 + 22528/n - 22528/(1 + n))*S[2, -3, 1, n] + 
    22528*S[2, -3, 2, n] - 3840*S[2, -2, -3, n] + 
    (7936/3 - 3072/n + 3072/(1 + n))*S[2, -2, -2, n] + 
    (-207040/9 - 18240/n^2 + 19584/n - 21312/(1 + n)^2 - 19584/(1 + n))*
     S[2, -2, 1, n] + (-13568/3 + 19456/n - 19456/(1 + n))*S[2, -2, 2, n] - 
    4480*S[2, -2, 3, n] + 14592*S[2, 1, -4, n] + 
    (16384/3 + 1536/n - 1536/(1 + n))*S[2, 1, -3, n] + 
    (-8576/3 + 384/n^2 - 512/n + 384/(1 + n)^2 + 512/(1 + n))*
     S[2, 1, -2, n] + (-1856/3 - 768/n + 768/(1 + n))*S[2, 1, 3, n] - 
    4864*S[2, 1, 4, n] + 3072*S[2, 2, -3, n] + (2816*S[2, 2, -2, n])/3 - 
    1536*S[2, 2, 3, n] + 1536*S[2, 3, -2, n] + (320 + 1280/n - 1280/(1 + n))*
     S[2, 3, 1, n] - 256*S[2, 3, 2, n] + 7168*S[2, 4, 1, n] + 
    15616*S[3, -3, 1, n] - 6784*S[3, -2, -2, n] + 
    (2688 + 5888/n - 5888/(1 + n))*S[3, -2, 1, n] + 17792*S[3, -2, 2, n] - 
    256*S[3, 1, -3, n] + (14912/3 + 2048/n - 2048/(1 + n))*S[3, 1, -2, n] + 
    (608 - 448/n^2 + 3968/(3*n) - 1472/(1 + n)^2 - 3968/(3*(1 + n)))*
     S[3, 1, 1, n] + (-704/3 + 512/n - 512/(1 + n))*S[3, 1, 2, n] + 
    1920*S[3, 1, 3, n] + 3072*S[3, 2, -2, n] + (-704/3 + 512/n - 512/(1 + n))*
     S[3, 2, 1, n] - 384*S[3, 3, 1, n] + 11136*S[4, -2, 1, n] - 
    6400*S[4, 1, -2, n] + (-8128/3 + 1536/n - 1536/(1 + n))*S[4, 1, 1, n] + 
    256*S[4, 1, 2, n] + 256*S[4, 2, 1, n] + 512*S[5, 1, 1, n] - 
    9216*S[-3, -2, 1, 1, n] + 35584*S[-3, 1, -2, 1, n] - 
    17920*S[-3, 1, 1, -2, n] - 7168*S[-2, -3, 1, 1, n] - 
    22528*S[-2, -2, -2, 1, n] + 23040*S[-2, -2, 1, -2, n] + 
    (4608 - 2048/n + 2048/(1 + n))*S[-2, -2, 1, 1, n] + 
    512*S[-2, -2, 1, 2, n] + 512*S[-2, -2, 2, 1, n] + 
    26624*S[-2, 1, -3, 1, n] - 23040*S[-2, 1, -2, -2, n] + 
    (-45440/3 + 768/n - 768/(1 + n))*S[-2, 1, -2, 1, n] - 
    8448*S[-2, 1, -2, 2, n] + 33280*S[-2, 1, 1, -3, n] + 
    (30464/3 - 13824/n + 13824/(1 + n))*S[-2, 1, 1, -2, n] - 
    8192*S[-2, 1, 1, 3, n] - 1024*S[-2, 1, 2, -2, n] + 
    8192*S[-2, 1, 3, 1, n] + 35072*S[-2, 2, -2, 1, n] - 
    1024*S[-2, 2, 1, -2, n] - 22016*S[1, -4, 1, 1, n] - 
    9472*S[1, -3, -2, 1, n] + 1024*S[1, -3, 1, -2, n] + 
    (54272/3 - 37888/n + 37888/(1 + n))*S[1, -3, 1, 1, n] - 
    2048*S[1, -3, 1, 2, n] - 2048*S[1, -3, 2, 1, n] + 
    768*S[1, -2, -3, 1, n] + 5120*S[1, -2, -2, -2, n] + 
    (7424/3 - 12288/n + 12288/(1 + n))*S[1, -2, -2, 1, n] - 
    1024*S[1, -2, -2, 2, n] - 15104*S[1, -2, 1, -3, n] + 
    (3968/3 + 16896/n - 16896/(1 + n))*S[1, -2, 1, -2, n] + 
    (-28160/9 - 44032/n^2 + 174592/(3*n) - 39936/(1 + n)^2 - 
      174592/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
    (2816/3 - 2048/n + 2048/(1 + n))*S[1, -2, 1, 2, n] - 
    4096*S[1, -2, 1, 3, n] - 15872*S[1, -2, 2, -2, n] + 
    (2816/3 - 2048/n + 2048/(1 + n))*S[1, -2, 2, 1, n] + 
    2048*S[1, -2, 3, 1, n] - 45056*S[1, 1, -4, 1, n] + 
    24064*S[1, 1, -3, -2, n] + (5632/3 - 39936/n + 39936/(1 + n))*
     S[1, 1, -3, 1, n] - 43008*S[1, 1, -3, 2, n] + 6656*S[1, 1, -2, -3, n] + 
    (-31744/3 + 5120/n - 5120/(1 + n))*S[1, 1, -2, -2, n] + 
    (120064/3 + 38656/n^2 - 35328/n + 44800/(1 + n)^2 + 35328/(1 + n))*
     S[1, 1, -2, 1, n] + (27136/3 - 36864/n + 36864/(1 + n))*
     S[1, 1, -2, 2, n] + 8704*S[1, 1, -2, 3, n] - 25600*S[1, 1, 1, -4, n] + 
    7680*S[1, 1, 1, 4, n] - 3072*S[1, 1, 2, -3, n] + 1536*S[1, 1, 2, 3, n] - 
    3072*S[1, 1, 3, -2, n] + (7424/3 - 2048/n + 2048/(1 + n))*
     S[1, 1, 3, 1, n] + 1536*S[1, 1, 3, 2, n] - 13824*S[1, 1, 4, 1, n] - 
    45056*S[1, 2, -3, 1, n] + 6144*S[1, 2, -2, -2, n] + 
    (-7168 - 3072/n + 3072/(1 + n))*S[1, 2, -2, 1, n] - 
    38912*S[1, 2, -2, 2, n] - 3072*S[1, 2, 1, -3, n] + 
    1536*S[1, 2, 1, 3, n] - 2560*S[1, 2, 3, 1, n] - 11776*S[1, 3, -2, 1, n] - 
    4096*S[1, 3, 1, -2, n] + (-1792/3 + 2048/n - 2048/(1 + n))*
     S[1, 3, 1, 1, n] - 1024*S[1, 3, 1, 2, n] - 1024*S[1, 3, 2, 1, n] - 
    3072*S[1, 4, 1, 1, n] - 39936*S[2, -3, 1, 1, n] - 
    11264*S[2, -2, -2, 1, n] + 16896*S[2, -2, 1, -2, n] + 
    (17152 - 35840/n + 35840/(1 + n))*S[2, -2, 1, 1, n] - 
    2048*S[2, -2, 1, 2, n] - 2048*S[2, -2, 2, 1, n] - 
    45056*S[2, 1, -3, 1, n] + 6144*S[2, 1, -2, -2, n] + 
    (-7168 - 3072/n + 3072/(1 + n))*S[2, 1, -2, 1, n] - 
    38912*S[2, 1, -2, 2, n] - 3072*S[2, 1, 1, -3, n] + 
    1536*S[2, 1, 1, 3, n] - 2560*S[2, 1, 3, 1, n] - 6144*S[2, 2, -2, 1, n] + 
    1024*S[2, 3, 1, 1, n] - 33280*S[3, -2, 1, 1, n] + 
    6656*S[3, 1, -2, 1, n] - 6144*S[3, 1, 1, -2, n] + 
    16384*S[-2, 1, -2, 1, 1, n] - 70656*S[-2, 1, 1, -2, 1, n] + 
    4096*S[1, -2, -2, 1, 1, n] - 1536*S[1, -2, 1, -2, 1, n] + 
    31744*S[1, -2, 1, 1, -2, n] + 75776*S[1, 1, -3, 1, 1, n] + 
    24576*S[1, 1, -2, -2, 1, n] - 33792*S[1, 1, -2, 1, -2, n] + 
    (-97280/3 + 67584/n - 67584/(1 + n))*S[1, 1, -2, 1, 1, n] + 
    4096*S[1, 1, -2, 1, 2, n] + 4096*S[1, 1, -2, 2, 1, n] + 
    79872*S[1, 1, 1, -3, 1, n] - 10240*S[1, 1, 1, -2, -2, n] + 
    73728*S[1, 1, 1, -2, 2, n] + 4096*S[1, 1, 1, 3, 1, n] + 
    6144*S[1, 1, 2, -2, 1, n] - 4096*S[1, 1, 3, 1, 1, n] + 
    71680*S[1, 2, -2, 1, 1, n] + 6144*S[1, 2, 1, -2, 1, n] + 
    71680*S[2, 1, -2, 1, 1, n] + 6144*S[2, 1, 1, -2, 1, n] - 
    135168*S[1, 1, 1, -2, 1, 1, n] + S[-2, 1, 1, n]*
     (19584/n^3 - 31360/n^2 + 462592/(9*n) - 16512/(1 + n)^3 - 
      86656/(3*(1 + n)^2) - 462592/(9*(1 + n)) - 22016*zeta[3]) + 
    S[-2, -2, n]*(320 - 704/n^3 + 320/n^2 - 57664/(9*n) + 1216/(1 + n)^3 - 
      5440/(3*(1 + n)^2) + 57664/(9*(1 + n)) - 11008*zeta[3]) + 
    S[1, -2, 1, n]*(253456/27 - 24320/n^3 + 32736/n^2 - 250112/(3*n) + 
      28672/(1 + n)^3 + 28896/(1 + n)^2 + 250112/(3*(1 + n)) - 
      8448*zeta[3]) + S[-4, n]*(-81260/27 + 16/n^3 + 3848/n^2 - 97088/(9*n) + 
      1520/(1 + n)^3 + 5368/(3*(1 + n)^2) + 97088/(9*(1 + n)) - 
      6400*zeta[3]) + S[1, 3, n]*(175696/27 - 5600/n^3 + 25504/(3*n^2) - 
      21968/n + 6688/(1 + n)^3 + 25952/(3*(1 + n)^2) + 21968/(1 + n) - 
      1280*zeta[3]) + S[1, 1, -2, n]*(10752/n^3 - 43264/(3*n^2) + 
      56320/(3*n) - 9216/(1 + n)^3 - 40192/(3*(1 + n)^2) - 
      56320/(3*(1 + n)) - 1024*zeta[3]) + 
    (274 + 384/n^4 + 48/n^3 - 6176/n^2 + 5192/n - 192/(1 + n)^4 + 
      1872/(1 + n)^3 - 5360/(1 + n)^2 - 5192/(1 + n))*zeta[3] + 
    S[2, -2, n]*(74888/27 - 5440/n^3 + 18928/(3*n^2) - 20768/(3*n) + 
      4672/(1 + n)^3 + 6736/(1 + n)^2 + 20768/(3*(1 + n)) + 896*zeta[3]) + 
    S[3, 1, n]*(-16048/27 + 3392/n^3 - 6384/n^2 + 15520/n - 3328/(1 + n)^3 - 
      15248/(3*(1 + n)^2) - 15520/(1 + n) + 2560*zeta[3]) + 
    S[4, n]*(21416/27 + 1240/n^3 - 6836/(3*n^2) + 85388/(9*n) - 
      2072/(1 + n)^3 - 3700/(3*(1 + n)^2) - 85388/(9*(1 + n)) + 
      4864*zeta[3]) + S[1, -3, n]*(23048/27 + 6656/n^3 - 10960/n^2 + 
      111680/(3*n) - 9600/(1 + n)^3 - 23024/(3*(1 + n)^2) - 
      111680/(3*(1 + n)) + 5504*zeta[3]) + 
    S[-2, 2, n]*(-96 - 9952/n^3 + 43328/(3*n^2) - 70016/(3*n) + 
      8416/(1 + n)^3 + 41024/(3*(1 + n)^2) + 70016/(3*(1 + n)) + 
      11392*zeta[3]) + S[-3, 1, n]*(-131912/27 + 2048/n^3 - 9488/(3*n^2) + 
      186368/(9*n) - 5760/(1 + n)^3 - 4624/(3*(1 + n)^2) - 
      186368/(9*(1 + n)) + 16000*zeta[3]) + 
    S[-2, 1, n]*(-1120 - 3296/n^4 + 5296/(3*n^3) + 42656/(9*n^2) + 
      63160/(27*n) - 2336/(1 + n)^4 - 5776/(1 + n)^3 + 160/(9*(1 + n)^2) - 
      63160/(27*(1 + n)) + (-36032/3 + 1152/n - 1152/(1 + n))*zeta[3]) + 
    S[1, -2, n]*(-355328/81 + 1024/n^4 - 8320/(3*n^3) + 50992/(3*n^2) - 
      68624/(3*n) + 1408/(1 + n)^4 + 3136/(3*(1 + n)^3) + 
      36208/(3*(1 + n)^2) + 68624/(3*(1 + n)) + 
      (3712/3 + 512/n - 512/(1 + n))*zeta[3]) + 
    S[3, n]*(-14060/9 - 480/n^4 - 1168/(3*n^3) + 37216/(9*n^2) - 
      183512/(27*n) - 48/(1 + n)^4 - 1664/(3*(1 + n)^3) + 
      14984/(9*(1 + n)^2) + 183512/(27*(1 + n)) + 
      (-4640/3 - 128/n + 128/(1 + n))*zeta[3]) + 
    S[-3, n]*(277456/81 + 1104/n^4 + 1592/(3*n^3) - 113672/(9*n^2) + 
      236996/(27*n) + 432/(1 + n)^4 + 9832/(3*(1 + n)^3) - 
      75880/(9*(1 + n)^2) - 236996/(27*(1 + n)) + 
      (8096/3 - 1216/n + 1216/(1 + n))*zeta[3]) + 
    (-990 + 792/n^2 - 792/n + 792/(1 + n)^2 + 792/(1 + n))*zeta[4] + 
    S[1, 1, n]*(-3168/n^5 + 6768/n^4 - 97520/(9*n^3) + 187088/(9*n^2) - 
      367504/(9*n) - 672/(1 + n)^5 + 2352/(1 + n)^4 + 65264/(9*(1 + n)^3) + 
      161744/(9*(1 + n)^2) + 367504/(9*(1 + n)) + 
      (13184/n^2 - 11008/n + 13184/(1 + n)^2 + 11008/(1 + n))*zeta[3] - 
      1280*zeta[5]) + (1420 - 6000/n^2 + 40400/(3*n) - 6000/(1 + n)^2 - 
      40400/(3*(1 + n)))*zeta[5] + S[2, n]*(10537/27 + 1704/n^5 - 2804/n^4 + 
      14956/(3*n^3) - 305056/(27*n^2) + 1812272/(81*n) + 216/(1 + n)^5 - 
      596/(1 + n)^4 - 9580/(3*(1 + n)^3) - 180512/(27*(1 + n)^2) - 
      1812272/(81*(1 + n)) + (240 - 6784/n^2 + 5696/n - 6784/(1 + n)^2 - 
        5696/(1 + n))*zeta[3] + 640*zeta[5]) + 
    S[-2, n]*(-2684 - 1824/n^5 + 2288/n^4 - 8528/n^3 + 499088/(27*n^2) - 
      2641688/(81*n) + 1696/(1 + n)^5 + 3616/(1 + n)^4 + 
      13136/(3*(1 + n)^3) + 539320/(27*(1 + n)^2) + 2641688/(81*(1 + n)) + 
      (5568 + 4480/n^2 - 1280/(3*n) + 4864/(1 + n)^2 + 1280/(3*(1 + n)))*
       zeta[3] - 1584*zeta[4] + 2720*zeta[5]) + 
    S[1, n]*(3360/n^6 - 2160/n^5 + 24808/(9*n^4) - 149132/(9*n^3) + 
      4065824/(81*n^2) - 2682400/(27*n) + 2160/(1 + n)^6 + 6800/(1 + n)^5 + 
      59776/(9*(1 + n)^4) + 58084/(3*(1 + n)^3) + 3748816/(81*(1 + n)^2) + 
      2682400/(27*(1 + n)) + (-6528/n^3 + 14432/(3*n^2) - 1696/(3*n) + 
        5760/(1 + n)^3 + 13280/(3*(1 + n)^2) + 1696/(3*(1 + n)))*zeta[3] + 
      (4640/3 + 640/n - 640/(1 + n))*zeta[5])))/2 + 
 ((1 + (-1)^n)*color[ca^3*cf]*(373793/648 + 2662/(27*n^4) - 50006/(81*n^3) + 
    146482/(81*n^2) - 283147/(81*n) - 2662/(27*(1 + n)^4) + 
    50006/(81*(1 + n)^3) - 146482/(81*(1 + n)^2) + 283147/(81*(1 + n)) - 
    320*S[-7, n] + (-1600/3 - 832/(3*n) + 832/(3*(1 + n)))*S[-6, n] + 
    (-2728/9 + 1000/(3*n^2) - 6920/(9*n) + 1000/(3*(1 + n)^2) + 
      6920/(9*(1 + n)))*S[-5, n] + (2728/9 - 1000/(3*n^2) + 6920/(9*n) - 
      1000/(3*(1 + n)^2) - 6920/(9*(1 + n)))*S[5, n] + 
    (1600/3 + 832/(3*n) - 832/(3*(1 + n)))*S[6, n] + 320*S[7, n] + 
    1216*S[-6, 1, n] - (4160*S[-5, -2, n])/3 + 
    (1456/3 + 3808/(3*n) - 3808/(3*(1 + n)))*S[-5, 1, n] + 
    (2048*S[-5, 2, n])/3 + 384*S[-4, -3, n] + (-368 - 1152/n + 1152/(1 + n))*
     S[-4, -2, n] + (-18320/9 + 6112/(3*n^2) - 1824/n + 6112/(3*(1 + n)^2) + 
      1824/(1 + n))*S[-4, 1, n] + (-1120/3 + 800/n - 800/(1 + n))*
     S[-4, 2, n] - (832*S[-4, 3, n])/3 - 576*S[-3, -4, n] + 
    (4864/9 + 2624/(3*n) - 2624/(3*(1 + n)))*S[-3, -3, n] + 
    (2192/9 - 6832/(3*n^2) + 7328/(3*n) - 6832/(3*(1 + n)^2) - 
      7328/(3*(1 + n)))*S[-3, -2, n] + 
    (2688/n^2 - 9472/(3*n) + 2688/(1 + n)^2 + 9472/(3*(1 + n)))*S[-3, 2, n] + 
    (-608/3 - 1312/(3*n) + 1312/(3*(1 + n)))*S[-3, 3, n] + 832*S[-3, 4, n] - 
    832*S[-2, -5, n] + (2944/3 + 1760/(3*n) - 1760/(3*(1 + n)))*
     S[-2, -4, n] + (-15248/9 - 448/(3*n^2) - 2512/(9*n) - 
      448/(3*(1 + n)^2) + 2512/(9*(1 + n)))*S[-2, -3, n] + 
    (-96 - 5792/(3*n^2) + 5696/(3*n) - 5792/(3*(1 + n)^2) - 5696/(3*(1 + n)))*
     S[-2, 3, n] + (-512 - 1376/(3*n) + 1376/(3*(1 + n)))*S[-2, 4, n] + 
    832*S[-2, 5, n] + (1664*S[1, -6, n])/3 + (14768/9 + 640/n - 640/(1 + n))*
     S[1, -5, n] + (-17360/9 - 656/n^2 + 4064/(3*n) - 656/(1 + n)^2 - 
      4064/(3*(1 + n)))*S[1, -4, n] + (27040/9 + 1008/n^2 - 928/n + 
      1008/(1 + n)^2 + 928/(1 + n))*S[1, 4, n] + 
    (-14768/9 - 640/n + 640/(1 + n))*S[1, 5, n] - (1664*S[1, 6, n])/3 + 
    640*S[2, -5, n] + (4576/3 + 1152/n - 1152/(1 + n))*S[2, -4, n] + 
    (-23792/9 - 8896/(3*n^2) + 8704/(3*n) - 8896/(3*(1 + n)^2) - 
      8704/(3*(1 + n)))*S[2, -3, n] + (1752 + 1648/(3*n^2) - 512/n + 
      1648/(3*(1 + n)^2) + 512/(1 + n))*S[2, 3, n] + 
    (-1760/3 - 768/n + 768/(1 + n))*S[2, 4, n] - 640*S[2, 5, n] + 
    1152*S[3, -4, n] + (10096/9 + 2720/(3*n) - 2720/(3*(1 + n)))*
     S[3, -3, n] + (1376/3 - 1184/(3*n^2) + 2896/(9*n) - 1184/(3*(1 + n)^2) - 
      2896/(9*(1 + n)))*S[3, -2, n] + (-968/9 - 640/(3*n^2) + 1280/(3*n) - 
      640/(3*(1 + n)^2) - 1280/(3*(1 + n)))*S[3, 2, n] + 
    (208/3 + 64/(3*n) - 64/(3*(1 + n)))*S[3, 3, n] - 896*S[3, 4, n] + 
    576*S[4, -3, n] + (304 - 96/n + 96/(1 + n))*S[4, -2, n] + 
    (-4960/3 + 7120/(3*n^2) - 15952/(9*n) + 7120/(3*(1 + n)^2) + 
      15952/(9*(1 + n)))*S[4, 1, n] + (-992/3 + 128/(3*n) - 128/(3*(1 + n)))*
     S[4, 2, n] - (832*S[4, 3, n])/3 - (320*S[5, -2, n])/3 + 
    (656/3 + 2336/(3*n) - 2336/(3*(1 + n)))*S[5, 1, n] + (128*S[5, 2, n])/3 + 
    1024*S[6, 1, n] - (4096*S[-5, 1, 1, n])/3 - (512*S[-4, -2, 1, n])/3 - 
    (1792*S[-4, 1, -2, n])/3 + (1216 - 1600/n + 1600/(1 + n))*
     S[-4, 1, 1, n] + (7744*S[-3, -3, 1, n])/3 - 1408*S[-3, -2, -2, n] + 
    (-17024/9 - 7616/(3*n) + 7616/(3*(1 + n)))*S[-3, -2, 1, n] - 
    (5888*S[-3, -2, 2, n])/3 + (8000*S[-3, 1, -3, n])/3 + 
    (1024/3 + 2368/(3*n) - 2368/(3*(1 + n)))*S[-3, 1, -2, n] + 
    (-3872/9 - 5376/n^2 + 21760/(3*n) - 5376/(1 + n)^2 - 21760/(3*(1 + n)))*
     S[-3, 1, 1, n] - (4864*S[-3, 1, 3, n])/3 - (5632*S[-3, 2, -2, n])/3 + 
    (4096*S[-3, 3, 1, n])/3 - (256*S[-2, -4, 1, n])/3 + 
    512*S[-2, -3, -2, n] + (-4192/3 - 2752/(3*n) + 2752/(3*(1 + n)))*
     S[-2, -3, 1, n] - (4096*S[-2, -3, 2, n])/3 + (896*S[-2, -2, -3, n])/3 + 
    (7552/3 + 1728/n - 1728/(1 + n))*S[-2, -2, -2, n] + 
    (160/9 - 17536/(3*n^2) + 45344/(9*n) - 17536/(3*(1 + n)^2) - 
      45344/(9*(1 + n)))*S[-2, -2, 1, n] + 
    (3392/3 - 1792/(3*n) + 1792/(3*(1 + n)))*S[-2, -2, 2, n] + 
    (4736*S[-2, -2, 3, n])/3 + (7808*S[-2, 1, -4, n])/3 + 
    (-7456/3 - 1920/n + 1920/(1 + n))*S[-2, 1, -3, n] + 
    (8000/3 + 6144/n^2 - 5888/n + 6144/(1 + n)^2 + 5888/(1 + n))*
     S[-2, 1, -2, n] + (-896/3 - 832/n + 832/(1 + n))*S[-2, 1, 3, n] - 
    (8576*S[-2, 1, 4, n])/3 + 4864*S[-2, 2, -3, n] + 
    (2240/3 - 1600/n + 1600/(1 + n))*S[-2, 2, -2, n] - 
    (3200*S[-2, 2, 3, n])/3 + (3200*S[-2, 3, -2, n])/3 + 
    (-3584/3 + 64/(3*n) - 64/(3*(1 + n)))*S[-2, 3, 1, n] - 
    (6016*S[-2, 4, 1, n])/3 - (7616*S[1, -5, 1, n])/3 + 
    2304*S[1, -4, -2, n] + (-5824/3 - 4096/n + 4096/(1 + n))*S[1, -4, 1, n] - 
    (5632*S[1, -4, 2, n])/3 - (6080*S[1, -3, -3, n])/3 + 
    (64 + 13312/(3*n) - 13312/(3*(1 + n)))*S[1, -3, -2, n] + 
    (55328/9 + 1664/(3*n^2) + 512/n + 1664/(3*(1 + n)^2) - 512/(1 + n))*
     S[1, -3, 1, n] + (2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*
     S[1, -3, 2, n] + 1152*S[1, -3, 3, n] - (4352*S[1, -2, -4, n])/3 + 
    (16864/9 + 512/(3*n) - 512/(3*(1 + n)))*S[1, -2, -3, n] + 
    (-34720/9 - 4768/(3*n^2) - 1216/(3*n) - 4768/(3*(1 + n)^2) + 
      1216/(3*(1 + n)))*S[1, -2, -2, n] + 
    (-5376/n^2 + 18944/(3*n) - 5376/(1 + n)^2 - 18944/(3*(1 + n)))*
     S[1, -2, 2, n] + (704 + 5120/(3*n) - 5120/(3*(1 + n)))*S[1, -2, 3, n] + 
    (3584*S[1, -2, 4, n])/3 - 1280*S[1, 1, -5, n] + 
    (-7040/3 - 2304/n + 2304/(1 + n))*S[1, 1, -4, n] + 
    (17152/3 + 17792/(3*n^2) - 4864/n + 17792/(3*(1 + n)^2) + 4864/(1 + n))*
     S[1, 1, -3, n] + (-8576/3 - 3296/(3*n^2) + 1664/(3*n) - 
      3296/(3*(1 + n)^2) - 1664/(3*(1 + n)))*S[1, 1, 3, n] + 
    (1408/3 + 1536/n - 1536/(1 + n))*S[1, 1, 4, n] + 1280*S[1, 1, 5, n] - 
    2304*S[1, 2, -4, n] - (2816*S[1, 2, -3, n])/3 + (1408*S[1, 2, 3, n])/3 + 
    1536*S[1, 2, 4, n] - (5440*S[1, 3, -3, n])/3 + 
    (-5728/9 - 1792/(3*n) + 1792/(3*(1 + n)))*S[1, 3, -2, n] + 
    (23792/9 + 672/n^2 + 896/(3*n) + 672/(1 + n)^2 - 896/(3*(1 + n)))*
     S[1, 3, 1, n] + (-1408/3 + 512/n - 512/(1 + n))*S[1, 3, 2, n] - 
    (128*S[1, 3, 3, n])/3 - (256*S[1, 4, -2, n])/3 + 
    (-4832/9 - 6656/(3*n) + 6656/(3*(1 + n)))*S[1, 4, 1, n] - 
    (256*S[1, 4, 2, n])/3 - (4672*S[1, 5, 1, n])/3 - 4096*S[2, -4, 1, n] + 
    (13312*S[2, -3, -2, n])/3 + (-2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*
     S[2, -3, 1, n] - (12032*S[2, -3, 2, n])/3 + (512*S[2, -2, -3, n])/3 + 
    (-704 + 2048/n - 2048/(1 + n))*S[2, -2, -2, n] + 
    (55328/9 + 17792/(3*n^2) - 17408/(3*n) + 17792/(3*(1 + n)^2) + 
      17408/(3*(1 + n)))*S[2, -2, 1, n] + 
    (2816/3 - 12032/(3*n) + 12032/(3*(1 + n)))*S[2, -2, 2, n] + 
    (5120*S[2, -2, 3, n])/3 - 2304*S[2, 1, -4, n] - (2816*S[2, 1, -3, n])/3 + 
    (1408*S[2, 1, 3, n])/3 + 1536*S[2, 1, 4, n] - (1792*S[2, 3, -2, n])/3 + 
    (-512/n + 512/(1 + n))*S[2, 3, 1, n] + 512*S[2, 3, 2, n] - 
    (6656*S[2, 4, 1, n])/3 - (6080*S[3, -3, 1, n])/3 + 2560*S[3, -2, -2, n] + 
    (32/3 - 2624/(3*n) + 2624/(3*(1 + n)))*S[3, -2, 1, n] - 
    (10496*S[3, -2, 2, n])/3 + (1088*S[3, 1, -3, n])/3 + 
    (-16064/9 - 2816/(3*n) + 2816/(3*(1 + n)))*S[3, 1, -2, n] + 
    (1280/(3*n^2) - 384/n + 1280/(3*(1 + n)^2) + 384/(1 + n))*S[3, 1, 1, n] - 
    (2944*S[3, 1, 3, n])/3 - (3328*S[3, 2, -2, n])/3 + 
    (640*S[3, 3, 1, n])/3 - (7424*S[4, -2, 1, n])/3 + 
    (3968*S[4, 1, -2, n])/3 + (896 - 256/(3*n) + 256/(3*(1 + n)))*
     S[4, 1, 1, n] - (256*S[5, 1, 1, n])/3 + (11776*S[-3, -2, 1, 1, n])/3 - 
    9088*S[-3, 1, -2, 1, n] + (11264*S[-3, 1, 1, -2, n])/3 + 
    (8192*S[-2, -3, 1, 1, n])/3 + 6144*S[-2, -2, -2, 1, n] - 
    (20224*S[-2, -2, 1, -2, n])/3 + (-1792 + 3584/(3*n) - 3584/(3*(1 + n)))*
     S[-2, -2, 1, 1, n] - (20992*S[-2, 1, -3, 1, n])/3 + 
    (17152*S[-2, 1, -2, -2, n])/3 + (16576/3 + 640/n - 640/(1 + n))*
     S[-2, 1, -2, 1, n] + (8192*S[-2, 1, -2, 2, n])/3 - 
    9728*S[-2, 1, 1, -3, n] + (-2432 + 3200/n - 3200/(1 + n))*
     S[-2, 1, 1, -2, n] + (6400*S[-2, 1, 1, 3, n])/3 - 
    (6400*S[-2, 1, 3, 1, n])/3 - 9728*S[-2, 2, -2, 1, n] + 
    (11264*S[1, -4, 1, 1, n])/3 + (15232*S[1, -3, -2, 1, n])/3 - 
    1024*S[1, -3, 1, -2, n] + (-11264/3 + 24064/(3*n) - 24064/(3*(1 + n)))*
     S[1, -3, 1, 1, n] + (5504*S[1, -2, -3, 1, n])/3 - 
    (8704*S[1, -2, -2, -2, n])/3 + (-7232/9 + 13312/(3*n) - 
      13312/(3*(1 + n)))*S[1, -2, -2, 1, n] + (3584*S[1, -2, -2, 2, n])/3 + 
    (13184*S[1, -2, 1, -3, n])/3 + (-128 - 14336/(3*n) + 14336/(3*(1 + n)))*
     S[1, -2, 1, -2, n] + (7744/9 + 10752/n^2 - 43520/(3*n) + 
      10752/(1 + n)^2 + 43520/(3*(1 + n)))*S[1, -2, 1, 1, n] + 
    (3328*S[1, -2, 1, 3, n])/3 + (11264*S[1, -2, 2, -2, n])/3 - 
    (1792*S[1, -2, 3, 1, n])/3 + 8192*S[1, 1, -4, 1, n] - 
    (26624*S[1, 1, -3, -2, n])/3 + (24064/(3*n) - 24064/(3*(1 + n)))*
     S[1, 1, -3, 1, n] + (24064*S[1, 1, -3, 2, n])/3 - 
    (1024*S[1, 1, -2, -3, n])/3 + (2816 - 4096/n + 4096/(1 + n))*
     S[1, 1, -2, -2, n] + (-34304/3 - 35584/(3*n^2) + 9728/n - 
      35584/(3*(1 + n)^2) - 9728/(1 + n))*S[1, 1, -2, 1, n] + 
    (-5632/3 + 24064/(3*n) - 24064/(3*(1 + n)))*S[1, 1, -2, 2, n] - 
    (10240*S[1, 1, -2, 3, n])/3 + 4608*S[1, 1, 1, -4, n] - 
    3072*S[1, 1, 1, 4, n] + (3584*S[1, 1, 3, -2, n])/3 + 
    (-2816/3 + 1024/n - 1024/(1 + n))*S[1, 1, 3, 1, n] - 
    1024*S[1, 1, 3, 2, n] + (13312*S[1, 1, 4, 1, n])/3 + 
    (24064*S[1, 2, -3, 1, n])/3 - 4096*S[1, 2, -2, -2, n] + 
    (5632*S[1, 2, -2, 1, n])/3 + (24064*S[1, 2, -2, 2, n])/3 + 
    1024*S[1, 2, 3, 1, n] + (5248*S[1, 3, -2, 1, n])/3 + 
    (5632*S[1, 3, 1, -2, n])/3 + (-1024/n + 1024/(1 + n))*S[1, 3, 1, 1, n] + 
    (512*S[1, 4, 1, 1, n])/3 + (24064*S[2, -3, 1, 1, n])/3 + 
    (13312*S[2, -2, -2, 1, n])/3 - (14336*S[2, -2, 1, -2, n])/3 + 
    (-11264/3 + 24064/(3*n) - 24064/(3*(1 + n)))*S[2, -2, 1, 1, n] + 
    (24064*S[2, 1, -3, 1, n])/3 - 4096*S[2, 1, -2, -2, n] + 
    (5632*S[2, 1, -2, 1, n])/3 + (24064*S[2, 1, -2, 2, n])/3 + 
    1024*S[2, 1, 3, 1, n] - 1024*S[2, 3, 1, 1, n] + 
    (20992*S[3, -2, 1, 1, n])/3 - 2944*S[3, 1, -2, 1, n] + 
    (6656*S[3, 1, 1, -2, n])/3 - (16384*S[-2, 1, -2, 1, 1, n])/3 + 
    19456*S[-2, 1, 1, -2, 1, n] - (7168*S[1, -2, -2, 1, 1, n])/3 - 
    1280*S[1, -2, 1, -2, 1, n] - (22528*S[1, -2, 1, 1, -2, n])/3 - 
    (48128*S[1, 1, -3, 1, 1, n])/3 - (26624*S[1, 1, -2, -2, 1, n])/3 + 
    (28672*S[1, 1, -2, 1, -2, n])/3 + 
    (22528/3 - 48128/(3*n) + 48128/(3*(1 + n)))*S[1, 1, -2, 1, 1, n] - 
    (48128*S[1, 1, 1, -3, 1, n])/3 + 8192*S[1, 1, 1, -2, -2, n] - 
    (48128*S[1, 1, 1, -2, 2, n])/3 - 2048*S[1, 1, 1, 3, 1, n] + 
    2048*S[1, 1, 3, 1, 1, n] - (48128*S[1, 2, -2, 1, 1, n])/3 - 
    (48128*S[2, 1, -2, 1, 1, n])/3 + (96256*S[1, 1, 1, -2, 1, 1, n])/3 + 
    S[-3, 1, n]*(38848/27 - 1040/n^3 + 1072/n^2 - 42928/(9*n) + 
      1040/(1 + n)^3 + 400/(3*(1 + n)^2) + 42928/(9*(1 + n)) - 
      (9536*zeta[3])/3) + S[-2, 2, n]*(7328/(3*n^3) - 11104/(3*n^2) + 
      6368/n - 7328/(3*(1 + n)^3) - 11104/(3*(1 + n)^2) - 6368/(1 + n) - 
      (8192*zeta[3])/3) + S[4, n]*(-13588/9 - 632/(3*n^3) + 1184/(3*n^2) - 
      16952/(9*n) + 632/(3*(1 + n)^3) + 128/(3*(1 + n)^2) + 
      16952/(9*(1 + n)) - 1152*zeta[3]) + 
    S[1, -3, n]*(-18112/27 - 2128/n^3 + 8720/(3*n^2) - 25552/(3*n) + 
      2128/(1 + n)^3 + 1968/(1 + n)^2 + 25552/(3*(1 + n)) - 
      (2368*zeta[3])/3) + S[3, 1, n]*(22688/27 - 2800/(3*n^3) + 1552/n^2 - 
      43288/(9*n) + 2800/(3*(1 + n)^3) + 3248/(3*(1 + n)^2) + 
      43288/(9*(1 + n)) - (1856*zeta[3])/3) + 
    S[2, -2, n]*(-28480/27 + 4064/(3*n^3) - 5072/(3*n^2) + 2288/n - 
      4064/(3*(1 + n)^3) - 5072/(3*(1 + n)^2) - 2288/(1 + n) - 
      (1024*zeta[3])/3) + (-5404/9 - 176/n^3 + 2256/n^2 - 52264/(27*n) - 
      528/(1 + n)^3 + 1904/(1 + n)^2 + 52264/(27*(1 + n)))*zeta[3] + 
    S[1, 3, n]*(-15968/9 + 1680/n^3 - 7288/(3*n^2) + 19696/(3*n) - 
      1680/(1 + n)^3 - 1960/(1 + n)^2 - 19696/(3*(1 + n)) + (64*zeta[3])/3) + 
    S[1, 1, -2, n]*(-8128/(3*n^3) + 11200/(3*n^2) - 15136/(3*n) + 
      8128/(3*(1 + n)^3) + 11200/(3*(1 + n)^2) + 15136/(3*(1 + n)) + 
      (2048*zeta[3])/3) + S[1, -2, 1, n]*(-77696/27 + 20896/(3*n^3) - 
      26528/(3*n^2) + 63424/(3*n) - 20896/(3*(1 + n)^3) - 
      20896/(3*(1 + n)^2) - 63424/(3*(1 + n)) + 896*zeta[3]) + 
    S[-4, n]*(35440/27 + 296/(3*n^3) - 2048/(3*n^2) + 14128/(9*n) - 
      296/(3*(1 + n)^3) - 992/(3*(1 + n)^2) - 14128/(9*(1 + n)) + 
      1152*zeta[3]) + S[-2, -2, n]*(1184/3 - 976/(3*n^3) + 880/n^2 + 
      3056/(9*n) + 976/(3*(1 + n)^3) + 1584/(1 + n)^2 - 3056/(9*(1 + n)) + 
      (8704*zeta[3])/3) + S[-2, 1, 1, n]*(-14656/(3*n^3) + 24320/(3*n^2) - 
      124832/(9*n) + 14656/(3*(1 + n)^3) + 24320/(3*(1 + n)^2) + 
      124832/(9*(1 + n)) + (16384*zeta[3])/3) + 
    S[-2, 1, n]*(208 + 3296/(3*n^4) - 7312/(9*n^3) + 1648/(9*n^2) - 
      77120/(27*n) + 3296/(3*(1 + n)^4) + 19984/(9*(1 + n)^3) + 
      3952/(3*(1 + n)^2) + 77120/(27*(1 + n)) + 
      (10912/3 + 384/n - 384/(1 + n))*zeta[3]) + 
    S[3, n]*(50080/27 + 616/(3*n^4) - 44/n^3 - 3008/(3*n^2) + 15268/(9*n) + 
      616/(3*(1 + n)^4) + 572/(1 + n)^3 - 1336/(3*(1 + n)^2) - 
      15268/(9*(1 + n)) + (5632/9 + 592/(3*n) - 592/(3*(1 + n)))*zeta[3]) + 
    S[-3, n]*(-111080/81 - 392/n^4 + 760/(9*n^3) + 17456/(9*n^2) + 
      2528/(27*n) - 392/(1 + n)^4 - 10264/(9*(1 + n)^3) + 1568/(1 + n)^2 - 
      2528/(27*(1 + n)) + (-6496/9 - 64/(3*n) + 64/(3*(1 + n)))*zeta[3]) + 
    S[1, -2, n]*(176800/81 - 944/(3*n^4) + 6848/(9*n^3) - 34096/(9*n^2) + 
      48640/(9*n) - 944/(3*(1 + n)^4) - 512/(9*(1 + n)^3) - 
      29872/(9*(1 + n)^2) - 48640/(9*(1 + n)) + 
      (-7072/9 - 1024/(3*n) + 1024/(3*(1 + n)))*zeta[3]) + 
    (330 - 264/n^2 + 264/n - 264/(1 + n)^2 - 264/(1 + n))*zeta[4] + 
    S[2, n]*(-1148 - 512/(3*n^5) + 1172/(3*n^4) - 8348/(9*n^3) + 
      20360/(9*n^2) - 45004/(9*n) + 512/(3*(1 + n)^5) + 1172/(3*(1 + n)^4) + 
      8348/(9*(1 + n)^3) + 20360/(9*(1 + n)^2) + 45004/(9*(1 + n)) + 
      (5600/(3*n^2) - 5632/(3*n) + 5600/(3*(1 + n)^2) + 5632/(3*(1 + n)))*
       zeta[3] - (1280*zeta[5])/3) + S[-2, n]*(7064/9 + 608/n^5 - 
      2512/(3*n^4) + 7544/(3*n^3) - 155320/(27*n^2) + 757984/(81*n) - 
      608/(1 + n)^5 - 3040/(3*(1 + n)^4) - 5432/(3*(1 + n)^3) - 
      192248/(27*(1 + n)^2) - 757984/(81*(1 + n)) + 
      (-13360/9 - 3520/(3*n^2) + 2032/(9*n) - 3520/(3*(1 + n)^2) - 
        2032/(9*(1 + n)))*zeta[3] + 528*zeta[4] - 160*zeta[5]) + 
    (580/9 + 3680/(3*n^2) - 6920/(3*n) + 3680/(3*(1 + n)^2) + 
      6920/(3*(1 + n)))*zeta[5] + S[1, 1, n]*(1024/(3*n^5) - 3664/(3*n^4) + 
      22768/(9*n^3) - 48112/(9*n^2) + 101624/(9*n) - 1024/(3*(1 + n)^5) - 
      3664/(3*(1 + n)^4) - 22768/(9*(1 + n)^3) - 48112/(9*(1 + n)^2) - 
      101624/(9*(1 + n)) + (-11200/(3*n^2) + 11264/(3*n) - 
        11200/(3*(1 + n)^2) - 11264/(3*(1 + n)))*zeta[3] + 
      (2560*zeta[5])/3) + S[1, n]*(84278/81 - 912/n^6 + 640/n^5 - 
      1732/(3*n^4) + 37580/(9*n^3) - 127100/(9*n^2) + 276076/(9*n) - 
      912/(1 + n)^6 - 2400/(1 + n)^5 - 7804/(3*(1 + n)^4) - 
      52364/(9*(1 + n)^3) - 138716/(9*(1 + n)^2) - 276076/(9*(1 + n)) + 
      (6704/27 + 4432/(3*n^3) - 3232/(3*n^2) - 1520/(3*n) - 
        4432/(3*(1 + n)^3) - 3232/(3*(1 + n)^2) + 1520/(3*(1 + n)))*zeta[3] + 
      (-9280/9 - 1280/(3*n) + 1280/(3*(1 + n)))*zeta[5])))/2


==> anc/Gqq3NSs.m <==
((1 - (-1)^n)*color[(d33c*nf^2)/nc]*(-13312/(27*(-1 + n)) - 512/(3*n^6) + 
    512/n^5 - 256/n^4 + 7168/(3*n^3) - 2944/n^2 + 13568/(3*n) + 
    2048/(3*(1 + n)^6) - 2560/(3*(1 + n)^5) + 2048/(1 + n)^4 + 
    128/(1 + n)^2 - 13568/(3*(1 + n)) - 2048/(9*(2 + n)^2) + 
    13312/(27*(2 + n)) + (1024/(9*(-1 + n)) - 256/(3*n^2) - 128/(3*n) - 
      256/(3*(1 + n)^2) + 128/(3*(1 + n)) - 1024/(9*(2 + n)))*S[-4, n] + 
    (-16384/(27*(-1 + n)) - 256/(3*n^3) + 1664/(3*n^2) + 128/n - 
      256/(1 + n)^3 + 640/(1 + n)^2 - 128/(1 + n) - 2048/(9*(2 + n)^2) + 
      16384/(27*(2 + n)))*S[-3, n] + (-19456/(27*(-1 + n)) + 1792/(3*n^3) + 
      1280/(3*n^2) + 1088/n + 512/(1 + n)^4 - 768/(1 + n)^3 + 
      1024/(1 + n)^2 - 1088/(1 + n) - 2048/(9*(2 + n)^2) + 
      19456/(27*(2 + n)))*S[-2, n] + (19456/(27*(-1 + n)) + 256/(3*n^5) - 
      2816/(3*n^4) - 128/n^3 - 3712/(3*n^2) - 1696/(3*n) + 
      2816/(3*(1 + n)^5) - 2432/(3*(1 + n)^4) + 5248/(3*(1 + n)^3) - 
      512/(3*(1 + n)^2) + 1696/(3*(1 + n)) + 2048/(9*(2 + n)^2) - 
      19456/(27*(2 + n)))*S[1, n] + (1024/(9*(-1 + n)) - 128/n^4 + 
      64/(3*n^3) - 1216/(3*n^2) + 1600/(3*n) - 128/(1 + n)^4 - 
      64/(3*(1 + n)^3) - 1216/(3*(1 + n)^2) - 1600/(3*(1 + n)) - 
      1024/(9*(2 + n)))*S[2, n] + (1024/(9*(-1 + n)) - 128/n^3 + 
      704/(3*n^2) - 1984/(3*n) - 128/(3*(1 + n)^3) + 320/(3*(1 + n)^2) + 
      1984/(3*(1 + n)) - 1024/(9*(2 + n)))*S[3, n] + 
    (2048/(9*(-1 + n)) - 256/n^2 + 128/(3*n) - 256/(1 + n)^2 - 
      128/(3*(1 + n)) - 2048/(9*(2 + n)))*S[4, n] + 
    (2048/(9*(-1 + n)) - 512/(3*n^2) - 256/(3*n) - 512/(3*(1 + n)^2) + 
      256/(3*(1 + n)) - 2048/(9*(2 + n)))*S[-3, 1, n] + 
    (-2048/(9*(-1 + n)) + 1024/(3*n) - 1024/(3*(1 + n)) + 2048/(9*(2 + n)))*
     S[-2, -2, n] + (22528/(27*(-1 + n)) - 512/(3*n^3) - 256/(3*n^2) - 
      4352/(3*n) + 512/(3*(1 + n)^3) - 1280/(3*(1 + n)^2) + 
      4352/(3*(1 + n)) + 2048/(9*(2 + n)^2) - 22528/(27*(2 + n)))*
     S[-2, 1, n] + (1024/(9*(-1 + n)) - 512/(3*n) + 512/(3*(1 + n)) - 
      1024/(9*(2 + n)))*S[-2, 2, n] + (2048/(9*(-1 + n)) - 512/(3*n^2) - 
      256/(3*n) - 512/(3*(1 + n)^2) + 256/(3*(1 + n)) - 2048/(9*(2 + n)))*
     S[1, -3, n] + (22528/(27*(-1 + n)) - 3584/(3*n^2) + 2048/(3*(1 + n)^3) - 
      1024/(1 + n)^2 + 2048/(9*(2 + n)^2) - 22528/(27*(2 + n)))*S[1, -2, n] + 
    (-4096/(9*(-1 + n)) + 512/n^4 - 256/(3*n^3) + 4864/(3*n^2) - 6400/(3*n) + 
      512/(1 + n)^4 + 256/(3*(1 + n)^3) + 4864/(3*(1 + n)^2) + 
      6400/(3*(1 + n)) + 4096/(9*(2 + n)))*S[1, 1, n] + 
    (-1024/(9*(-1 + n)) + 256/(3*n^2) + 128/(3*n) + 256/(3*(1 + n)^2) - 
      128/(3*(1 + n)) + 1024/(9*(2 + n)))*S[1, 3, n] + 
    (1024/(9*(-1 + n)) - 512/(3*n^2) + 256/(3*n) - 512/(3*(1 + n)^2) - 
      256/(3*(1 + n)) - 1024/(9*(2 + n)))*S[2, -2, n] + 
    (-1024/(9*(-1 + n)) + 512/(3*n^2) - 256/(3*n) + 512/(3*(1 + n)^2) + 
      256/(3*(1 + n)) + 1024/(9*(2 + n)))*S[3, 1, n] + 
    (-4096/(9*(-1 + n)) + 2048/(3*n) - 2048/(3*(1 + n)) + 4096/(9*(2 + n)))*
     S[-2, 1, 1, n] + (-4096/(9*(-1 + n)) + 1024/(3*n^2) + 512/(3*n) + 
      1024/(3*(1 + n)^2) - 512/(3*(1 + n)) + 4096/(9*(2 + n)))*
     S[1, -2, 1, n] + (-4096/(9*(-1 + n)) + 2048/(3*n^2) - 1024/(3*n) + 
      2048/(3*(1 + n)^2) + 1024/(3*(1 + n)) + 4096/(9*(2 + n)))*
     S[1, 1, -2, n]))/2 + ((1 - (-1)^n)*color[(cf*d33c*nf)/nc]*
   (27136/(9*(-1 + n)) - 1536/n^7 - 1024/n^6 - 6784/n^5 + 4352/n^4 - 
    15872/n^3 + 13312/n^2 - 18432/n - 1536/(1 + n)^7 + 1536/(1 + n)^6 - 
    4992/(1 + n)^5 - 3712/(1 + n)^4 - 4096/(1 + n)^3 - 2560/(1 + n)^2 + 
    18432/(1 + n) - 4096/(3*(2 + n)^2) - 27136/(9*(2 + n)) + 
    (7168/(3*(-1 + n)) - 3072/n^2 + 1024/n - 3072/(1 + n)^2 - 1024/(1 + n) - 
      7168/(3*(2 + n)))*S[-5, n] + (28672/(9*(-1 + n)) - 2816/n^3 - 512/n^2 - 
      7872/n + 768/(1 + n)^3 + 7872/(1 + n) - 4096/(3*(2 + n)^2) - 
      28672/(9*(2 + n)))*S[-4, n] + (31232/(9*(-1 + n)) - 2816/n^4 - 
      768/n^3 - 9024/n^2 + 3520/n + 1792/(1 + n)^4 - 1280/(1 + n)^3 - 
      3520/(1 + n)^2 - 3520/(1 + n) - 8192/(3*(2 + n)^2) - 31232/(9*(2 + n)))*
     S[-3, n] + (2560/(9*(-1 + n)) - 1024/n^5 + 512/n^4 - 2816/n^3 + 
      2944/n^2 - 5760/n - 1024/(1 + n)^5 + 2048/(1 + n)^4 - 2048/(1 + n)^3 + 
      2560/(1 + n)^2 + 5760/(1 + n) - 4096/(3*(2 + n)^2) - 2560/(9*(2 + n)))*
     S[-2, n] + (-1024/(-1 + n) + 1792/n^4 - 768/n^3 + 5824/n^2 - 10112/n + 
      2560/(1 + n)^4 + 1280/(1 + n)^3 + 6528/(1 + n)^2 + 10112/(1 + n) + 
      1024/(2 + n))*S[3, n] + (8192/(3*(-1 + n)) - 1664/n^3 - 640/n^2 - 
      5216/n + 640/(1 + n)^3 - 1408/(1 + n)^2 + 5216/(1 + n) - 
      8192/(3*(2 + n)))*S[4, n] + (1024/(3*(-1 + n)) - 512/n + 512/(1 + n) - 
      1024/(3*(2 + n)))*S[5, n] + (-10240/(3*(-1 + n)) + 1536/n^2 + 2816/n + 
      1536/(1 + n)^2 - 2816/(1 + n) + 10240/(3*(2 + n)))*S[-4, 1, n] + 
    (-8192/(3*(-1 + n)) + 4096/n - 4096/(1 + n) + 8192/(3*(2 + n)))*
     S[-3, -2, n] + (-20480/(9*(-1 + n)) + 3072/n^3 + 768/n^2 + 7808/n - 
      1024/(1 + n)^3 - 1792/(1 + n)^2 - 7808/(1 + n) + 8192/(3*(2 + n)^2) + 
      20480/(9*(2 + n)))*S[-3, 1, n] + (-8192/(3*(-1 + n)) + 512/n^2 + 
      3328/n + 512/(1 + n)^2 - 3328/(1 + n) + 8192/(3*(2 + n)))*S[-3, 2, n] + 
    (-16384/(3*(-1 + n)) + 2048/n^3 + 3072/n^2 + 8192/n - 2048/(1 + n)^3 + 
      3072/(1 + n)^2 - 8192/(1 + n) + 16384/(3*(2 + n)))*S[-2, -2, n] + 
    (-12800/(9*(-1 + n)) + 1536/n^4 + 512/n^3 + 4224/n^2 - 2176/n - 
      1536/(1 + n)^4 + 2560/(1 + n)^3 + 128/(1 + n)^2 + 2176/(1 + n) + 
      8192/(3*(2 + n)^2) + 12800/(9*(2 + n)))*S[-2, 1, n] + 
    (-16384/(9*(-1 + n)) + 1536/n^3 + 1280/n^2 + 4608/n - 1536/(1 + n)^3 - 
      768/(1 + n)^2 - 4608/(1 + n) + 4096/(3*(2 + n)^2) + 16384/(9*(2 + n)))*
     S[-2, 2, n] + (-4096/(3*(-1 + n)) + 2048/n - 2048/(1 + n) + 
      4096/(3*(2 + n)))*S[-2, 3, n] + (-8192/(3*(-1 + n)) + 4608/n^2 - 
      2816/n + 4608/(1 + n)^2 + 2816/(1 + n) + 8192/(3*(2 + n)))*
     S[1, -4, n] + (-20480/(9*(-1 + n)) + 5120/n^3 - 2304/n^2 + 11904/n + 
      1024/(1 + n)^3 - 1792/(1 + n)^2 - 11904/(1 + n) + 8192/(3*(2 + n)^2) + 
      20480/(9*(2 + n)))*S[1, -3, n] + (-25088/(9*(-1 + n)) + 3072/n^4 + 
      8960/n^2 - 4096/n - 3072/(1 + n)^4 + 1024/(1 + n)^3 + 2048/(1 + n)^2 + 
      4096/(1 + n) + 8192/(3*(2 + n)^2) + 25088/(9*(2 + n)))*S[1, -2, n] + 
    (4096/(3*(-1 + n)) - 1536/n^4 + 256/n^3 - 4864/n^2 + 6400/n - 
      1536/(1 + n)^4 - 256/(1 + n)^3 - 4864/(1 + n)^2 - 6400/(1 + n) - 
      4096/(3*(2 + n)))*S[1, 2, n] + (-2048/(3*(-1 + n)) - 1024/n^3 + 
      2048/n^2 - 3328/n + 2048/(1 + n)^3 + 2816/(1 + n)^2 + 3328/(1 + n) + 
      2048/(3*(2 + n)))*S[1, 3, n] + (-8192/(3*(-1 + n)) + 256/n^2 + 3712/n + 
      256/(1 + n)^2 - 3712/(1 + n) + 8192/(3*(2 + n)))*S[1, 4, n] + 
    (-2048/(-1 + n) + 3584/n^2 - 2304/n + 3584/(1 + n)^2 + 2304/(1 + n) + 
      2048/(2 + n))*S[2, -3, n] + (-16384/(9*(-1 + n)) + 3072/n^3 - 
      1280/n^2 + 7296/n + 1024/(1 + n)^3 - 256/(1 + n)^2 - 7296/(1 + n) + 
      4096/(3*(2 + n)^2) + 16384/(9*(2 + n)))*S[2, -2, n] + 
    (4096/(3*(-1 + n)) - 1536/n^4 + 256/n^3 - 4864/n^2 + 6400/n - 
      1536/(1 + n)^4 - 256/(1 + n)^3 - 4864/(1 + n)^2 - 6400/(1 + n) - 
      4096/(3*(2 + n)))*S[2, 1, n] + (-1024/(3*(-1 + n)) - 256/n^2 + 896/n - 
      256/(1 + n)^2 - 896/(1 + n) + 1024/(3*(2 + n)))*S[2, 3, n] + 
    (-2048/(-1 + n) + 4096/n^2 - 3072/n + 4096/(1 + n)^2 + 3072/(1 + n) + 
      2048/(2 + n))*S[3, -2, n] + (2048/(3*(-1 + n)) + 1536/n^3 - 3072/n^2 + 
      3456/n - 512/(1 + n)^3 - 2304/(1 + n)^2 - 3456/(1 + n) - 
      2048/(3*(2 + n)))*S[3, 1, n] + (768/n^2 - 1152/n + 768/(1 + n)^2 + 
      1152/(1 + n))*S[3, 2, n] + (1024/(3*(-1 + n)) + 1280/n^2 - 2432/n + 
      1280/(1 + n)^2 + 2432/(1 + n) - 1024/(3*(2 + n)))*S[4, 1, n] + 
    (8192/(3*(-1 + n)) - 4096/n + 4096/(1 + n) - 8192/(3*(2 + n)))*
     S[-3, 1, 1, n] + (8192/(9*(-1 + n)) - 2048/n^3 - 1024/n^2 - 5120/n + 
      2048/(1 + n)^3 + 3072/(1 + n)^2 + 5120/(1 + n) - 8192/(3*(2 + n)^2) - 
      8192/(9*(2 + n)))*S[-2, 1, 1, n] + 
    (4096/(3*(-1 + n)) - 2048/n + 2048/(1 + n) - 4096/(3*(2 + n)))*
     S[-2, 1, 2, n] + (4096/(3*(-1 + n)) - 2048/n + 2048/(1 + n) - 
      4096/(3*(2 + n)))*S[-2, 2, 1, n] + 
    (4096/(3*(-1 + n)) - 2048/n^2 + 1024/n - 2048/(1 + n)^2 - 1024/(1 + n) - 
      4096/(3*(2 + n)))*S[1, -3, 1, n] + 
    (16384/(3*(-1 + n)) - 8192/n + 8192/(1 + n) - 16384/(3*(2 + n)))*
     S[1, -2, -2, n] + (-16384/(9*(-1 + n)) - 2048/n^3 + 2560/n^2 - 2304/n - 
      2048/(1 + n)^3 + 3584/(1 + n)^2 + 2304/(1 + n) - 8192/(3*(2 + n)^2) + 
      16384/(9*(2 + n)))*S[1, -2, 1, n] + 
    (4096/(3*(-1 + n)) - 1024/n^2 - 512/n - 1024/(1 + n)^2 + 512/(1 + n) - 
      4096/(3*(2 + n)))*S[1, -2, 2, n] + 
    (4096/(3*(-1 + n)) - 4096/n^2 + 4096/n - 4096/(1 + n)^2 - 4096/(1 + n) - 
      4096/(3*(2 + n)))*S[1, 1, -3, n] + 
    (8192/(9*(-1 + n)) - 4096/n^3 + 3072/n^2 - 7680/n - 4096/(1 + n)^3 + 
      1024/(1 + n)^2 + 7680/(1 + n) - 8192/(3*(2 + n)^2) - 8192/(9*(2 + n)))*
     S[1, 1, -2, n] + (2048/(3*(-1 + n)) + 1024/n^2 - 2560/n + 
      1024/(1 + n)^2 + 2560/(1 + n) - 2048/(3*(2 + n)))*S[1, 1, 3, n] + 
    (4096/(3*(-1 + n)) - 2048/n^2 + 1024/n - 2048/(1 + n)^2 - 1024/(1 + n) - 
      4096/(3*(2 + n)))*S[1, 2, -2, n] + 
    (-2048/(3*(-1 + n)) + 1024/n - 1024/(1 + n) + 2048/(3*(2 + n)))*
     S[1, 3, 1, n] + (-1024/n^2 + 1536/n - 1024/(1 + n)^2 - 1536/(1 + n))*
     S[2, -2, 1, n] + (4096/(3*(-1 + n)) - 2048/n^2 + 1024/n - 
      2048/(1 + n)^2 - 1024/(1 + n) - 4096/(3*(2 + n)))*S[2, 1, -2, n] + 
    (-1024/n^2 + 1536/n - 1024/(1 + n)^2 - 1536/(1 + n))*S[3, 1, 1, n] + 
    (8192/(3*(-1 + n)) - 4096/n + 4096/(1 + n) - 8192/(3*(2 + n)))*
     S[1, 1, -2, 1, n] + (2048/(-1 + n) - 2048/n^4 + 512/n^3 - 7936/n^2 + 
      8960/n - 2048/(1 + n)^4 - 512/(1 + n)^3 - 7936/(1 + n)^2 - 
      8960/(1 + n) - 2048/(2 + n))*zeta[3] + 
    S[1, 1, n]*(32768/(9*(-1 + n)) - 6656/n^5 + 2560/n^4 - 16256/n^3 + 
      17280/n^2 - 34176/n - 5632/(1 + n)^5 + 1024/(1 + n)^4 - 
      3200/(1 + n)^3 + 4480/(1 + n)^2 + 34176/(1 + n) - 8192/(3*(2 + n)^2) - 
      32768/(9*(2 + n)) + (4096/(-1 + n) - 8192/n^2 + 6144/n - 
        8192/(1 + n)^2 - 6144/(1 + n) - 4096/(2 + n))*zeta[3]) + 
    S[2, n]*(-28672/(9*(-1 + n)) + 4224/n^5 - 896/n^4 + 12000/n^3 - 
      13664/n^2 + 30944/n + 1920/(1 + n)^5 - 128/(1 + n)^4 - 2272/(1 + n)^3 - 
      7264/(1 + n)^2 - 30944/(1 + n) + 4096/(3*(2 + n)^2) + 
      28672/(9*(2 + n)) + (-2048/(-1 + n) + 4096/n^2 - 3072/n + 
        4096/(1 + n)^2 + 3072/(1 + n) + 2048/(2 + n))*zeta[3]) + 
    S[1, n]*(-46592/(9*(-1 + n)) + 3840/n^6 + 1536/n^5 + 14144/n^4 - 
      12160/n^3 + 31040/n^2 - 19648/n - 5120/(1 + n)^6 + 1536/(1 + n)^5 - 
      9088/(1 + n)^4 - 7936/(1 + n)^3 + 3328/(1 + n)^2 + 19648/(1 + n) + 
      8192/(3*(2 + n)^2) + 46592/(9*(2 + n)) + 
      (-4096/(-1 + n) + 6144/n^3 - 3584/n^2 + 19712/n - 6144/(1 + n)^3 - 
        3584/(1 + n)^2 - 19712/(1 + n) + 4096/(2 + n))*zeta[3])))/2 + 
 ((1 - (-1)^n)*color[(ca*d33c*nf)/nc]*(2048/(3*(-1 + n)^2) - 
    58880/(27*(-1 + n)) + 2304/n^7 + 2048/(3*n^6) + 5632/n^5 - 8832/n^4 + 
    57344/(3*n^3) - 115520/(3*n^2) + 293504/(3*n) - 2304/(1 + n)^7 - 
    12032/(3*(1 + n)^6) - 11264/(3*(1 + n)^5) - 21504/(1 + n)^4 - 
    32256/(1 + n)^3 - 166208/(3*(1 + n)^2) - 293504/(3*(1 + n)) + 
    17408/(9*(2 + n)^2) + 58880/(27*(2 + n)) + 
    (-64/3 - 2048/(3*(-1 + n)) + 1792/n^2 - 4096/(3*n) + 1792/(1 + n)^2 + 
      4096/(3*(1 + n)) + 2048/(3*(2 + n)))*S[-5, n] + 
    (2048/(3*(-1 + n)^2) - 6656/(9*(-1 + n)) - 128/n^3 - 2432/(3*n^2) + 
      5312/(3*n) + 128/(1 + n)^3 - 2432/(3*(1 + n)^2) - 5312/(3*(1 + n)) + 
      2048/(3*(2 + n)^2) + 6656/(9*(2 + n)))*S[-4, n] + 
    (4096/(3*(-1 + n)^2) - 17408/(27*(-1 + n)) + 2688/n^4 - 3968/(3*n^3) + 
      25024/(3*n^2) - 38656/(3*n) + 2688/(1 + n)^4 + 3200/(1 + n)^3 + 
      7872/(1 + n)^2 + 38656/(3*(1 + n)) + 23552/(9*(2 + n)^2) + 
      17408/(27*(2 + n)))*S[-3, n] + (-5632/(9*(-1 + n)) - 768/n^4 + 
      2112/n^3 - 12320/(3*n^2) + 27520/(3*n) - 768/(1 + n)^4 - 
      3520/(3*(1 + n)^3) - 10208/(3*(1 + n)^2) - 27520/(3*(1 + n)) + 
      5632/(9*(2 + n)))*S[3, n] + (-23552/(9*(-1 + n)) + 640/n^3 + 2944/n^2 + 
      2368/(3*n) - 640/(1 + n)^3 + 2944/(1 + n)^2 - 2368/(3*(1 + n)) + 
      23552/(9*(2 + n)))*S[4, n] + (64/3 + 2048/(3*(-1 + n)) - 1792/n^2 + 
      4096/(3*n) - 1792/(1 + n)^2 - 4096/(3*(1 + n)) - 2048/(3*(2 + n)))*
     S[5, n] + (-2048/(3*(-1 + n)) + 1024/n - 1024/(1 + n) + 
      2048/(3*(2 + n)))*S[-4, 1, n] + (1024/(3*(-1 + n)) + 1536/n^2 - 
      2816/n + 1536/(1 + n)^2 + 2816/(1 + n) - 1024/(3*(2 + n)))*
     S[-3, -2, n] + (-4096/(3*(-1 + n)^2) - 7168/(3*(-1 + n)) + 1024/n^3 + 
      13568/(3*n^2) - 1664/(3*n) - 1024/(1 + n)^3 + 13568/(3*(1 + n)^2) + 
      1664/(3*(1 + n)) - 4096/(3*(2 + n)^2) + 7168/(3*(2 + n)))*S[-3, 1, n] + 
    (-2048/(3*(-1 + n)) + 1024/n - 1024/(1 + n) + 2048/(3*(2 + n)))*
     S[-3, 2, n] + (-128/3 - 5120/(3*(-1 + n)) + 2560/n^2 - 2048/(3*n) + 
      2560/(1 + n)^2 + 2048/(3*(1 + n)) + 5120/(3*(2 + n)))*S[-2, -3, n] + 
    (35840/(9*(-1 + n)) - 1792/n^3 - 2560/n^2 - 14848/(3*n) + 
      1792/(1 + n)^3 - 2560/(1 + n)^2 + 14848/(3*(1 + n)) - 
      35840/(9*(2 + n)))*S[-2, -2, n] + 
    (-4096/(3*(-1 + n)^2) - 62464/(27*(-1 + n)) - 1792/n^4 + 13312/(3*n^3) - 
      27392/(3*n^2) + 63232/(3*n) - 1792/(1 + n)^4 - 13312/(3*(1 + n)^3) - 
      21760/(3*(1 + n)^2) - 63232/(3*(1 + n)) - 23552/(9*(2 + n)^2) + 
      62464/(27*(2 + n)))*S[-2, 1, n] + 
    (-2048/(3*(-1 + n)^2) - 512/(-1 + n) + 1024/n^2 - 256/(3*n) + 
      1024/(1 + n)^2 + 256/(3*(1 + n)) - 2048/(3*(2 + n)^2) + 512/(2 + n))*
     S[-2, 2, n] + (1024/(3*(-1 + n)) - 512/n + 512/(1 + n) - 
      1024/(3*(2 + n)))*S[-2, 3, n] + (-4096/(3*(-1 + n)) + 2048/n - 
      2048/(1 + n) + 4096/(3*(2 + n)))*S[1, -4, n] + 
    (-4096/(3*(-1 + n)^2) - 1024/(-1 + n) + 1024/n^3 + 8960/(3*n^2) - 
      6272/(3*n) - 1024/(1 + n)^3 + 8960/(3*(1 + n)^2) + 6272/(3*(1 + n)) - 
      4096/(3*(2 + n)^2) + 1024/(2 + n))*S[1, -3, n] + 
    (-4096/(3*(-1 + n)^2) + 29696/(27*(-1 + n)) - 3584/n^4 + 256/(3*n^3) - 
      19840/(3*n^2) + 11264/n - 3584/(1 + n)^4 - 3840/(1 + n)^3 - 
      7552/(1 + n)^2 - 11264/(1 + n) - 23552/(9*(2 + n)^2) - 
      29696/(27*(2 + n)))*S[1, -2, n] + 
    (11776/(9*(-1 + n)) + 1152/n^3 - 10432/(3*n^2) + 11008/(3*n) - 
      1152/(1 + n)^3 - 10432/(3*(1 + n)^2) - 11008/(3*(1 + n)) - 
      11776/(9*(2 + n)))*S[1, 3, n] + (4096/(3*(-1 + n)) + 512/n^2 - 2816/n + 
      512/(1 + n)^2 + 2816/(1 + n) - 4096/(3*(2 + n)))*S[1, 4, n] + 
    (-4096/(3*(-1 + n)) + 1536/n^2 - 256/n + 1536/(1 + n)^2 + 256/(1 + n) + 
      4096/(3*(2 + n)))*S[2, -3, n] + 
    (-2048/(3*(-1 + n)^2) + 2560/(3*(-1 + n)) + 1280/(3*n^2) - 9088/(3*n) + 
      1280/(3*(1 + n)^2) + 9088/(3*(1 + n)) - 2048/(3*(2 + n)^2) - 
      2560/(3*(2 + n)))*S[2, -2, n] + (1024/(3*(-1 + n)) + 128/n^2 - 704/n + 
      128/(1 + n)^2 + 704/(1 + n) - 1024/(3*(2 + n)))*S[2, 3, n] + 
    (128/3 + 1024/(-1 + n) - 2048/n^2 + 2816/(3*n) - 2048/(1 + n)^2 - 
      2816/(3*(1 + n)) - 1024/(2 + n))*S[3, -2, n] + 
    (-512/(9*(-1 + n)) - 640/n^3 + 4672/(3*n^2) - 7232/(3*n) + 
      640/(1 + n)^3 + 4672/(3*(1 + n)^2) + 7232/(3*(1 + n)) + 
      512/(9*(2 + n)))*S[3, 1, n] + (-512/n^2 + 768/n - 512/(1 + n)^2 - 
      768/(1 + n))*S[3, 2, n] + (-128/3 - 1024/(-1 + n) + 896/n^2 + 
      2368/(3*n) + 896/(1 + n)^2 - 2368/(3*(1 + n)) + 1024/(2 + n))*
     S[4, 1, n] + (4096/(3*(-1 + n)) - 2048/n + 2048/(1 + n) - 
      4096/(3*(2 + n)))*S[-3, 1, 1, n] + 
    (256/3 + 4096/(3*(-1 + n)) - 2048/n^2 - 512/(3*n) - 2048/(1 + n)^2 + 
      512/(3*(1 + n)) - 4096/(3*(2 + n)))*S[-2, -2, 1, n] + 
    (2048/(-1 + n) - 3072/n^2 + 1536/n - 3072/(1 + n)^2 - 1536/(1 + n) - 
      2048/(2 + n))*S[-2, 1, -2, n] + 
    (4096/(3*(-1 + n)^2) + 20480/(9*(-1 + n)) - 2048/n^2 - 5120/(3*n) - 
      2048/(1 + n)^2 + 5120/(3*(1 + n)) + 4096/(3*(2 + n)^2) - 
      20480/(9*(2 + n)))*S[-2, 1, 1, n] + 
    (4096/(-1 + n) - 3072/n^2 - 1536/n - 3072/(1 + n)^2 + 1536/(1 + n) - 
      4096/(2 + n))*S[1, -3, 1, n] + (-8192/(3*(-1 + n)) + 4096/n - 
      4096/(1 + n) + 8192/(3*(2 + n)))*S[1, -2, -2, n] + 
    (4096/(3*(-1 + n)^2) + 45056/(9*(-1 + n)) - 2048/n^3 - 20992/(3*n^2) - 
      2816/(3*n) + 2048/(1 + n)^3 - 20992/(3*(1 + n)^2) + 2816/(3*(1 + n)) + 
      4096/(3*(2 + n)^2) - 45056/(9*(2 + n)))*S[1, -2, 1, n] + 
    (4096/(3*(-1 + n)) - 2048/n + 2048/(1 + n) - 4096/(3*(2 + n)))*
     S[1, -2, 2, n] + (8192/(3*(-1 + n)) - 3072/n^2 + 512/n - 
      3072/(1 + n)^2 - 512/(1 + n) - 8192/(3*(2 + n)))*S[1, 1, -3, n] + 
    (4096/(3*(-1 + n)^2) - 4096/(9*(-1 + n)) - 8192/(3*n^2) + 20992/(3*n) - 
      8192/(3*(1 + n)^2) - 20992/(3*(1 + n)) + 4096/(3*(2 + n)^2) + 
      4096/(9*(2 + n)))*S[1, 1, -2, n] + 
    (-2048/(3*(-1 + n)) - 256/n^2 + 1408/n - 256/(1 + n)^2 - 1408/(1 + n) + 
      2048/(3*(2 + n)))*S[1, 1, 3, n] + 
    (2048/(3*(-1 + n)) - 768/n^2 + 128/n - 768/(1 + n)^2 - 128/(1 + n) - 
      2048/(3*(2 + n)))*S[1, 3, 1, n] + 
    (8192/(3*(-1 + n)) - 3072/n^2 + 512/n - 3072/(1 + n)^2 - 512/(1 + n) - 
      8192/(3*(2 + n)))*S[2, -2, 1, n] + 
    (1024/n^2 - 1536/n + 1024/(1 + n)^2 + 1536/(1 + n))*S[3, 1, 1, n] + 
    (-8192/(3*(-1 + n)) + 4096/n - 4096/(1 + n) + 8192/(3*(2 + n)))*
     S[1, -2, 1, 1, n] + (-16384/(3*(-1 + n)) + 6144/n^2 - 1024/n + 
      6144/(1 + n)^2 + 1024/(1 + n) + 16384/(3*(2 + n)))*S[1, 1, -2, 1, n] + 
    (-2048/(3*(-1 + n)) + 2048/n^4 - 7936/(3*n^3) + 7424/n^2 - 36800/(3*n) + 
      2048/(1 + n)^4 + 7936/(3*(1 + n)^3) + 7424/(1 + n)^2 + 
      36800/(3*(1 + n)) + 2048/(3*(2 + n)))*zeta[3] + 
    S[-2, n]*(2048/(3*(-1 + n)^2) + 30208/(27*(-1 + n)) + 1536/n^5 - 
      512/n^4 + 11648/(3*n^3) - 11072/n^2 + 18400/n - 1536/(1 + n)^5 - 
      3328/(1 + n)^4 - 2944/(1 + n)^3 - 43072/(3*(1 + n)^2) - 18400/(1 + n) + 
      17408/(9*(2 + n)^2) - 30208/(27*(2 + n)) + 
      (128/3 + 512/n^2 - 4096/(3*n) + 512/(1 + n)^2 + 4096/(3*(1 + n)))*
       zeta[3]) + S[1, n]*(-4096/(3*(-1 + n)^2) + 74240/(27*(-1 + n)) - 
      1920/n^6 - 256/(3*n^5) - 10240/(3*n^4) + 8896/n^3 - 25632/n^2 + 
      49616/n - 1920/(1 + n)^6 - 16640/(3*(1 + n)^5) - 12352/(3*(1 + n)^4) - 
      53440/(3*(1 + n)^3) - 94496/(3*(1 + n)^2) - 49616/(1 + n) - 
      23552/(9*(2 + n)^2) - 74240/(27*(2 + n)) + 
      (4096/(3*(-1 + n)) - 3328/n^3 + 2944/n^2 - 10368/n + 3328/(1 + n)^3 + 
        2944/(1 + n)^2 + 10368/(1 + n) - 4096/(3*(2 + n)))*zeta[3]) + 
    S[2, n]*(-2048/(3*(-1 + n)^2) + 1536/(-1 + n) + 256/n^5 + 704/n^4 - 
      4192/(3*n^3) + 6016/(3*n^2) - 24544/(3*n) - 256/(1 + n)^5 + 
      704/(1 + n)^4 + 4192/(3*(1 + n)^3) + 6016/(3*(1 + n)^2) + 
      24544/(3*(1 + n)) - 2048/(3*(2 + n)^2) - 1536/(2 + n) + 
      (2048/(3*(-1 + n)) - 1792/n^2 + 1664/n - 1792/(1 + n)^2 - 
        1664/(1 + n) - 2048/(3*(2 + n)))*zeta[3]) + 
    S[1, 1, n]*(4096/(3*(-1 + n)^2) - 16384/(9*(-1 + n)) - 512/n^5 - 
      2816/n^4 + 9088/(3*n^3) - 25408/(3*n^2) + 66688/(3*n) + 512/(1 + n)^5 - 
      2816/(1 + n)^4 - 9088/(3*(1 + n)^3) - 25408/(3*(1 + n)^2) - 
      66688/(3*(1 + n)) + 4096/(3*(2 + n)^2) + 16384/(9*(2 + n)) + 
      (-4096/(3*(-1 + n)) + 3584/n^2 - 3328/n + 3584/(1 + n)^2 + 
        3328/(1 + n) + 4096/(3*(2 + n)))*zeta[3]) + 
    (160/3 + 640/n^2 - 5120/(3*n) + 640/(1 + n)^2 + 5120/(3*(1 + n)))*
     zeta[5]))/2


==> anc/PTqq3NSm.m <==
color[cf*nf^3]*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + (64*x)/27)*
    HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*HPL[{0, 0}, x] + 
   (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*HPL[{0, 0, 0}, x] + 
   (-32/27 - (32*x)/27)*zeta[3] + plusDis[0, 1 - x]*
    (-32/81 + (64*zeta[3])/27) + delta[1 - x]*(-131/81 + (32*zeta[2])/81 + 
     (304*zeta[3])/81 - (32*zeta[4])/27)) + 
 color[ca*cf*nf^2]*(2465/18 - (24031*x)/162 + (-376/27 - (568*x)/27)*
    HPL[{2}, x] + (16/27 - 320/(27*(-1 + x)) - (80*x)/3 - 640/(27*(1 + x)))*
    HPL[{3}, x] + (32/9 - 64/(9*(-1 + x)) - (32*x)/3 - 128/(9*(1 + x)))*
    HPL[{4}, x] + (64/9 + 64/(9*(-1 + x)) - 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (32/27 - (416*x)/27 - 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (128/9 - (128*x)/9)*HPL[{1, 1}, x] + 
   (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
   (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (64/9 + (64*x)/9)*HPL[{2, 1}, x] + 
   (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (32/9 - (32*x)/9 - 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (128/27 - (512*x)/27 - 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-424/27 - 1168/(27*(-1 + x)) + 8*x + 640/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
    HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
    HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
    HPL[{2, 0, 0}, x] + (32/9 - (32*x)/9 - 64/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32/3 - 32/(3*(-1 + x)) + 32/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-1048/81 + (568*x)/27 - 608/(81*(1 + x)))*
    zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{-1, 0}, x]*(-2176/81 - (3392*x)/81 - 1216/(81*(1 + x)) + 
     (32/9 - (32*x)/9 - 64/(9*(1 + x)))*zeta[2]) + 
   HPL[{0, 0}, x]*(3088/81 - 4952/(81*(-1 + x)) - (176*x)/27 + 
     608/(81*(1 + x)) + (32/9 + 128/(9*(-1 + x)) + (32*x)/3 + 64/(9*(1 + x)))*
      zeta[2]) + (-320/9 - 640/(27*(-1 + x)) - (512*x)/9 + 320/(9*(1 + x)))*
    zeta[3] + HPL[{1}, x]*(-608/27 + (608*x)/27 + 
     (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*zeta[3]) + 
   HPL[{0}, x]*(9223/81 - 3170/(81*(-1 + x)) - (6761*x)/81 + 
     (16/27 + 640/(27*(-1 + x)) + (80*x)/3 + 320/(27*(1 + x)))*zeta[2] + 
     (-128/9 - 224/(9*(-1 + x)) - (32*x)/3 + 32/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1}, x]*((256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*zeta[2] + 
     (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[3]) + 
   plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
     (112*zeta[4])/3) + (200/9 + 16/(3*(-1 + x)) + (184*x)/9 - 
     16/(9*(1 + x)))*zeta[4] + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
     zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - (88*zeta[5])/9)) + 
 color[cf^2*nf^2]*(-1388/81 - (1004*x)/81 + 
   (2336/81 + 1216/(81*(-1 + x)) + (6752*x)/81)*HPL[{2}, x] + 
   (64/9 + 1280/(27*(-1 + x)) + (2240*x)/27 + 1280/(27*(1 + x)))*
    HPL[{3}, x] + (-32/9 + 64/(3*(-1 + x)) + (224*x)/9 + 256/(9*(1 + x)))*
    HPL[{4}, x] + (-128/9 - 128/(9*(-1 + x)) + 128/(9*(1 + x)))*
    HPL[{-3, 0}, x] + (-64/27 + (832*x)/27 + 1280/(27*(1 + x)))*
    HPL[{-2, 0}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-256/9 + (256*x)/9)*HPL[{1, 1}, x] + 
   (256/27 + 1280/(27*(-1 + x)) + (1024*x)/27)*HPL[{2, 0}, x] + 
   (-128/9 - (128*x)/9)*HPL[{2, 1}, x] + (32/3 + 64/(3*(-1 + x)) + (32*x)/3)*
    HPL[{3, 0}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (-256/9 + (256*x)/9 + 512/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (752/27 + 2768/(27*(-1 + x)) + 48*x - 1280/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*
    HPL[{1, -2, 0}, x] + (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*
    HPL[{2, 0, 0}, x] + (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (160/3 + 64/(-1 + x) + 32*x - 64/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-32/9 - 64/(9*(-1 + x)) - (32*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-1184/81 - (1120*x)/81 + 1216/(81*(1 + x)))*
    zeta[2] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{1, 0}, x]*(-1600/81 + 1216/(81*(-1 + x)) + (2816*x)/81 + 
     (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
   HPL[{0, 0}, x]*(-11168/81 - 16/(81*(-1 + x)) - (1184*x)/27 - 
     1216/(81*(1 + x)) + (-32/9 - 64/(3*(-1 + x)) - (160*x)/9 - 
       128/(9*(1 + x)))*zeta[2]) + HPL[{-1, 0}, x]*
    (4352/81 + (6784*x)/81 + 2432/(81*(1 + x)) + 
     (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[2]) + 
   (1504/27 + 1280/(27*(-1 + x)) + (928*x)/27 - 640/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(1952/27 - (1952*x)/27 + (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*
      zeta[3]) + HPL[{-1}, x]*((-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*
      zeta[2] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*zeta[3]) + 
   HPL[{0}, x]*(-9184/81 - 820/(27*(-1 + x)) - (1952*x)/81 + 
     (-640/(27*(-1 + x)) - (1216*x)/27 - 640/(27*(1 + x)))*zeta[2] + 
     (128/9 + 64/(3*(-1 + x)) + (64*x)/9 - 64/(9*(1 + x)))*zeta[3]) + 
   (-32 - 256/(9*(-1 + x)) - (256*x)/9 + 32/(9*(1 + x)))*zeta[4] + 
   plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
   delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
     (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
 color[cf^3*nf]*(28622/9 - (29194*x)/9 + 
   (1568/3 + 4288/(3*(-1 + x)) + 1376*x - 64/(1 + x))*HPL[{4}, x] + 
   (640/3 + 2944/(3*(-1 + x)) + 896*x + 1408/(3*(1 + x)))*HPL[{5}, x] + 
   (-1664/3 - 256/(3*(-1 + x)) + (1280*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (-1664/3 - 1024/(3*(-1 + x)) + 512*x + 
     2816/(3*(1 + x)))*HPL[{-3, 0}, x] + (1792/3 - (1792*x)/3 - 1024/(1 + x))*
    HPL[{-3, 2}, x] + (1216/3 - (5824*x)/3 - 6400/(3*(1 + x)))*
    HPL[{-2, 2}, x] + (512 - 512*x - 2560/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (640/3 - (3712*x)/3 - 4352/(3*(1 + x)))*HPL[{-1, 3}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (512/3 - (512*x)/3)*HPL[{1, 2}, x] + 
   (384 + 2560/(3*(-1 + x)) + (1408*x)/3)*HPL[{1, 3}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 4}, x] + 
   (640/3 + 1280/(3*(-1 + x)) + 384*x)*HPL[{2, 2}, x] + 
   (256/(-1 + x) + 256*x + 256/(1 + x))*HPL[{2, 3}, x] + 
   (736/3 + 1984/(3*(-1 + x)) + (736*x)/3 - 1024/(3*(1 + x)))*
    HPL[{3, 0}, x] + (448/3 + 896/(3*(-1 + x)) - (1600*x)/3 - 256/(1 + x))*
    HPL[{3, 1}, x] + (128/3 + 256/(-1 + x) + (640*x)/3 + 512/(3*(1 + x)))*
    HPL[{3, 2}, x] + (1312/3 + 2176/(3*(-1 + x)) + 480*x)*HPL[{4, 0}, x] + 
   (128 + 512/(3*(-1 + x)) + 128*x)*HPL[{4, 1}, x] + 
   (512/3 + 256/(3*(-1 + x)) - (512*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-1280/3 - 128/(-1 + x) + 256*x + 1280/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (128/3 - 256/(-1 + x) - (896*x)/3 - 
     1024/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (2176/3 + 1280/(-1 + x) + (1408*x)/3 - 2560/(3*(1 + x)))*
    HPL[{-2, -1, 0}, x] + (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-2, -1, 2}, x] + (-800/3 - 640/(-1 + x) - 160*x - 128/(3*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (-128 + 128*x + 1024/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (-2560/3 + (2560*x)/3 + 5120/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (256/3 - (256*x)/3 - 512/(3*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (384 - (1408*x)/3 - 2560/(3*(1 + x)))*
    HPL[{-1, -2, 0}, x] + (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (-1536 + 3584*x + 5120/(1 + x))*
    HPL[{-1, -1, 2}, x] + (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-1, -1, 3}, x] + (-256/3 + (1792*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-1, 2, 0}, x] + (768 + 1280*x + 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
   (1280/3 + 1792/(3*(-1 + x)) + (512*x)/3)*HPL[{1, -2, 0}, x] + 
   (128 + 1280/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (-512/3 - 512/(3*(-1 + x)) + (256*x)/3 + 256/(1 + x))*HPL[{2, -2, 0}, x] + 
   (896/3 + 448/(-1 + x) + (1280*x)/3)*HPL[{2, 0, 0}, x] + 
   (640/3 + 1280/(3*(-1 + x)) + 384*x)*HPL[{2, 1, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{2, 2, 0}, x] + 
   (448/3 + 384/(-1 + x) + (1088*x)/3 + 512/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (128/3 + 256/(-1 + x) + (640*x)/3 + 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-896/3 - 896/(3*(-1 + x)) + 640/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
   (-256 + (1792*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-1024/3 + 896*x + 3712/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (128/3 - (128*x)/3 - 256/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (480 + 2656/(3*(-1 + x)) - (608*x)/3 - 2528/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (128 + 256/(-1 + x) + 128*x)*
    HPL[{1, -2, 0, 0}, x] + (992/3 + 2368/(3*(-1 + x)) + (1376*x)/3)*
    HPL[{1, 0, 0, 0}, x] + (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (128 - 128*x)*HPL[{1, 1, 0, 0}, x] + 
   (352/3 + 1024/(3*(-1 + x)) + (736*x)/3 + 128/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (-128 + 128*x + 256/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (-320 + 320*x + 640/(1 + x))*
    HPL[{-1, 0, 0, 0, 0}, x] + (4576/3 + 3584/(3*(-1 + x)) + (1120*x)/3 - 
     768/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + (64 + 128/(-1 + x) + 64*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-512 + 128/(3*(-1 + x)) + 512*x + 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (2816/3 + 512/(-1 + x) - (1280*x)/3 - 4096/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 1, 0}, x]*(512/3 - (512*x)/3 + 
     (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-64/3 - 448/(-1 + x) - (1280*x)/3 + 
     (-64 - 128/(-1 + x) - 64*x)*zeta[2]) + 
   HPL[{2, 1}, x]*(-1072/3 - (2096*x)/3 + (256 - 256*x - 512/(1 + x))*
      zeta[2]) + HPL[{-1, 2}, x]*(-2016 - 2336*x - 320/(1 + x) + 
     (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(-2264/3 - 288/(-1 + x) - 456*x + 
     (64 - 512/(3*(-1 + x)) - 192*x - 256/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(-6544/3 - 728/(-1 + x) - (1712*x)/3 + 400/(1 + x) + 
     (-1024/3 - 2048/(3*(-1 + x)) - 384*x - 256/(3*(1 + x)))*zeta[2]) + 
   HPL[{3}, x]*(-1000/3 - 64/(-1 + x) + 1128*x + 160/(1 + x) + 
     (-128 - 256/(3*(-1 + x)) + (128*x)/3 + 640/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-1984/3 - (1984*x)/3 + 
     (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(800 + (1888*x)/3 - 288/(1 + x) + 
     (-704/3 + (704*x)/3 + 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(1136/3 - (1072*x)/3 - 736/(1 + x) + 
     (-448 + 448*x + 896/(1 + x))*zeta[2]) + 
   (-3808/3 - 64/(-1 + x) - (3200*x)/3 - 240/(1 + x))*zeta[3] + 
   HPL[{1, 1}, x]*(-3520/3 + (3520*x)/3 + (-256 + 256*x)*zeta[2] + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(-2648/3 - 880/(3*(-1 + x)) + (1768*x)/3 + 
     (-320/3 - 128/(-1 + x) - (64*x)/3)*zeta[2] + 
     (128 + 256/(-1 + x) + 128*x)*zeta[3]) + 
   HPL[{0, 0}, x]*(-4348/3 - 1432/(3*(-1 + x)) + 172*x + 784/(3*(1 + x)) + 
     (-1568/3 - 3136/(3*(-1 + x)) - (2080*x)/3 + 448/(3*(1 + x)))*zeta[2] + 
     (2176/3 + 704/(-1 + x) + 128*x - 1600/(3*(1 + x)))*zeta[3]) + 
   HPL[{2}, x]*(1048/3 - 880/(3*(-1 + x)) + (5656*x)/3 + 64/(1 + x) + 
     (-448/3 + (1856*x)/3 + 640/(1 + x))*zeta[2] + 
     (448 + 256/(-1 + x) - 64*x - 512/(1 + x))*zeta[3]) + 
   zeta[2]*(-1880/3 - (4040*x)/3 - 1072/(3*(1 + x)) + 
     (832/3 + 512/(3*(-1 + x)) - 128*x - 384/(1 + x))*zeta[3]) + 
   HPL[{-2}, x]*((-128/3 + 640/(-1 + x) + 2176*x + 5120/(3*(1 + x)))*
      zeta[2] + (-1024/3 - 512/(-1 + x) - (512*x)/3 + 512/(3*(1 + x)))*
      zeta[3]) + HPL[{-1, 0}, x]*(848 + (784*x)/3 - 1760/(3*(1 + x)) + 
     (-2368/3 + (4928*x)/3 + 2432/(1 + x))*zeta[2] + 
     (-448 + 448*x + 896/(1 + x))*zeta[3]) + HPL[{-1, -1}, x]*
    ((1280 - 3840*x - 5120/(1 + x))*zeta[2] + (-1024 + 1024*x + 2048/(1 + x))*
      zeta[3]) + (-1272 - 112/(-1 + x) - (3640*x)/3 + 2704/(3*(1 + x)))*
    zeta[4] + HPL[{1}, x]*(5248/3 - (5248*x)/3 + (1504/3 - (1504*x)/3)*
      zeta[2] + (192 + 896/(-1 + x) + 704*x)*zeta[3] + 
     (-432 - 864/(-1 + x) - 432*x)*zeta[4]) + 
   HPL[{0}, x]*(2896/3 + 614/(3*(-1 + x)) + (1856*x)/3 - 304/(3*(1 + x)) + 
     (-8/3 - 304/(-1 + x) - (5128*x)/3 - 304/(1 + x))*zeta[2] + 
     (-3328/3 - 1280/(3*(-1 + x)) - 448*x + 512/(3*(1 + x)))*zeta[3] + 
     (1472/3 + 368/(3*(-1 + x)) - (784*x)/3 - 688/(1 + x))*zeta[4]) + 
   HPL[{-1}, x]*((5056/3 + (6016*x)/3 + 320/(1 + x))*zeta[2] + 
     (-1280 + 2304*x + 3584/(1 + x))*zeta[3] + 
     (-4192/3 + (4192*x)/3 + 8384/(3*(1 + x)))*zeta[4]) + 
   plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
   (2000/3 + 448/(3*(-1 + x)) - (112*x)/3 - 1216/(3*(1 + x)))*zeta[5] + 
   delta[1 - x]*(32 + zeta[2]*(162 - (256*zeta[3])/3) - 308*zeta[3] + 
     224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)) + 
 color[ca^2*cf*nf]*(-8315/162 + (18863*x)/54 + 
   (-1144/9 + 1712/(9*(-1 + x)) + (3496*x)/9 + 3616/(9*(1 + x)))*
    HPL[{4}, x] + (-128/3 + 128/(3*(-1 + x)) + 32*x + 256/(3*(1 + x)))*
    HPL[{5}, x] + (32 - 32*x - 128/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (-464/9 - 32/(9*(-1 + x)) - (896*x)/9 + 32/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (1280/9 + 832/(9*(-1 + x)) - (448*x)/9 - 640/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (368 + 608/(3*(-1 + x)) - (2032*x)/3 - 
     9088/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (96 + 128/(3*(-1 + x)) - (160*x)/3 - 512/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (2816/9 - (6272*x)/9 - 9088/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (320/3 - (320*x)/3 - 640/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (2240/9 + 3136/(9*(-1 + x)) + (896*x)/9)*HPL[{1, 3}, x] + 
   (1120/9 + 1088/(9*(-1 + x)) - (32*x)/9)*HPL[{1, 4}, x] + 
   (64/3 - (64*x)/3 + 256/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (64/3 + (64*x)/3)*HPL[{2, 4}, x] + (-64/9 - (3008*x)/9 - 1408/(9*(1 + x)))*
    HPL[{3, 1}, x] + (64/3 + (64*x)/3)*HPL[{3, 3}, x] + 
   (88/3 + 64/(3*(-1 + x)) - (40*x)/3 - 128/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (96 - (224*x)/3 - 512/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (416/9 + 128/(-1 + x) + (736*x)/9 - 64/(9*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (304/3 + 224/(9*(-1 + x)) - (688*x)/9 - 1312/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-160/3 - 256/(3*(-1 + x)) - 32*x)*
    HPL[{-2, -2, 0}, x] + (112/9 + 1088/(3*(-1 + x)) + (3920*x)/9)*
    HPL[{-2, -1, 0}, x] + (-320/3 + 256/(3*(-1 + x)) + 192*x + 
     1024/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-64/9 - 144/(-1 + x) - (3152*x)/9 - 3136/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (-64 + 128/(3*(-1 + x)) + (320*x)/3 + 
     512/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-416/9 + (416*x)/9 + 832/(9*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{-1, -2, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (-1664/3 + 1152*x + 5120/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (64 + 64*x)*HPL[{-1, 2, 0}, x] + (1664/9 + (4480*x)/9 + 2816/(9*(1 + x)))*
    HPL[{-1, 2, 1}, x] + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
    HPL[{-1, 3, 0}, x] + (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-1, 3, 1}, x] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -3, 0}, x] + 
   (2848/9 + 4352/(9*(-1 + x)) + (1504*x)/9)*HPL[{1, -2, 0}, x] + 
   (448/9 + 896/(9*(-1 + x)) + (448*x)/9)*HPL[{1, -2, 2}, x] + 
   (128/3 - 512/(3*(-1 + x)) - (640*x)/3)*HPL[{1, 1, 3}, x] + 
   (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, 3, 0}, x] + 
   (-128 - 128/(-1 + x) + 128/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{2, 1, 3}, x] + 
   (8/3 - 128/(3*(-1 + x)) - (56*x)/3 - 64/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (-224/3 + 128/(3*(-1 + x)) + (352*x)/3 + 512/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (368/3 - 64/(-1 + x) - (560*x)/3 - 
     832/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (-512/3 - (512*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-832/3 + 576*x + 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-112/9 - (2288*x)/9 - 2176/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-64 + 64*x + 128/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (560/3 + 176/(3*(-1 + x)) - 176/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, -2, -1, 0}, x] + 
   (800/9 + 1600/(9*(-1 + x)) + (800*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-2032/9 - 5696/(9*(-1 + x)) - (3664*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 1, -2, 0}, x] + 
   (-160 - 1280/(3*(-1 + x)) - (800*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-48 - 320/(3*(-1 + x)) - (80*x)/3 + 64/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (-400/3 - 256/(3*(-1 + x)) + 80*x + 
     256/(3*(1 + x)))*HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*
    HPL[{2, 2, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{3, 1, 0, 0}, x] + 
   (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (976/9 - (976*x)/9 - 1952/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + 256/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-976/9 - 1952/(9*(-1 + x)) - (976*x)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-128 + 128*x)*HPL[{1, 1, 1, 0, 0}, x] + (-128/3 - (128*x)/3)*
    HPL[{2, 1, 1, 0, 0}, x] + (-1072/9 - 256/(9*(-1 + x)) + (272*x)/3 + 
     1888/(9*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (192 + 256/(3*(-1 + x)) - (320*x)/3 - 1024/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*HPL[{1, -2}, x]*
    zeta[2] + (-512/3 - 256/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-128/3 - (128*x)/3)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{3, 0}, x]*(-112/9 + 352/(9*(-1 + x)) - (112*x)/9 + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{2, 0, 0}, x]*
    (-152 - 992/(3*(-1 + x)) - 216*x + 32/(1 + x) + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{1, 0, 0}, x]*
    (-152/9 - 4624/(9*(-1 + x)) - (4472*x)/9 + 
     (-400/3 - 416/(3*(-1 + x)) - (16*x)/3)*zeta[2]) + 
   HPL[{-1, 2}, x]*(-18064/27 - (36560*x)/27 - 18496/(27*(1 + x)) + 
     (64 - 64*x - 128/(1 + x))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (16244/27 + 13820/(27*(-1 + x)) - (796*x)/9 - 10916/(27*(1 + x)) + 
     (224/3 - 64/(3*(-1 + x)) - 32*x - 320/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(-7984/27 - 344/(3*(-1 + x)) + (16120*x)/27 + 
     9248/(27*(1 + x)) + (-176/3 - 64/(3*(-1 + x)) + (112*x)/3 + 
       320/(3*(1 + x)))*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (-11128/27 - (1880*x)/27 + 9248/(27*(1 + x)) + 
     (-880/9 + (880*x)/9 + 1760/(9*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-2720/9 - (2720*x)/9 + (-128 + 128*x + 256/(1 + x))*
      zeta[2]) + (-1304/3 + 4364/(27*(-1 + x)) + (5188*x)/9 - 
     4624/(9*(1 + x)))*zeta[3] + (-64/3 - (64*x)/3)*zeta[3]^2 + 
   HPL[{1, 1}, x]*(-6688/9 + (6688*x)/9 + (-256/3 + (256*x)/3)*zeta[2] + 
     (-512/3 - 1792/(3*(-1 + x)) - (1280*x)/3)*zeta[3]) + 
   HPL[{1, 0}, x]*(-1984/9 + (1984*x)/9 + 
     (-112 - 320/(3*(-1 + x)) + (16*x)/3)*zeta[2] + 
     (-16 - 160/(-1 + x) - 144*x)*zeta[3]) + 
   HPL[{2, 0}, x]*(-992/9 - (992*x)/9 + (-176/3 - 64/(-1 + x) + (16*x)/3 - 
       64/(1 + x))*zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{3}, x]*(2680/27 + 4864/(27*(-1 + x)) + (8920*x)/9 + 
     9248/(27*(1 + x)) + (-208/9 - 32/(9*(-1 + x)) + (368*x)/9 + 64/(1 + x))*
      zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 1}, x]*(-3056/9 - (3056*x)/9 + 
     (256/3 - (256*x)/3 - 512/(3*(1 + x)))*zeta[2] + 
     (128/3 + (128*x)/3)*zeta[3]) + HPL[{0, 0}, x]*
    (14308/81 + 48112/(81*(-1 + x)) + (716*x)/27 - 21616/(81*(1 + x)) + 
     (680/9 - 1744/(9*(-1 + x)) - (3496*x)/9 - 3584/(9*(1 + x)))*zeta[2] + 
     (544/3 + 192/(-1 + x) - 192/(1 + x))*zeta[3]) + 
   zeta[2]*(-14056/81 - (22796*x)/27 + 17728/(81*(1 + x)) + 
     (256/3 + 96/(-1 + x) - (320*x)/3 - 512/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2}, x]*((-3256/9 - 64/(3*(-1 + x)) + (8056*x)/9 + 9088/(9*(1 + x)))*
      zeta[2] + (16/3 - 320/(3*(-1 + x)) - 112*x - 256/(3*(1 + x)))*
      zeta[3]) + HPL[{-1, 0}, x]*(16028/81 + (56668*x)/81 + 
     40640/(81*(1 + x)) + (-4048/9 + (7216*x)/9 + 11264/(9*(1 + x)))*
      zeta[2] + (-896/9 + (896*x)/9 + 1792/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1}, x]*((1408/3 - (3712*x)/3 - 5120/(3*(1 + x)))*zeta[2] + 
     (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*zeta[3]) + 
   (946/9 + 916/(3*(-1 + x)) - (4288*x)/9 - 1900/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(20248/27 - (20248*x)/27 + (1360/9 - (1360*x)/9)*zeta[2] + 
     (3472/9 + 7232/(9*(-1 + x)) + (3760*x)/9)*zeta[3] + 
     (-440/9 - 3184/(9*(-1 + x)) - (2744*x)/9)*zeta[4]) + 
   HPL[{2}, x]*(10028/27 + (22796*x)/27 + 32/(1 + x) + 
     (-56/9 + (1960*x)/9 + 544/(3*(1 + x)))*zeta[2] + 
     (160/3 - 320/(3*(-1 + x)) - (608*x)/3 - 128/(1 + x))*zeta[3] + 
     (128/3 + (128*x)/3)*zeta[4]) + HPL[{0}, x]*
    (6181/81 + 38626/(81*(-1 + x)) + (54073*x)/81 - 548/(9*(1 + x)) + 
     (-10664/27 - 11036/(27*(-1 + x)) - (8920*x)/9 - 3076/(27*(1 + x)))*
      zeta[2] + (2872/9 + 5032/(9*(-1 + x)) - (2096*x)/9 - 4648/(9*(1 + x)))*
      zeta[3] + (352/9 - 8/(9*(-1 + x)) - (328*x)/3 - 1480/(9*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((13984/27 + (32480*x)/27 + 18496/(27*(1 + x)))*
      zeta[2] + (-3808/9 + (6304*x)/9 + 10112/(9*(1 + x)))*zeta[3] + 
     (-340 + 340*x + 680/(1 + x))*zeta[4]) + 
   (-4360/9 - 3616/(9*(-1 + x)) - (1592*x)/9 + 2528/(9*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-24137/81 - (23104*zeta[3])/27 + 
     zeta[2]*(20320/81 + (448*zeta[3])/3) - (176*zeta[4])/3 + 
     (2096*zeta[5])/9) + delta[1 - x]*(20027/108 + 
     zeta[2]*(-41092/81 - (580*zeta[3])/3) + (9554*zeta[3])/27 + 
     (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + (1130*zeta[5])/9 - 
     (3913*zeta[6])/27) + (-248/3 - (248*x)/3)*zeta[6]) + 
 color[(d4FF*nf)/nc]*(-3776 + 3776*x + (-256 - 256/(-1 + x) - (6400*x)/3)*
    HPL[{4}, x] + (2816*x*HPL[{-3, 0}, x])/3 + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{-3, 2}, x] + 
   (1024/3 + 128/(-1 + x) - 896*x)*HPL[{-2, 0}, x] + 
   (2816/3 + 512/(-1 + x) - (1280*x)/3)*HPL[{-2, 2}, x] + 
   (3328/3 + (3328*x)/3)*HPL[{-1, 2}, x] + (2560 - 2560*x)*HPL[{1, 3}, x] + 
   (5120/3 + 1024/(3*(-1 + x)) - (4096*x)/3)*HPL[{1, 4}, x] + 
   (1536 - 1536*x)*HPL[{2, 3}, x] + (512 + 512*x)*HPL[{2, 4}, x] + 
   (512 + 512*x)*HPL[{3, 3}, x] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-512/(3*(-1 + x)) - (512*x)/3 - 512/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (1280/3 - (1280*x)/3)*HPL[{-2, -1, 0}, x] + 
   (256 + 256/(-1 + x))*HPL[{-2, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (2048/3 + (2048*x)/3)*HPL[{-1, -1, 0}, x] + 
   (-1664/3 - 832/(3*(-1 + x)) + 832/(3*(1 + x)))*HPL[{0, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -2, 0}, x] + 
   (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*HPL[{1, -2, 2}, x] + 
   (3072 - 3072*x)*HPL[{1, 1, 3}, x] + (1024 + 1024*x)*HPL[{2, 1, 3}, x] + 
   (-256 - 256*x)*HPL[{-1, 0, 0, 0}, x] + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (256 - 256*x)*HPL[{1, 0, 0, 0}, x] + (-2560 + 2560*x)*
    HPL[{1, 1, 0, 0}, x] + (-1536 + 1536*x)*HPL[{1, 2, 0, 0}, x] + 
   (-1536 + 1536*x)*HPL[{2, 1, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 2, 0, 0}, x] + (-512 - 512*x)*
    HPL[{3, 1, 0, 0}, x] + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-3072 + 3072*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-1024 - 1024*x)*HPL[{2, 1, 1, 0, 0}, x] + 
   (256/3 + 1024/(3*(-1 + x)) + 256*x + 512/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-2176/3 - 512/(-1 + x) + (640*x)/3)*HPL[{-2}, x]*zeta[2] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, -2}, x]*zeta[2] + 
   (-512 - 512*x)*HPL[{3, 0}, x]*zeta[2] + (-3072 + 3072*x)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-1024 - 1024*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{2, 0, 0}, x]*(2560*x + (-512 - 512*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-832 + 832*x + (-1792 - 512/(-1 + x) + 1280*x)*
      zeta[2]) + HPL[{0, 0}, x]*(1088/3 + 320/(3*(-1 + x)) + (1408*x)/3 - 
     256/(1 + x) + (256 + 256/(-1 + x) + (6400*x)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(640/3 + (640*x)/3 + 
     (256/3 - (256*x)/3 - 512/(3*(1 + x)))*zeta[2]) + 
   (7936/3 + 1856/(3*(-1 + x)) + 704*x)*zeta[3] + (-512 - 512*x)*zeta[3]^2 + 
   HPL[{1, 1}, x]*(-4352 + 4352*x + (3072 - 3072*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(-2176 + 2176*x + (-2816 + 2816*x)*zeta[2] + 
     (1280 - 512/(-1 + x) - 1792*x)*zeta[3]) + 
   zeta[2]*(3584/3 - (7616*x)/3 + 256/(1 + x) + (256 + 512/(-1 + x) + 256*x)*
      zeta[3]) + HPL[{3}, x]*(-1280/3 - 1280/(3*(-1 + x)) - (8320*x)/3 + 
     (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*zeta[2] + 
     (512 + 512*x)*zeta[3]) + HPL[{2, 0}, x]*(-832 - 832*x + 
     (-1536 + 1536*x)*zeta[2] + (512 + 512*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(-1664 - 1664*x + (1024 + 1024*x)*zeta[3]) + 
   HPL[{-1, 0}, x]*(-1856/3 - (320*x)/3 + 512/(1 + x) + 
     (256 + 256*x)*zeta[2] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*
      zeta[3]) + (3520/3 + 128/(-1 + x) - (8608*x)/3)*zeta[4] + 
   HPL[{1}, x]*(-4544 + 4544*x + (-1024/3 + (1024*x)/3)*zeta[2] + 
     (1792 - 1792*x)*zeta[3] + (8960/3 - 512/(3*(-1 + x)) - (9472*x)/3)*
      zeta[4]) + HPL[{2}, x]*(-5440/3 + (7616*x)/3 + 
     (-640/3 - (640*x)/3)*zeta[2] + (1536 - 1536*x)*zeta[3] + 
     (1024 + 1024*x)*zeta[4]) + HPL[{-1}, x]*((-768 - 768*x)*zeta[2] + 
     (448 - 448*x - 896/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-7744/3 + (9664*x)/3 + 3776/(3*(1 + x)) + 
     (768 + 1472/(3*(-1 + x)) + (8320*x)/3 - 64/(1 + x))*zeta[2] + 
     (640 + 384/(-1 + x) - (4864*x)/3 + 128/(1 + x))*zeta[3] + 
     (-1024/3 - 1024/(3*(-1 + x)) + 1024/(3*(1 + x)))*zeta[4]) + 
   plusDis[0, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3) + 
   (-1280/3 - 1280/(3*(-1 + x)) + (1280*x)/3 + 2560/(3*(1 + x)))*zeta[5] + 
   (-1984 - 1984*x)*zeta[6] + delta[1 - x]*(-192 - (992*zeta[3])/3 + 
     256*zeta[3]^2 + zeta[2]*(1888/3 + 64*zeta[3]) - (352*zeta[4])/3 - 
     1120*zeta[5] + (1792*zeta[6])/9)) + color[ca*cf^2*nf]*
  (-340495/81 + (374561*x)/81 + (1024/9 - 848/(-1 + x) - (11200*x)/9 - 
     6944/(9*(1 + x)))*HPL[{4}, x] + (416/3 - 1088/(3*(-1 + x)) - 352*x - 
     1216/(3*(1 + x)))*HPL[{5}, x] + (640/3 + 128/(3*(-1 + x)) - (448*x)/3 - 
     256/(1 + x))*HPL[{-4, 0}, x] + (3424/9 + 1600/(9*(-1 + x)) - 96*x - 
     4288/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-576 - 512/(3*(-1 + x)) + (1216*x)/3 + 2816/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-8800/9 - 1280/(3*(-1 + x)) + (21088*x)/9 + 
     27776/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-448 - 256/(3*(-1 + x)) + (1088*x)/3 + 768/(1 + x))*HPL[{-2, 3}, x] + 
   (-6592/9 + (18112*x)/9 + 24704/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-1664/3 + (1664*x)/3 + 3328/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-128/3 + (128*x)/3)*HPL[{1, 2}, x] + 
   (-416 - 2368/(3*(-1 + x)) - (1120*x)/3)*HPL[{1, 3}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, 4}, x] + 
   (-64/3 - (64*x)/3)*HPL[{2, 2}, x] + 
   (320/3 - 128/(3*(-1 + x)) - 192*x - 896/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (-344/3 - 1072/(3*(-1 + x)) + 120*x + 512/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (224/9 + 64/(-1 + x) + (10336*x)/9 + 3968/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (64/3 - 128/(3*(-1 + x)) - 64*x - 256/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-368/3 - 192/(-1 + x) - (176*x)/3 + 256/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-704/3 - 128/(3*(-1 + x)) + (320*x)/3 + 1024/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-512/3 - 896/(3*(-1 + x)) - (256*x)/3 + 
     512/(3*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (32/3 + 64/(3*(-1 + x)) + 32*x + 256/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (256/3 + 896/(3*(-1 + x)) + (640*x)/3 + 512/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-1216/3 - 4096/(3*(-1 + x)) - 1088*x + 
     1280/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
   (1664/3 - 512/(3*(-1 + x)) - (2176*x)/3 - 4096/(3*(1 + x)))*
    HPL[{-2, -1, 2}, x] + (1232/9 + 1792/(3*(-1 + x)) + (7024*x)/9 + 
     6464/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (192 - 256/(3*(-1 + x)) - (832*x)/3 - 512/(1 + x))*HPL[{-2, 2, 0}, x] + 
   (3328/3 - (3328*x)/3 - 6656/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (128/3 - (128*x)/3 - 256/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-832/3 + (448*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (5632/3 - 4096*x - 17920/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-256/3 - (1280*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
   (-6784/9 - (14720*x)/9 - 7936/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7424/9 - 11392/(9*(-1 + x)) - (3968*x)/9)*HPL[{1, -2, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, -2, 2}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 3}, x] + 
   (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*HPL[{1, 3, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (1024/3 + 1024/(3*(-1 + x)) - (128*x)/3 - 384/(1 + x))*
    HPL[{2, -2, 0}, x] + (-16/9 + 2320/(9*(-1 + x)) + (3248*x)/9 - 
     64/(1 + x))*HPL[{2, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{2, 1, 0}, x] + 
   (224/3 + 128/(-1 + x) + (32*x)/3 - 128/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (64/3 - 128/(3*(-1 + x)) - 64*x - 256/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (448/3 - 256/(3*(-1 + x)) - (704*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-96 + 832/(3*(-1 + x)) + (1120*x)/3 + 
     448/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (1792/3 + (1792*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (2048/3 - (4352*x)/3 - 6400/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (-7168/3 + (7168*x)/3 + 14336/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (1856/9 + (640*x)/9 - 1216/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (320/3 - (320*x)/3 - 640/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-3008/3 - 1008/(-1 + x) - (160*x)/3 + 1616/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-896/3 - 1792/(3*(-1 + x)) - (896*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*
    HPL[{1, -2, 0, 0}, x] + (712/9 + 5648/(9*(-1 + x)) + (4936*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (2048/3 + 4096/(3*(-1 + x)) + (2048*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (320/3 + 2560/(3*(-1 + x)) + (2240*x)/3)*
    HPL[{1, 1, 0, 0}, x] + (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*
    HPL[{1, 2, 0, 0}, x] + (496/3 + 832/(3*(-1 + x)) + (176*x)/3 - 
     320/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (832/3 + 896/(3*(-1 + x)) - (64*x)/3 - 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (1792/3 - (1792*x)/3 - 3584/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (-160/3 + (160*x)/3 + 320/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (-1088/3 - 640/(3*(-1 + x)) + 640/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (352 + 704/(-1 + x) + 352*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (1472/3 + 64/(3*(-1 + x)) - 448*x - 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (-2560/3 - 1280/(3*(-1 + x)) + (1280*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-2, -1}, x]*zeta[2] + (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-1, -2}, x]*zeta[2] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 0, 0}, x]*(-808/3 + 176/(-1 + x) + (1336*x)/3 + 
     (160 + 320/(-1 + x) + 160*x)*zeta[2]) + HPL[{1, 1, 0}, x]*
    (-128/3 + (128*x)/3 + (256 + 512/(-1 + x) + 256*x)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(16904/27 + (8344*x)/27 - 8560/(27*(1 + x)) + 
     (416 - 416*x - 832/(1 + x))*zeta[2]) + HPL[{-1, -1, 0}, x]*
    (2720/3 + (2720*x)/3 + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*
      zeta[2]) + HPL[{-2, 0}, x]*(4784/27 + 224/(-1 + x) - (39728*x)/27 - 
     14608/(27*(1 + x)) + (704/3 + 128/(3*(-1 + x)) - 192*x - 
       1280/(3*(1 + x)))*zeta[2]) + HPL[{3}, x]*
    (-3296/9 - 24112/(27*(-1 + x)) - (83920*x)/27 - 20656/(27*(1 + x)) + 
     (320/3 + 128/(3*(-1 + x)) - (320*x)/3 - 704/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(-14200/27 - 39976/(27*(-1 + x)) - (1808*x)/3 + 
     16120/(27*(1 + x)) + (64/3 + 384/(-1 + x) + 256*x + 256/(1 + x))*
      zeta[2]) + HPL[{2, 0}, x]*(5272/27 - 18496/(27*(-1 + x)) - 
     (6632*x)/27 + (64/3 + 896/(3*(-1 + x)) + (832*x)/3 + 256/(1 + x))*
      zeta[2]) + HPL[{-1, 2}, x]*(62096/27 + (103408*x)/27 + 
     41312/(27*(1 + x)) + (-704/3 + (704*x)/3 + 1408/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 1}, x]*(6688/9 + (7456*x)/9 + 
     (-896/3 + (896*x)/3 + 1792/(3*(1 + x)))*zeta[2]) + 
   (51832/27 - 8560/(27*(-1 + x)) + (6904*x)/27 + 10328/(9*(1 + x)))*
    zeta[3] + HPL[{1, 0}, x]*(63512/81 - 41504/(81*(-1 + x)) - 
     (105016*x)/81 + (1280/9 + 3328/(9*(-1 + x)) + (2048*x)/9)*zeta[2] + 
     (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(15056/9 - (15056*x)/9 + (896/3 - (896*x)/3)*zeta[2] + 
     (2816/3 + 5632/(3*(-1 + x)) + (2816*x)/3)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-4736/3 + (13184*x)/3 + 17920/(3*(1 + x)))*zeta[2] + 
     (3584/3 - (3584*x)/3 - 7168/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 0}, x]*(-64312/81 - (123560*x)/81 - 59248/(81*(1 + x)) + 
     (11552/9 - (21920*x)/9 - 33472/(9*(1 + x)))*zeta[2] + 
     (416 - 416*x - 832/(1 + x))*zeta[3]) + 
   HPL[{-2}, x]*((6976/9 - 256/(-1 + x) - (25984*x)/9 - 25856/(9*(1 + x)))*
      zeta[2] + (160 + 1408/(3*(-1 + x)) + (928*x)/3 + 256/(3*(1 + x)))*
      zeta[3]) + HPL[{2}, x]*(-97864/81 - 41504/(81*(-1 + x)) - 
     (274168*x)/81 - 96/(1 + x) + (544/3 + 640/(3*(-1 + x)) - (1696*x)/3 - 
       2048/(3*(1 + x)))*zeta[2] + (-800/3 - 128/(3*(-1 + x)) + (736*x)/3 + 
       512/(1 + x))*zeta[3]) + zeta[2]*(110032/81 + (114680*x)/81 - 
     21848/(81*(1 + x)) + (-1184/3 - 256/(-1 + x) + 192*x + 1600/(3*(1 + x)))*
      zeta[3]) + HPL[{0, 0}, x]*(72688/81 - 38368/(81*(-1 + x)) - 
     (14384*x)/27 + 33512/(81*(1 + x)) + 
     (592/9 + 2512/(3*(-1 + x)) + (11120*x)/9 + 6496/(9*(1 + x)))*zeta[2] + 
     (-2560/3 - 2720/(3*(-1 + x)) - 192*x + 1952/(3*(1 + x)))*zeta[3]) + 
   (1136/3 - 4960/(9*(-1 + x)) + (13496*x)/9 - 256/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(-81832/27 + (81832*x)/27 + (-496 + 496*x)*zeta[2] + 
     (-2048/3 - 5888/(3*(-1 + x)) - 1280*x)*zeta[3] + 
     (712 + 1424/(-1 + x) + 712*x)*zeta[4]) + 
   HPL[{-1}, x]*((-49856/27 - (91168*x)/27 - 41312/(27*(1 + x)))*zeta[2] + 
     (13376/9 - (22976*x)/9 - 36352/(9*(1 + x)))*zeta[3] + 
     (1360 - 1360*x - 2720/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-81934/81 + 7424/(27*(-1 + x)) + (5674*x)/81 + 120/(1 + x) + 
     (2144/3 + 15944/(27*(-1 + x)) + (76640*x)/27 + 10328/(27*(1 + x)))*
      zeta[2] + (896/9 - 1840/(3*(-1 + x)) + (5632*x)/9 + 8480/(9*(1 + x)))*
      zeta[3] + (-752/3 + 152/(3*(-1 + x)) + 408*x + 1976/(3*(1 + x)))*
      zeta[4]) + (456 + 2048/(3*(-1 + x)) + (472*x)/3 - 1184/(3*(1 + x)))*
    zeta[5] + plusDis[0, 1 - x]*(-34066/81 + zeta[2]*(440/3 - 128*zeta[3]) + 
     (3712*zeta[3])/9 - 176*zeta[4] + 160*zeta[5]) + 
   delta[1 - x]*(-7751/54 - (15400*zeta[3])/27 - (1232*zeta[3]^2)/3 + 
     zeta[2]*(-3892/27 + (2672*zeta[3])/9) + (27854*zeta[4])/27 - 
     (7432*zeta[5])/9 + 351*zeta[6])) + 
 color[ca*cf^3]*(-1786/3 + (1786*x)/3 + 
   (-12256/3 - 21952/(3*(-1 + x)) - 14688*x - 6592/(3*(1 + x)))*HPL[{5}, x] + 
   (-256 - 384/(-1 + x) - 576*x)*HPL[{6}, x] + 
   (7040 + 6272/(-1 + x) + 128*x - 5504/(1 + x))*HPL[{-5, 0}, x] + 
   (-3136/3 + 2560/(3*(-1 + x)) - (30848*x)/3 - 14528/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (1408 + 2176/(-1 + x) + 4992*x + 2944/(1 + x))*
    HPL[{-4, 2}, x] + (5504 + 6528/(-1 + x) + 5888*x - 704/(1 + x))*
    HPL[{-3, 2}, x] + (1344 + 17664/(-1 + x) + 16320*x + 11136/(1 + x))*
    HPL[{-3, 3}, x] + (-544 + 6912/(-1 + x) - 16480*x - 19328/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (-7232 + 3456/(-1 + x) + 10688*x + 11136/(1 + x))*
    HPL[{-2, 4}, x] + (-8576/3 + (3584*x)/3 + 12160/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (-6080 + 6080*x + 12160/(1 + x))*HPL[{-1, 5}, x] + 
   (10816/3 + 9856/(3*(-1 + x)) - 320*x)*HPL[{1, 4}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 5}, x] + 
   (-5536 + 128/(-1 + x) - 1120*x - 704/(1 + x))*HPL[{2, 3}, x] + 
   (-6016 + 2048/(-1 + x) + 3200*x + 9216/(1 + x))*HPL[{2, 4}, x] + 
   (-1664/3 - 2176/(-1 + x) - (14080*x)/3 - 3968/(3*(1 + x)))*
    HPL[{3, 2}, x] + (-256 - 2560/(-1 + x) - 4864*x - 6144/(1 + x))*
    HPL[{3, 3}, x] + (128/3 - 13696/(3*(-1 + x)) - 4640*x + 224/(1 + x))*
    HPL[{4, 0}, x] + (4096 - 7424/(3*(-1 + x)) - 1536*x + 256/(1 + x))*
    HPL[{4, 1}, x] + (256 - 1280/(-1 + x) - 768*x - 1024/(1 + x))*
    HPL[{4, 2}, x] + (-1344 - 3840/(-1 + x) + 1280/(1 + x))*HPL[{5, 0}, x] + 
   (-1024 - 5376/(-1 + x) + 1536*x + 2560/(1 + x))*HPL[{5, 1}, x] + 
   (2880 - 1920/(-1 + x) - 5824*x - 4992/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (1760 + 2816/(-1 + x) + 4192*x + 1664/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-768 + 5760/(-1 + x) + 5504*x + 4992/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-8896/3 + 13184/(3*(-1 + x)) + 11456*x - 1856/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-4224 - 46592/(-1 + x) - 45952*x - 39680/(1 + x))*
    HPL[{-3, -1, 2}, x] + (19232/3 + 2496/(-1 + x) - (18208*x)/3 - 
     8768/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (1664 - 4992/(-1 + x) - 8320*x - 11392/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (8192 - 8704/(-1 + x) - 19968*x - 28160/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-7296 - 9216/(-1 + x) - 1920*x + 3968/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (-7904/3 + 3776/(-1 + x) + (32288*x)/3 + 3328/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-11776 - 42240/(-1 + x) - 30464*x - 20480/(1 + x))*
    HPL[{-2, -2, 2}, x] + (8000/3 - 13824/(-1 + x) + (44992*x)/3 - 
     8704/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-22784 - 36352/(-1 + x) - 13568*x + 11264/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-960 - 768/(-1 + x) - 12224*x - 26368/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-16256/3 - 3072/(-1 + x) - (92800*x)/3 - 58112/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (-3840 - 1024/(-1 + x) + 2816*x + 6656/(1 + x))*
    HPL[{-2, 2, 2}, x] + (512 - 4480/(-1 + x) - 4992*x - 6912/(1 + x))*
    HPL[{-2, 3, 0}, x] + (9472 - 9216/(-1 + x) - 18688*x - 28160/(1 + x))*
    HPL[{-2, 3, 1}, x] + (-2624 + 3904*x + 6528/(1 + x))*
    HPL[{-1, -4, 0}, x] + (10432/3 + 5568*x + 6272/(3*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (8320 - 8320*x - 16640/(1 + x))*
    HPL[{-1, -3, 2}, x] + (51584/3 + (42880*x)/3 - 8704/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (-5632 + 5632*x + 11264/(1 + x))*
    HPL[{-1, -2, 3}, x] + (70912/3 + (119552*x)/3 + 48640/(3*(1 + x)))*
    HPL[{-1, -1, 3}, x] + (7936 - 7936*x - 15872/(1 + x))*
    HPL[{-1, -1, 4}, x] + (8320/3 + (16256*x)/3 + 7936/(3*(1 + x)))*
    HPL[{-1, 2, 2}, x] + (256 + 2304*x + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (2944/3 - (17152*x)/3 - 20096/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-12544/3 - (62720*x)/3 - 50176/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-1472 + 192*x + 1664/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (256 - 2816*x - 3072/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1472 - 2944/(-1 + x) - 1472*x)*HPL[{1, -4, 0}, x] + 
   (3008/3 + 19840/(3*(-1 + x)) + (16832*x)/3)*HPL[{1, -3, 0}, x] + 
   (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, -3, 2}, x] + 
   (-28288/3 - 3840/(-1 + x) + (16768*x)/3)*HPL[{1, -2, 2}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, -2, 3}, x] + 
   (-4864 + 1536/(-1 + x) + 6400*x)*HPL[{1, 1, 3}, x] + 
   (3072 + 6144/(-1 + x) + 3072*x)*HPL[{1, 1, 4}, x] + 
   (128/3 - 2816/(3*(-1 + x)) - (2944*x)/3)*HPL[{1, 3, 0}, x] + 
   (640/3 - 1792/(3*(-1 + x)) - (2432*x)/3)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 3, 2}, x] + 
   (-2432 - 4864/(-1 + x) - 2432*x)*HPL[{1, 4, 0}, x] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 4, 1}, x] + 
   (-192 + 384/(-1 + x) - 3776*x - 3584/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-17248/3 + 20096/(3*(-1 + x)) - (6496*x)/3 - 5120/(1 + x))*
    HPL[{2, -2, 0}, x] + (11264 - 11776/(-1 + x) - 17408*x - 28672/(1 + x))*
    HPL[{2, -2, 2}, x] + (5376 - 4864*x - 10240/(1 + x))*HPL[{2, 1, 3}, x] + 
   (-448 - 1408/(-1 + x) - 448*x)*HPL[{2, 2, 0}, x] + 
   (-1536 - 2304/(-1 + x) - 1536*x)*HPL[{2, 3, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{2, 3, 1}, x] + 
   (7424 - 1024/(-1 + x) - 12032*x - 16128/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-10624/3 - 2592/(-1 + x) - (15680*x)/3 - 2336/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (-1664/3 - 2176/(-1 + x) - (14080*x)/3 - 
     3968/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-256 - 256/(-1 + x) + 256/(1 + x))*HPL[{3, 2, 0}, x] + 
   (-416 - 1792/(-1 + x) - 1312*x - 1536/(1 + x))*HPL[{4, 0, 0}, x] + 
   (256 - 1280/(-1 + x) - 768*x - 1024/(1 + x))*HPL[{4, 1, 0}, x] + 
   (-4096 - 15872/(-1 + x) - 11776*x - 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (-5696 - 19712/(-1 + x) - 17856*x - 
     12928/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (3776 + 8832/(-1 + x) + 6656*x + 2560/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (2304 + 3584/(-1 + x) + 1280*x - 1536/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (-10496 - 26496/(-1 + x) - 16000*x - 6400/(1 + x))*
    HPL[{-2, -2, 0, 0}, x] + (2304 + 3584/(-1 + x) + 1280*x - 1536/(1 + x))*
    HPL[{-2, -1, -2, 0}, x] + (6592 - 8448/(-1 + x) - 18624*x)*
    HPL[{-2, -1, -1, 0}, x] + (35840 + 81920/(-1 + x) + 46080*x + 
     21504/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (-640 - 3584/(-1 + x) + 19712*x + 768/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (-11008 + 5888/(-1 + x) + 16896*x + 31744/(1 + x))*
    HPL[{-2, -1, 2, 0}, x] + (-34304 + 14336/(-1 + x) + 48640*x + 
     82944/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (5408/3 + 16352/(3*(-1 + x)) - 5888*x - 8704/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (-3456 + 4608/(-1 + x) + 8064*x + 14336/(1 + x))*
    HPL[{-2, 2, 0, 0}, x] + (-3840 - 1024/(-1 + x) + 2816*x + 6656/(1 + x))*
    HPL[{-2, 2, 1, 0}, x] + (1792 - 1792*x - 3584/(1 + x))*
    HPL[{-1, -3, -1, 0}, x] + (1344 - 1344*x - 2688/(1 + x))*
    HPL[{-1, -3, 0, 0}, x] + (768 - 768*x - 1536/(1 + x))*
    HPL[{-1, -2, -2, 0}, x] + (-1792 - 1792*x)*HPL[{-1, -2, -1, 0}, x] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (10944 + 11712*x + 768/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (-15872 + 15872*x + 31744/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (-41472 + 41472*x + 82944/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (-1792 - 1792*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (-40960 - 40960*x)*HPL[{-1, -1, -1, 2}, x] + 
   (27136 - 27136*x - 54272/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (19328/3 + (76672*x)/3 + 57344/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (19456 + 63488*x + 44032/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (7168 - 7168*x - 14336/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (-34304 + 34304*x + 68608/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (512 + 2048*x + 1536/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (22336/3 + (28352*x)/3 + 6016/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (8320/3 + (16256*x)/3 + 7936/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (256 - 256*x - 512/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (-4608 + 5888*x + 10496/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (768 + 4096/(-1 + x) + 3328*x)*HPL[{1, -3, -1, 0}, x] + 
   (-3840 - 8960/(-1 + x) - 5120*x)*HPL[{1, -3, 0, 0}, x] + 
   (9856 + 22272/(-1 + x) + 12416*x)*HPL[{1, -2, -2, 0}, x] + 
   (-6016/3 + 6400/(3*(-1 + x)) + (12416*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, -2, -1, 2}, x] + 
   (-5120/3 - 1024/(-1 + x) + (2048*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 1}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, -3, 0}, x] + 
   (-12032/3 + 34304/(3*(-1 + x)) + (46336*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 2, -2, 0}, x] + 
   (1792 - 1792*x)*HPL[{1, 2, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 3, 0, 0}, x] + (-1024 - 2048/(-1 + x) - 1024*x)*
    HPL[{1, 3, 1, 0}, x] + (4736 - 18176/(-1 + x) - 18816*x - 23552/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (1728 + 1152/(-1 + x) - 832*x - 2560/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (3968/3 - 10240/(3*(-1 + x)) + (6272*x)/3 + 
     2432/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (7424 - 13312/(-1 + x) - 23296*x - 30720/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (1408 - 1728*x + 448/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-1152 + 2816/(-1 + x) + 3968*x + 5120/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-4608 + 2304/(-1 + x) + 6912*x + 9856/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-512 + 6400/(-1 + x) + 5888*x + 7936/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (22528 + 48128/(-1 + x) + 25600*x + 7680/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (-7296 - 23168/(-1 + x) - 15872*x - 
     5376/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (672 + 9216/(-1 + x) + 8544*x + 8064/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-3840 + 3840*x + 7680/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (2688 - 2688*x - 5376/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (-3840 + 3840*x + 7680/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (-24064 - 24064*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (37888 - 37888*x - 75776/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (97280 - 97280*x - 194560/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (26944/3 + (31808*x)/3 + 4864/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (15360 - 15360*x - 30720/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (7168 - 7168*x - 14336/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (3584/3 + (512*x)/3 - 1024/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (2816 - 1536*x - 4352/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (4096 - 1536*x - 5632/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-18064/3 - 18848/(3*(-1 + x)) - (2320*x)/3 + 3936/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (-20480 - 46080/(-1 + x) - 25600*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (7936 + 18432/(-1 + x) + 10496*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (-3392 - 8064/(-1 + x) - 4672*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (640/3 + 256/(-1 + x) + (128*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-17408 - 34816/(-1 + x) - 17408*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (3712/3 - 6400/(3*(-1 + x)) - (10112*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-11264 - 22528/(-1 + x) - 11264*x)*
    HPL[{1, 1, 1, -2, 0}, x] + (5120 - 5120*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (6016 + 12032/(-1 + x) + 6016*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (-1440 + 4992/(-1 + x) + 5216*x + 6656/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (-640 + 12032/(-1 + x) + 14720*x + 15360/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (-3840 + 3072/(-1 + x) + 6400*x + 
     10240/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + (-3584 + 3584*x + 7168/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (9472 - 9472*x - 18944/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (640 - 640*x - 1280/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (-6464 - 3968/(-1 + x) + 3968/(1 + x))*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (640 + 1280/(-1 + x) + 640*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (5376 + 10752/(-1 + x) + 5376*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (10752 + 21504/(-1 + x) + 10752*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (32 - 3136/(-1 + x) - 7904*x - 5440/(1 + x))*
    HPL[{-4}, x]*zeta[2] + (2176 + 38656/(-1 + x) + 40064*x + 36608/(1 + x))*
    HPL[{-3, -1}, x]*zeta[2] + (12928 + 44032/(-1 + x) + 31104*x + 
     19712/(1 + x))*HPL[{-2, -2}, x]*zeta[2] + 
   (-7424 + 7424*x + 14848/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (6016 + 13312/(-1 + x) + 7296*x)*HPL[{1, -3}, x]*zeta[2] + 
   (-8896 + 2688/(-1 + x) + 8000*x + 16896/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (-35840 - 81920/(-1 + x) - 46080*x - 21504/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -2, -1}, x]*
    zeta[2] + (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -1, -2}, x]*
    zeta[2] + (-7168 - 16896/(-1 + x) - 9728*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 2, 0}, x]*(-320 - 8576/(3*(-1 + x)) - (7616*x)/3 + 
     (-2944 - 5888/(-1 + x) - 2944*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(4576 - 4576*x + (-2560 - 5120/(-1 + x) - 2560*x)*
      zeta[2]) + HPL[{1, 3}, x]*(-14032 - 17824/(3*(-1 + x)) + (24272*x)/3 + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (22912/3 - 18880/(3*(-1 + x)) - (41792*x)/3 + (64 + 768/(-1 + x) + 704*x)*
      zeta[2]) + HPL[{1, -2, 0}, x]*(-88592/3 - 14368/(3*(-1 + x)) + 
     (74224*x)/3 + (3392 + 6784/(-1 + x) + 3392*x)*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(41856 + 7552*x - 34304/(1 + x) + 
     (15872 - 15872*x - 31744/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-15520 - (29408*x)/3 + 17152/(3*(1 + x)) + 
     (12416 - 12416*x - 24832/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-91744/3 - 9408/(-1 + x) - (12448*x)/3 + 
     17152/(3*(1 + x)) + (39936 + 50944/(-1 + x) + 11008*x - 24832/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(-43104 - 46496*x - 3392/(1 + x) + 
     (10240 - 12800*x - 23040/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(6592 + (2624*x)/3 - 17152/(3*(1 + x)) + 
     (9472 - 9472*x - 18944/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-24056/3 - 3584/(-1 + x) - (45704*x)/3 - 16/(1 + x) + 
     (8032 - 1408/(-1 + x) - 7584*x - 15616/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-47264/3 - (61792*x)/3 - 14528/(3*(1 + x)) + 
     (5440 - 8000*x - 13440/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-7552/3 - 8576/(3*(-1 + x)) - 4736*x + 
     (-512 - 5888/(-1 + x) - 7424*x - 6912/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-12928/3 - 8488/(-1 + x) - (7312*x)/3 + 
     22456/(3*(1 + x)) + (5632 + 3968/(-1 + x) - 960*x - 5888/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(-18248/3 - 16072*x - 
     29968/(3*(1 + x)) + (2304 - 1664*x - 3968/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-2016 + 5200/(3*(-1 + x)) + 2080*x - 9216/(1 + x) + 
     (-10304 - 24128/(-1 + x) - 16256*x - 3776/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-6912 - 30368/(3*(-1 + x)) - 1568*x + 1216/(1 + x) + 
     (-1184 - 3776/(-1 + x) - 3680*x - 1984/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(-7552/3 - 8576/(3*(-1 + x)) - 4736*x + 
     (1152 + 768/(-1 + x) - 640*x - 1792/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(6440/3 - 12976/(3*(-1 + x)) + (18152*x)/3 + 
     7264/(3*(1 + x)) + (3840 + 4032/(-1 + x) + 1600*x + 1472/(1 + x))*
      zeta[2]) + HPL[{-1, 3}, x]*(-92656/3 - (65168*x)/3 + 
     27488/(3*(1 + x)) + (-2688 + 1408*x + 4096/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(6424 + 15808/(3*(-1 + x)) - 6584*x - 
     1360/(3*(1 + x)) + (-4768 - 9600/(-1 + x) - 4832*x + 5376/(1 + x))*
      zeta[2]) + HPL[{3, 1}, x]*(22976/3 - 5792/(3*(-1 + x)) + (79264*x)/3 + 
     1696/(1 + x) + (-2048 + 3072/(-1 + x) + 5888*x + 7936/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(-45776/3 + 6848/(3*(-1 + x)) + (3856*x)/3 + 
     42016/(3*(1 + x)) + (-1472 + 10752/(-1 + x) + 12224*x + 15744/(1 + x))*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(33408 + 33408*x + 
     (-43008 + 43008*x + 86016/(1 + x))*zeta[2]) + 
   (-77800/3 - 3700/(-1 + x) + 10892*x + 6420/(1 + x))*zeta[3] + 
   (-17920 - 35840/(-1 + x) - 17920*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-11112 - 6240/(-1 + x) + 2856*x + 11024/(1 + x))*zeta[3]^2 + 
   HPL[{1, 2}, x]*(-16064/3 + (16064*x)/3 + (-896 + 896*x)*zeta[2] + 
     (-11520 - 23040/(-1 + x) - 11520*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(-16064/3 + (16064*x)/3 + 
     (5888/3 + 12544/(3*(-1 + x)) + (6656*x)/3)*zeta[2] + 
     (-9216 - 18432/(-1 + x) - 9216*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-35360/3 + 3952/(-1 + x) + (47216*x)/3 + 
     (-4032 + 1664/(-1 + x) + 5696*x)*zeta[2] + 
     (-4864 - 11008/(-1 + x) - 6144*x)*zeta[3]) + 
   HPL[{1, -2}, x]*((25280/3 + 14720/(3*(-1 + x)) - 3520*x)*zeta[2] + 
     (7680 + 17920/(-1 + x) + 10240*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(55048/3 + (87176*x)/3 + (3296 + 9312*x + 4224/(1 + x))*
      zeta[2] + (1024 - 23040/(-1 + x) - 29440*x - 30464/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(29684/3 + 1520/(-1 + x) + 15772*x + 288/(1 + x) + 
     (3552 + 5696/(3*(-1 + x)) + 4992*x + 32/(1 + x))*zeta[2] + 
     (6304 - 12160/(-1 + x) - 19232*x - 25536/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-54272/3 - (45568*x)/3 + 8704/(3*(1 + x)))*zeta[2] + 
     (12672 - 12672*x - 25344/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((1888/3 + 9600/(-1 + x) - (72928*x)/3 + 
       8704/(3*(1 + x)))*zeta[2] + (44032 + 54272/(-1 + x) + 10240*x - 
       25344/(1 + x))*zeta[3]) + HPL[{3}, x]*(-6512/3 - 1424/(-1 + x) + 
     (148520*x)/3 - 3704/(1 + x) + (4192/3 - 4640/(3*(-1 + x)) + 1504*x + 
       2624/(3*(1 + x)))*zeta[2] + (5216 - 4480/(-1 + x) - 10336*x - 
       14528/(1 + x))*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (204 + 6900*x + 6696/(1 + x) + (36352/3 + (35968*x)/3 - 128/(1 + x))*
      zeta[2] + (5824 - 7104*x - 12928/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((-20960/3 - 12992/(3*(-1 + x)) - 160*x + 1184/(3*(1 + x)))*
      zeta[2] + (-5216 - 22656/(-1 + x) - 18592*x - 12608/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-65272/3 - 2808/(-1 + x) + 58896*x + 1208/(1 + x) + 
     (23840/3 - 6048/(-1 + x) + (74752*x)/3 + 22336/(3*(1 + x)))*zeta[2] + 
     (-9856 - 23744/(-1 + x) - 13888*x - 6528/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-85352/3 - (59672*x)/3 + 8560/(1 + x) + 
     (5312/3 + (10048*x)/3 + 4736/(3*(1 + x)))*zeta[2] + 
     (-704 - 4416*x - 3712/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(61036/3 + 5244/(-1 + x) + (13244*x)/3 - 2528/(1 + x) + 
     (2368/3 + 20384/(3*(-1 + x)) + 8704*x - 1376/(3*(1 + x)))*zeta[2] + 
     (5504 + 3072/(-1 + x) - 3072/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-145856/3 - (145856*x)/3 + 
     (-116224/3 - (165632*x)/3 - 49408/(3*(1 + x)))*zeta[2] + 
     (-1024 + 1024*x + 2048/(1 + x))*zeta[3]) + 
   zeta[2]*(-23608 + (157724*x)/3 - 1856/(1 + x) + 
     (3968/3 - 13376/(3*(-1 + x)) + 24208*x + 11840/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((40960 + 40960*x)*zeta[2] + 
     (-48640 + 48640*x + 97280/(1 + x))*zeta[3]) + 
   (42530/3 + 3380/(3*(-1 + x)) + (247144*x)/3 - 39094/(3*(1 + x)))*zeta[4] + 
   HPL[{1, 1}, x]*(139360/3 - (139360*x)/3 + (16704 - 16704*x)*zeta[2] + 
     (1536 + 15616/(-1 + x) + 14080*x)*zeta[3] + 
     (-10176 - 20352/(-1 + x) - 10176*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(18456 - 18456*x + (19160/3 + 688/(-1 + x) - (17096*x)/3)*
      zeta[2] + (-4768 + 3456/(-1 + x) + 8224*x)*zeta[3] + 
     (-3352 - 6384/(-1 + x) - 3032*x)*zeta[4]) + 
   HPL[{-2}, x]*((-32 - 20960/(3*(-1 + x)) - 3360*x - 33440/(3*(1 + x)))*
      zeta[2] + (4240/3 - 4608/(-1 + x) + (108080*x)/3 + 22528/(3*(1 + x)))*
      zeta[3] + (26000 - 37504/(-1 + x) - 63504*x - 99024/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-83732/3 - (83732*x)/3 + 
     (142120/3 + (92920*x)/3 - 16400/(1 + x))*zeta[2] + 
     (12896/3 + (30176*x)/3 + 5760/(1 + x))*zeta[3] + 
     (22904 - 25624*x - 48528/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(-32732/3 - (137900*x)/3 + 1856/(1 + x) + 
     (38320/3 - (20432*x)/3 - 4704/(1 + x))*zeta[2] + 
     (-1616 + 7104/(-1 + x) - 1776*x - 4448/(1 + x))*zeta[3] + 
     (4344 - 15184/(-1 + x) - 23752*x - 28096/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(14800 - 3760/(3*(-1 + x)) + (36316*x)/3 + 848/(1 + x) + 
     (1072/3 + 26632/(3*(-1 + x)) - (32624*x)/3 - 2840/(1 + x))*zeta[2] + 
     (24032/3 + 6592/(-1 + x) + 2080*x - 13472/(3*(1 + x)))*zeta[3] + 
     (7624 + 8896/(-1 + x) + 10808*x + 8032/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((-25152 + 9152*x + 34304/(1 + x))*zeta[2] + 
     (-40448 - 62464*x - 22016/(1 + x))*zeta[3] + 
     (-112384 + 112384*x + 224768/(1 + x))*zeta[4]) + 
   (37660/3 + 13400/(3*(-1 + x)) - 3508*x - 18296/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-40508/3 + (40508*x)/3 + (-20872 - 6960/(-1 + x) + 13912*x)*
      zeta[3] + zeta[2]*(56864/3 - (56864*x)/3 + 
       (5248 + 9856/(-1 + x) + 4608*x)*zeta[3]) + 
     (-14056/3 + 7440/(-1 + x) + (36376*x)/3)*zeta[4] + 
     (-5088 - 9856/(-1 + x) - 4768*x)*zeta[5]) + 
   HPL[{0}, x]*(23435/3 - 587/(3*(-1 + x)) + 5229*x + 8176/(3*(1 + x)) + 
     (5312/3 + 10616/(3*(-1 + x)) - 4856*x - 5696/(1 + x))*zeta[3] + 
     zeta[2]*(-54176/3 + 2456/(-1 + x) - (134464*x)/3 + 6288/(1 + x) + 
       (-10400 - 1760/(-1 + x) + 6912*x + 17888/(1 + x))*zeta[3]) + 
     (12372 + 7504/(3*(-1 + x)) + (24688*x)/3 - 3192/(1 + x))*zeta[4] + 
     (35280 + 19488/(-1 + x) - 19488/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((36240 + 12208*x - 24032/(1 + x))*zeta[3] + 
     zeta[2]*(12424/3 - (13256*x)/3 - 8560/(1 + x) + 
       (33024 - 29824*x - 62848/(1 + x))*zeta[3]) + 
     (-102680/3 - (176296*x)/3 - 73616/(3*(1 + x)))*zeta[4] + 
     (4048 - 6928*x - 10976/(1 + x))*zeta[5]) + 
   (-32234/3 + 81052/(3*(-1 + x)) + 45982*x + 174368/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(-2085/4 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     zeta[3]*(-3260 + 128*zeta[4]) - 976*zeta[5] + 
     zeta[2]*(1167 - (1988*zeta[3])/3 + 2064*zeta[5]) + (79297*zeta[6])/18 - 
     10920*zeta[7])) + color[ca^3*cf]*(105907/27 - (401999*x)/81 + 
   (1040/3 - 656/(3*(-1 + x)) + 704*x - 1456/(3*(1 + x)))*HPL[{5}, x] + 
   (-192 + 1024/(-1 + x) + 1328*x + 1216/(1 + x))*HPL[{6}, x] + 
   (560 + 4160/(3*(-1 + x)) + (2656*x)/3 + 320/(3*(1 + x)))*HPL[{-5, 0}, x] + 
   (-4592/3 - 368/(-1 + x) + (1040*x)/3 + 1744/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (2048 - 512/(3*(-1 + x)) - (4640*x)/3 - 7424/(3*(1 + x)))*
    HPL[{-4, 2}, x] + (3536/9 + 17024/(9*(-1 + x)) - 720*x - 32/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (2608 + 7744/(3*(-1 + x)) - (1456*x)/3 - 
     6080/(3*(1 + x)))*HPL[{-3, 3}, x] + 
   (-2192 + 4192/(3*(-1 + x)) - 3920*x + 2816/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (6176/3 - 256/(3*(-1 + x)) - 2144*x - 4096/(1 + x))*HPL[{-2, 4}, x] + 
   (-3680 - (5216*x)/3 + 5824/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (3808/3 - (3808*x)/3 - 7616/(3*(1 + x)))*HPL[{-1, 5}, x] + 
   (-6896/9 - 4832/(9*(-1 + x)) + (688*x)/3)*HPL[{1, 4}, x] + 
   (2336/3 + 4672/(3*(-1 + x)) + (2336*x)/3)*HPL[{1, 5}, x] + 
   (-3920/3 + 16*x - 640/(1 + x))*HPL[{2, 3}, x] + 
   (-464/3 + 6656/(3*(-1 + x)) + (5552*x)/3 + 6016/(3*(1 + x)))*
    HPL[{2, 4}, x] + (272 - 640/(3*(-1 + x)) - (1936*x)/3 - 4096/(3*(1 + x)))*
    HPL[{3, 3}, x] + (2284/3 + 992/(3*(-1 + x)) + 1156*x + 96/(1 + x))*
    HPL[{4, 0}, x] + (3952/3 + 896/(-1 + x) + 2576*x + 1984/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-128 + 128/(3*(-1 + x)) + (1664*x)/3 + 
     2048/(3*(1 + x)))*HPL[{5, 0}, x] + 
   (-256 + 256/(3*(-1 + x)) + (3328*x)/3 + 4096/(3*(1 + x)))*HPL[{5, 1}, x] + 
   (1392 + 1792/(3*(-1 + x)) - (1232*x)/3 - 3968/(3*(1 + x)))*
    HPL[{-4, -1, 0}, x] + (328 - 384/(-1 + x) - 568*x - 576/(1 + x))*
    HPL[{-4, 0, 0}, x] + (736/3 + 5632/(3*(-1 + x)) + 1632*x + 
     3328/(3*(1 + x)))*HPL[{-3, -2, 0}, x] + 
   (-4864/9 - 640/(3*(-1 + x)) - (1600*x)/3 - 16064/(9*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-4256 - 9088/(-1 + x) - (15200*x)/3 - 
     2944/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (520/3 + 7360/(9*(-1 + x)) - (104*x)/3 + 10096/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (480 - 5888/(3*(-1 + x)) - (9056*x)/3 - 
     10496/(3*(1 + x)))*HPL[{-3, 2, 0}, x] + 
   (960 - 11776/(3*(-1 + x)) - (18112*x)/3 - 20992/(3*(1 + x)))*
    HPL[{-3, 2, 1}, x] + (-992 - 3200/(3*(-1 + x)) - (224*x)/3 + 
     1792/(3*(1 + x)))*HPL[{-2, -3, 0}, x] + (-464 + 192/(-1 + x) + 656*x)*
    HPL[{-2, -2, 0}, x] + (-17792/3 - 9728/(-1 + x) - (11392*x)/3)*
    HPL[{-2, -2, 2}, x] + (4064/3 - 16576/(3*(-1 + x)) + 2848*x - 
     5632/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-8576 - 20992/(3*(-1 + x)) + (4736*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-2, -1, 3}, x] + (-928 - 3392/(3*(-1 + x)) - 2848*x - 
     2816/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-2048/3 - 1792/(-1 + x) - 6400*x - 11264/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (3968/3 - 4096/(3*(-1 + x)) - 2688*x - 
     12032/(3*(1 + x)))*HPL[{-2, 3, 0}, x] + 
   (7936/3 - 8192/(3*(-1 + x)) - 5376*x - 24064/(3*(1 + x)))*
    HPL[{-2, 3, 1}, x] + (96 + (544*x)/3 + 256/(3*(1 + x)))*
    HPL[{-1, -4, 0}, x] + (8272/9 + (848*x)/3 - 5728/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (-2624/3 + (2624*x)/3 + 5248/(3*(1 + x)))*
    HPL[{-1, -3, 2}, x] + (17408/3 + (11776*x)/3 - 5632/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-1, -2, 3}, x] + (22528/3 + (22528*x)/3)*HPL[{-1, -1, 3}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-64/3 + 576*x + 1792/(3*(1 + x)))*HPL[{-1, 2, 3}, x] + 
   (-2560/3 - 1792*x - 2816/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-768 - (13568*x)/3 - 11264/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (800 - (3232*x)/3 - 5632/(3*(1 + x)))*HPL[{-1, 4, 0}, x] + 
   (1600 - (6464*x)/3 - 11264/(3*(1 + x)))*HPL[{-1, 4, 1}, x] + 
   (1152 + 2304/(-1 + x) + 1152*x)*HPL[{1, -4, 0}, x] + 
   (-5984/3 - 64/(-1 + x) + (5792*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7616/3 - 15232/(3*(-1 + x)) - (7616*x)/3)*HPL[{1, -3, 2}, x] + 
   (-8864/9 - 7232/(9*(-1 + x)) + (544*x)/3)*HPL[{1, -2, 2}, x] + 
   (-2752/3 - 5504/(3*(-1 + x)) - (2752*x)/3)*HPL[{1, -2, 3}, x] + 
   (-4480/3 + 2816/(3*(-1 + x)) + 2432*x)*HPL[{1, 1, 3}, x] + 
   (6656/3 + 13312/(3*(-1 + x)) + (6656*x)/3)*HPL[{1, 1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 3}, x] + 
   (-128/3 - 1408/(3*(-1 + x)) - (1280*x)/3)*HPL[{1, 3, 0}, x] + 
   (384 - 384*x)*HPL[{1, 3, 1}, x] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*
    HPL[{1, 4, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 4, 1}, x] + (2160 + 13312/(3*(-1 + x)) + 2672*x + 512/(1 + x))*
    HPL[{2, -3, 0}, x] + (-5008/3 + 704/(-1 + x) + (3248*x)/3 - 
     5888/(3*(1 + x)))*HPL[{2, -2, 0}, x] + 
   (1408 - 13312/(3*(-1 + x)) - 4736*x - 6144/(1 + x))*HPL[{2, -2, 2}, x] + 
   (1696 + 1024/(-1 + x) - (1312*x)/3 - 6400/(3*(1 + x)))*HPL[{2, 1, 3}, x] + 
   (-896/3 - 512/(-1 + x) - (896*x)/3)*HPL[{2, 3, 0}, x] + 
   (-1792/3 - 1024/(-1 + x) - (1792*x)/3)*HPL[{2, 3, 1}, x] + 
   (6704/3 + 2560/(-1 + x) + (2480*x)/3 - 1408/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-2572/3 - 208/(3*(-1 + x)) - (716*x)/3 + 480/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-136 - 832/(3*(-1 + x)) - (1048*x)/3 - 832/(3*(1 + x)))*
    HPL[{4, 0, 0}, x] + (-1472/3 - 11264/(3*(-1 + x)) - 3264*x - 
     6656/(3*(1 + x)))*HPL[{-3, -1, -1, 0}, x] + 
   (-5648/3 - 8000/(3*(-1 + x)) - (2704*x)/3 - 1088/(3*(1 + x)))*
    HPL[{-3, -1, 0, 0}, x] + (3368/3 + 576/(-1 + x) - (2024*x)/3 - 
     1152/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-8896/3 - 4864/(-1 + x) - (5696*x)/3)*HPL[{-2, -2, 0, 0}, x] + 
   (576 - 3968/(3*(-1 + x)) - (5696*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (35584/3 + 19456/(-1 + x) + (22784*x)/3)*HPL[{-2, -1, -1, 2}, x] + 
   (112/3 - 3040/(-1 + x) + (5360*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-7936/3 + 8192/(3*(-1 + x)) + 5376*x + 
     24064/(3*(1 + x)))*HPL[{-2, -1, 2, 0}, x] + 
   (-15872/3 + 16384/(3*(-1 + x)) + 10752*x + 48128/(3*(1 + x)))*
    HPL[{-2, -1, 2, 1}, x] + (-1184 + 3776/(3*(-1 + x)) + (64*x)/3 + 
     4576/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (224 + 4736/(3*(-1 + x)) + (4064*x)/3 + 5120/(3*(1 + x)))*
    HPL[{-2, 2, 0, 0}, x] + (2816/3 - (2816*x)/3 - 5632/(3*(1 + x)))*
    HPL[{-1, -3, -1, 0}, x] + (-2720/3 + (2720*x)/3 + 5440/(3*(1 + x)))*
    HPL[{-1, -3, 0, 0}, x] + (8704/3 + (5888*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-1, -2, 2, 0}, x] + (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*
    HPL[{-1, -2, 2, 1}, x] + (1792/3 - (1792*x)/3 - 3584/(3*(1 + x)))*
    HPL[{-1, -1, -3, 0}, x] + (-9728 - 9728*x)*HPL[{-1, -1, -1, 2}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 3}, x] + 
   (5120/3 + 3584*x + 5632/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (1536 + (27136*x)/3 + 22528/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*HPL[{-1, -1, 3, 0}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, 3, 1}, x] + 
   (1728 - (3520*x)/3 - 8704/(3*(1 + x)))*HPL[{-1, 2, -2, 0}, x] + 
   (1024 + 320*x - 704/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-1312/3 + (2144*x)/3 + 1152/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-2368/3 - 1024/(-1 + x) - (704*x)/3)*HPL[{1, -3, -1, 0}, x] + 
   (-2624/3 - 6080/(3*(-1 + x)) - 1152*x)*HPL[{1, -3, 0, 0}, x] + 
   (1600 + 11264/(3*(-1 + x)) + (6464*x)/3)*HPL[{1, -2, -2, 0}, x] + 
   (-2176/3 + 128/(-1 + x) + (2560*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (640 + 1280/(-1 + x) + 640*x)*HPL[{1, -2, -1, 2}, x] + 
   (-7504/9 - 16864/(9*(-1 + x)) - 1040*x)*HPL[{1, -2, 0, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{1, -2, 2, 0}, x] + 
   (-3584/3 - 7168/(3*(-1 + x)) - (3584*x)/3)*HPL[{1, -2, 2, 1}, x] + 
   (13312/3 + 26624/(3*(-1 + x)) + (13312*x)/3)*HPL[{1, 1, -3, 0}, x] + 
   (-9920/3 + 2816/(-1 + x) + (18368*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-13312/3 - 26624/(3*(-1 + x)) - (13312*x)/3)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (1024 + 1408/(3*(-1 + x)) - (1664*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 3, 0, 0}, x] + 
   (4096/3 - 14336/(3*(-1 + x)) - 5376*x - 20224/(3*(1 + x)))*
    HPL[{2, -2, -1, 0}, x] + (64/3 + 512/(3*(-1 + x)) + 320*x + 
     896/(3*(1 + x)))*HPL[{2, -2, 0, 0}, x] + 
   (2368/3 + 1760/(3*(-1 + x)) - (1760*x)/3 + 2368/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (17056/3 + 4096/(-1 + x) - 32*x - 
     17152/(3*(1 + x)))*HPL[{2, 1, -2, 0}, x] + 
   (600 + 1408/(3*(-1 + x)) - (2168*x)/3 + 256/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (-1648/3 + (1552*x)/3 + 3200/(3*(1 + x)))*
    HPL[{2, 2, 0, 0}, x] + (-3320/3 - 896/(-1 + x) - (824*x)/3 + 832/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (-752/3 + 2944/(3*(-1 + x)) + (2768*x)/3 + 
     4864/(3*(1 + x)))*HPL[{3, 1, 0, 0}, x] + 
   (17792/3 + 9728/(-1 + x) + (11392*x)/3)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-2960 - 7808/(3*(-1 + x)) + (1072*x)/3 + 2304/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (2920/3 + 832/(-1 + x) - (424*x)/3 - 
     640/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + (-1152 + 1152*x + 2304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-4864 - 4864*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (48128/3 - (48128*x)/3 - 96256/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (10784/3 + 1248*x - 7040/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (5120/3 - (5120*x)/3 - 10240/(3*(1 + x)))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-13256/9 + 168*x + 14768/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1376/3 + 736*x + 3584/(3*(1 + x)))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (832 - (832*x)/3 - 3328/(3*(1 + x)))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (3008/3 + 1600/(3*(-1 + x)) - 1600/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-3200 - 22528/(3*(-1 + x)) - (12928*x)/3)*HPL[{1, -2, -1, -1, 0}, x] + 
   (1920 + 13184/(3*(-1 + x)) + (7424*x)/3)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-1760/3 - 4352/(3*(-1 + x)) - 864*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (13256/9 + 14768/(9*(-1 + x)) + 168*x)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-14336/3 - 28672/(3*(-1 + x)) - (14336*x)/3)*HPL[{1, 1, -2, -1, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 1, -2, 0, 0}, x] + 
   (2400 + 1408/(3*(-1 + x)) - (5792*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (4736/3 - (4736*x)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-2920/3 - 640/(-1 + x) - (424*x)/3 + 832/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (-2544 - 1536/(-1 + x) + (944*x)/3 + 
     8576/(3*(1 + x)))*HPL[{2, 1, 0, 0, 0}, x] + 
   (-3296/3 + (3104*x)/3 + 6400/(3*(1 + x)))*HPL[{2, 1, 1, 0, 0}, x] + 
   (2304 - 2304*x - 4608/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-640 + 640*x + 1280/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (832/3 - (832*x)/3 - 1664/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-448 - 320/(-1 + x) + 320/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-832/3 - 1664/(3*(-1 + x)) - (832*x)/3)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (-1352 + 1408/(3*(-1 + x)) + (4024*x)/3 + 5440/(3*(1 + x)))*HPL[{-4}, x]*
    zeta[2] + (12032/3 + 21632/(3*(-1 + x)) + (10304*x)/3 + 5504/(3*(1 + x)))*
    HPL[{-3, -1}, x]*zeta[2] + (17792/3 + 9728/(-1 + x) + (11392*x)/3)*
    HPL[{-2, -2}, x]*zeta[2] + (1344 - 1344*x - 2688/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (2144 + 13696/(3*(-1 + x)) + (7264*x)/3)*
    HPL[{1, -3}, x]*zeta[2] + (-2176/3 + 2048/(-1 + x) + 2048*x + 
     8320/(3*(1 + x)))*HPL[{2, -2}, x]*zeta[2] + 
   (-35584/3 - 19456/(-1 + x) - (22784*x)/3)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-2240 - 15104/(3*(-1 + x)) - (8384*x)/3)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (3440/3 + 1024/(-1 + x) + (1264*x)/3 - 2176/(3*(1 + x)))*HPL[{2, 1, 0}, x]*
    zeta[2] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(29192/9 + 27040/(9*(-1 + x)) - (2152*x)/9 + 
     (-752/3 - 1088/(3*(-1 + x)) - 112*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(5840/3 + 8576/(3*(-1 + x)) + 912*x + 
     (896/3 + 1792/(3*(-1 + x)) + (896*x)/3)*zeta[2]) + 
   HPL[{1, 3}, x]*(-35224/9 - 23792/(9*(-1 + x)) + (11432*x)/9 + 
     (1408/3 + 2816/(3*(-1 + x)) + (1408*x)/3)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-73712/9 - 34720/(9*(-1 + x)) + (38992*x)/9 + 
     (7744/3 + 15488/(3*(-1 + x)) + (7744*x)/3)*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(4528 - (3568*x)/3 - 17152/(3*(1 + x)) + 
     (19840/3 - (19840*x)/3 - 39680/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-1936 - 1936*x + 
     (15104/3 - (15104*x)/3 - 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-55408/9 - 8000/(3*(-1 + x)) - (3440*x)/9 + 
     (34256/3 + 9856/(-1 + x) - (4688*x)/3 - 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(37376/3 + 1024*x - 34304/(3*(1 + x)) + 
     (7168/3 - (7168*x)/3 - 14336/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-1568 - 1568*x + (5056/3 - 2240*x - 11776/(3*(1 + x)))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(-34912/9 - (42656*x)/9 - 
     7744/(9*(1 + x)) + (1600 - (6464*x)/3 - 11264/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(872/3 + 1752/(-1 + x) - 88*x - 96/(1 + x) + 
     (5192/3 + 896/(3*(-1 + x)) - 552*x - 6848/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-7792/9 - 2888/(9*(-1 + x)) + 2888/(9*(1 + x)) + 
     (752 - 384/(-1 + x) - 1328*x - 1856/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(1204/9 - 15200/(9*(-1 + x)) - (2860*x)/9 - 
     18320/(9*(1 + x)) + (-696 - 1984/(3*(-1 + x)) - (616*x)/3 + 
       896/(3*(1 + x)))*zeta[2]) + HPL[{-1, 3}, x]*
    (-66832/9 - (11504*x)/9 + 55328/(9*(1 + x)) + 
     (-1184/3 + (352*x)/3 + 512/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(5084/9 - 968/(9*(-1 + x)) + (8060*x)/9 + 
     (2168/3 + 2048/(-1 + x) + (5624*x)/3 + 1600/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(10256/9 + (28528*x)/9 + 3872/(9*(1 + x)) + 
     (-736/3 + 3328/(3*(-1 + x)) + 1632*x + 5632/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-18640/3 + 800/(9*(-1 + x)) + (6608*x)/9 + 
     55328/(9*(1 + x)) + (2048/3 + 10112/(3*(-1 + x)) + 2688*x + 
       7168/(3*(1 + x)))*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-21952/9 - (4592*x)/9 + 17360/(9*(1 + x)) + 
     (-5392/3 + 1936*x + 11200/(3*(1 + x)))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-2200/9 - 2192/(9*(-1 + x)) + (12104*x)/9 - 
     4448/(9*(1 + x)) + (-10808/3 - 7040/(3*(-1 + x)) + (5144*x)/3 + 
       11584/(3*(1 + x)))*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (2320/3 + 15568/(9*(-1 + x)) - (3248*x)/9 + 23792/(9*(1 + x)) + 
     (-10904/3 - 192/(-1 + x) + (10328*x)/3 + 19840/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(13024/3 + (13024*x)/3 + 
     (-30208/3 + (30208*x)/3 + 60416/(3*(1 + x)))*zeta[2]) + 
   (-77920/27 - 9232/(27*(-1 + x)) + (32048*x)/27 + 19424/(9*(1 + x)))*
    zeta[3] + (2560 + 5120/(-1 + x) + 2560*x)*HPL[{1, 2}, x]*zeta[3] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-6232/3 - 4712/(3*(-1 + x)) + 32*x + 1576/(1 + x))*zeta[3]^2 + 
   HPL[{1, 0, 0}, x]*(-8948/9 + 15968/(9*(-1 + x)) + (24916*x)/9 + 
     (-2072/3 + 560/(3*(-1 + x)) + (2632*x)/3)*zeta[2] + 
     (896/3 + 320/(-1 + x) + (64*x)/3)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((-160 + 1408/(3*(-1 + x)) + (1888*x)/3)*zeta[2] + 
     (6400/3 + 12800/(3*(-1 + x)) + (6400*x)/3)*zeta[3]) + 
   HPL[{1, -2}, x]*((5600/9 + 7808/(9*(-1 + x)) + (736*x)/3)*zeta[2] + 
     (8032/3 + 17728/(3*(-1 + x)) + 3232*x)*zeta[3]) + 
   HPL[{-1, -2}, x]*((-17408/3 - (11776*x)/3 + 5632/(3*(1 + x)))*zeta[2] + 
     (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-3200/3 + 4864/(-1 + x) - (11392*x)/3 + 
       5632/(3*(1 + x)))*zeta[2] + (34624/3 + 35584/(3*(-1 + x)) + 320*x - 
       24064/(3*(1 + x)))*zeta[3]) + HPL[{2, 1}, x]*
    (21808/9 + (21808*x)/9 + (288 + (2848*x)/3 + 1984/(3*(1 + x)))*zeta[2] + 
     (6064 + 5120/(-1 + x) + (656*x)/3 - 17536/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-77824/9 - (77824*x)/9 + 
     (-27488/3 - (31712*x)/3 - 1408/(1 + x))*zeta[2] + 
     (7040/3 - (7040*x)/3 - 14080/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-161344/27 - (83648*x)/27 + 77696/(27*(1 + x)) + 
     (-1088/3 - (1280*x)/3 - 64/(1 + x))*zeta[2] + 
     (4768/3 - (8096*x)/3 - 4288/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(8440/9 + (8440*x)/9 + (704 + 352/(-1 + x) + (2560*x)/3 - 
       736/(3*(1 + x)))*zeta[2] + (3704 + 6400/(3*(-1 + x)) - 456*x - 
       4160/(1 + x))*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-38030/27 - 13588/(9*(-1 + x)) + (2210*x)/27 + 35440/(27*(1 + x)) + 
     (-5632/3 - 256/(-1 + x) - 704*x + 960/(1 + x))*zeta[2] + 
     (1408 + 960/(-1 + x) - 960/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-7124/27 - 22688/(27*(-1 + x)) + (47596*x)/9 - 
     38848/(27*(1 + x)) + (2432/9 - 8032/(9*(-1 + x)) - (800*x)/3 - 
       320/(3*(1 + x)))*zeta[2] + (7184/3 + 10144/(3*(-1 + x)) + (6368*x)/3 - 
       2336/(3*(1 + x)))*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (59264/27 + (41152*x)/27 - 18112/(27*(1 + x)) + 
     (46232/9 + (8536*x)/3 - 20624/(9*(1 + x)))*zeta[2] + 
     (-896/3 + (64*x)/3 + 320/(1 + x))*zeta[3]) + 
   zeta[2]*(-147148/81 + (127444*x)/27 - 105248/(81*(1 + x)) + 
     (320/3 - 3152/(3*(-1 + x)) + (14248*x)/3 + 6304/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-17800/27 + 1184/(3*(-1 + x)) + (256648*x)/27 - 
     28480/(27*(1 + x)) + (8384/3 - 6848/(3*(-1 + x)) + (14368*x)/3 - 
       1760/(3*(1 + x)))*zeta[2] + (-4208 - 12800/(3*(-1 + x)) - (176*x)/3 + 
       7040/(3*(1 + x)))*zeta[3]) + HPL[{-3}, x]*
    ((-5968/9 - 17984/(9*(-1 + x)) + (1360*x)/3 - 7936/(9*(1 + x)))*zeta[2] + 
     (-10280/3 - 2976/(-1 + x) + (2552*x)/3 + 2400/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((9728 + 9728*x)*zeta[2] + 
     (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*zeta[3]) + 
   (-34531/9 - 16576/(9*(-1 + x)) + 8067*x - 5866/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(12596/9 - (12596*x)/9 + 
     (2360/3 + 2144/(3*(-1 + x)) - 72*x)*zeta[2] + 
     (-3192 - 80/(-1 + x) + 3112*x)*zeta[3] + 
     (3224/3 + 6656/(3*(-1 + x)) + 1144*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(38216/9 - (38216*x)/9 + (6512/3 - (6512*x)/3)*zeta[2] + 
     (-4192 + 9856/(3*(-1 + x)) + (22432*x)/3)*zeta[3] + 
     (2432 + 4864/(-1 + x) + 2432*x)*zeta[4]) + 
   HPL[{-2}, x]*((28216/9 - 12800/(9*(-1 + x)) - (2776*x)/3 - 
       55328/(9*(1 + x)))*zeta[2] + (3208/3 - 7760/(3*(-1 + x)) + 
       (18856*x)/3 + 1408/(3*(1 + x)))*zeta[3] + 
     (6518/3 - 33632/(3*(-1 + x)) - (40150*x)/3 - 17504/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-319600/81 - (496400*x)/81 - 176800/(81*(1 + x)) + 
     (94976/9 + (22288*x)/9 - 72688/(9*(1 + x)))*zeta[2] + 
     (22240/9 + 2656*x + 1664/(9*(1 + x)))*zeta[3] + 
     (4324 - (14740*x)/3 - 27712/(3*(1 + x)))*zeta[4]) + 
   HPL[{2}, x]*(-57484/27 - (127444*x)/27 + 208/(1 + x) + 
     (27704/9 - (1720*x)/9 - 4000/(3*(1 + x)))*zeta[2] + 
     (-5480/3 + 1760/(3*(-1 + x)) + (8008*x)/3 - 4016/(3*(1 + x)))*zeta[3] + 
     (9944/3 + 2432/(-1 + x) - 104*x - 10256/(3*(1 + x)))*zeta[4]) + 
   HPL[{0, 0}, x]*(-9118/81 - 50080/(27*(-1 + x)) + (30478*x)/81 + 
     111080/(81*(1 + x)) + (-3404/9 + 16328/(9*(-1 + x)) + (2860*x)/9 + 
       17192/(9*(1 + x)))*zeta[2] + (128 + 1328/(3*(-1 + x)) - 
       1328/(3*(1 + x)))*zeta[3] + (3976/3 + 3200/(-1 + x) + 3920*x + 
       2800/(1 + x))*zeta[4]) + HPL[{-1, -1}, x]*
    ((-10288 + (3440*x)/3 + 34304/(3*(1 + x)))*zeta[2] + 
     (-8064 - (35456*x)/3 - 11264/(3*(1 + x)))*zeta[3] + 
     (-17504 + 17504*x + 35008/(1 + x))*zeta[4]) + 
   (31738/9 + 31672/(9*(-1 + x)) - (2654*x)/9 - 27908/(9*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-110300/27 + (110300*x)/27 + 
     (-73640/9 - 54016/(9*(-1 + x)) + (19624*x)/9)*zeta[3] + 
     zeta[2]*(38912/9 - (38912*x)/9 + (3056 + 17920/(3*(-1 + x)) + 
         (8752*x)/3)*zeta[3]) + (-24560/9 + 12616/(9*(-1 + x)) + (12392*x)/3)*
      zeta[4] + (464/3 + 1136/(3*(-1 + x)) + 224*x)*zeta[5]) + 
   HPL[{0}, x]*(10714/27 - 1148/(-1 + x) + (294154*x)/81 + 7064/(9*(1 + x)) + 
     (-25384/9 - 14936/(9*(-1 + x)) + (8096*x)/9 + 19648/(9*(1 + x)))*
      zeta[3] + zeta[2]*(-10676/27 + 42256/(27*(-1 + x)) - (47596*x)/9 + 
       19280/(27*(1 + x)) + (-1744 + 2240/(-1 + x) + 4400*x + 5440/(1 + x))*
        zeta[3]) + (24022/9 + 18758/(9*(-1 + x)) + (12508*x)/3 - 
       5438/(9*(1 + x)))*zeta[4] + (20900/3 + 4080/(-1 + x) - 4080/(1 + x))*
      zeta[5]) + HPL[{-1}, x]*((82016/9 + (8704*x)/9 - 73312/(9*(1 + x)))*
      zeta[3] + zeta[2]*(44608/27 - (33088*x)/27 - 77696/(27*(1 + x)) + 
       (6576 - (17648*x)/3 - 37376/(3*(1 + x)))*zeta[3]) + 
     (-10678/3 - (19450*x)/3 - 2924/(1 + x))*zeta[4] + 
     (-928 + 304*x + 1232/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(84278/81 + zeta[2]*(-88400/81 - (352*zeta[3])/3) + 
     (20944*zeta[3])/27 - 16*zeta[3]^2 + 1804*zeta[4] - (3608*zeta[5])/9 - 
     (2504*zeta[6])/3) + (18001/18 + 79172/(9*(-1 + x)) + (198713*x)/18 + 
     96188/(9*(1 + x)))*zeta[6] + delta[1 - x]*
    (-373793/648 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
     zeta[3]*(-152284/81 + (32*zeta[4])/3) + (11522*zeta[5])/9 + 
     zeta[2]*(13864/9 + (584*zeta[3])/3 + (1472*zeta[5])/3) + 
     (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
 color[d4FA/nc]*(2848/3 - (2848*x)/3 + 
   (384 - 1536/(-1 + x) - 4992*x - 1920/(1 + x))*HPL[{5}, x] + 
   (-1536/(-1 + x) - 1920*x - 1536/(1 + x))*HPL[{6}, x] + 
   (384 - 1024/(-1 + x) - 1280*x - 1024/(1 + x))*HPL[{-5, 0}, x] + 
   (2560 - 384/(-1 + x) - 4096*x - 2944/(1 + x))*HPL[{-4, 0}, x] + 
   (-768 + 4096/(-1 + x) + 5632*x + 4096/(1 + x))*HPL[{-4, 2}, x] + 
   (-29056/3 - 17920/(3*(-1 + x)) + 3200*x + 5376/(1 + x))*HPL[{-3, 2}, x] + 
   (384 + 2560/(-1 + x) + 5504*x + 2560/(1 + x))*HPL[{-3, 3}, x] + 
   (-5376 - 6912/(-1 + x) + 6656*x)*HPL[{-2, 3}, x] + 
   (-1792 + 2048/(-1 + x) + 3840*x + 6144/(1 + x))*HPL[{-2, 4}, x] + 
   (5120 + 5120*x)*HPL[{-1, 4}, x] + (-1280 + 1280*x + 2560/(1 + x))*
    HPL[{-1, 5}, x] + (-15104/3 - 12032/(3*(-1 + x)) + 1024*x)*
    HPL[{1, 4}, x] + (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 5}, x] + 
   (-1792 + 2816*x + 1024/(1 + x))*HPL[{2, 3}, x] + 
   (448 - 4096/(-1 + x) - 4672*x - 5120/(1 + x))*HPL[{2, 4}, x] + 
   (192 + 2048/(-1 + x) + 704*x + 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-1792 - 1536/(-1 + x) - 2560*x + 256/(1 + x))*HPL[{4, 0}, x] + 
   (-3584 - 3072/(-1 + x) - 5120*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (-384 - 1024/(-1 + x) - 1408*x - 1024/(1 + x))*HPL[{5, 0}, x] + 
   (-768 - 2048/(-1 + x) - 2816*x - 2048/(1 + x))*HPL[{5, 1}, x] + 
   (-384 - 2048/(-1 + x) - 3200*x - 2048/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-192 + 3072/(-1 + x) + 4416*x + 3072/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (256 - 2048/(-1 + x) - 2304*x - 2048/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-11392/3 + 512/(-1 + x) + 4224*x + 17920/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (768 + 3072/(-1 + x) - 1280*x + 3072/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-2944 - 9728/(3*(-1 + x)) - 512*x - 
     896/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (768 + 4096/(-1 + x) + 4864*x + 4096/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (1536 + 8192/(-1 + x) + 9728*x + 8192/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (2304 + 1024/(-1 + x) - 1280*x - 2048/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (512 + 512/(-1 + x))*HPL[{-2, -2, 0}, x] + 
   (8704 + 12288/(-1 + x) + 3584*x)*HPL[{-2, -2, 2}, x] + 
   (16896 + 19968/(-1 + x) - 9216*x)*HPL[{-2, -1, 2}, x] + 
   (10752 + 8192/(-1 + x) - 2560*x - 8192/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (3072 + 3072/(-1 + x) + 2048*x)*HPL[{-2, 2, 0}, x] + 
   (6144 + 6144/(-1 + x) + 4096*x)*HPL[{-2, 2, 1}, x] + 
   (-1024 + 2048/(-1 + x) + 3072*x + 4096/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (-2048 + 4096/(-1 + x) + 6144*x + 8192/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-768 + 256*x + 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-8960/3 + 1024*x + 12032/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-6144 - 6144*x)*HPL[{-1, -2, 2}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -2, 3}, x] + (-8192 - 8192*x)*HPL[{-1, -1, 3}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (512 - 1536*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (1024 + 1024*x)*HPL[{-1, 3, 0}, x] + (2048 + 2048*x)*HPL[{-1, 3, 1}, x] + 
   (-768 + 1280*x + 2048/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-1536 + 2560*x + 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, -4, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, -3, 0}, x] + (8704 + 17408/(-1 + x) + 8704*x)*
    HPL[{1, -3, 2}, x] + (28672/3 + 24064/(3*(-1 + x)) - 1536*x)*
    HPL[{1, -2, 2}, x] + (6656 + 13312/(-1 + x) + 6656*x)*
    HPL[{1, -2, 3}, x] + (-3584 + 3584*x)*HPL[{1, 1, 3}, x] + 
   (-4096 - 8192/(-1 + x) - 4096*x)*HPL[{1, 1, 4}, x] + 
   (1536 - 1536*x)*HPL[{1, 3, 0}, x] + (3072 - 3072*x)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 4, 0}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 4, 1}, x] + 
   (-3456 - 8192/(-1 + x) - 6528*x - 3072/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-2944 - 1408*x + 4096/(1 + x))*HPL[{2, -2, 0}, x] + 
   (-3072 + 8192/(-1 + x) + 9216*x + 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-2688 - 640*x + 2048/(1 + x))*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{2, 3, 0}, x] + (512 + 512*x)*HPL[{2, 3, 1}, x] + 
   (128 - 6144/(-1 + x) - 9088*x - 6144/(1 + x))*HPL[{3, -2, 0}, x] + 
   (2560 + 1536/(-1 + x) + 1280*x - 1024/(1 + x))*HPL[{3, 0, 0}, x] + 
   (192 + 512/(-1 + x) + 704*x + 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (-512 + 4096/(-1 + x) + 4608*x + 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (640 - 512/(-1 + x) - 2944*x - 512/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-64 + 3072/(-1 + x) + 4672*x + 3072/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (4352 + 6144/(-1 + x) + 1792*x)*HPL[{-2, -2, 0, 0}, x] + 
   (-1024 - 1024/(-1 + x))*HPL[{-2, -1, -1, 0}, x] + 
   (-17408 - 24576/(-1 + x) - 7168*x)*HPL[{-2, -1, -1, 2}, x] + 
   (8960 + 10496/(-1 + x) - 4608*x)*HPL[{-2, -1, 0, 0}, x] + 
   (2048 - 4096/(-1 + x) - 6144*x - 8192/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (4096 - 8192/(-1 + x) - 12288*x - 16384/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (-1984 - 2560/(-1 + x) + 2240*x)*HPL[{-2, 0, 0, 0}, x] + 
   (-768 - 4096/(-1 + x) - 3328*x - 4096/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (1792 - 1792*x - 3584/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{-1, -2, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (8192 - 8192*x - 16384/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (-2048 + 2048*x + 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (12288 + 12288*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-8192 + 8192*x + 16384/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-2048 - 2048*x)*HPL[{-1, -1, 2, 0}, x] + (-4096 - 4096*x)*
    HPL[{-1, -1, 2, 1}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -1, 3, 0}, x] + (8192 - 8192*x - 16384/(1 + x))*
    HPL[{-1, -1, 3, 1}, x] + (-7680 + 6656*x + 14336/(1 + x))*
    HPL[{-1, 2, -2, 0}, x] + (-768 - 768*x)*HPL[{-1, 2, 0, 0}, x] + 
   (1280 - 1792*x - 3072/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (512 - 512*x)*HPL[{1, -3, -1, 0}, x] + (4096 + 8704/(-1 + x) + 4608*x)*
    HPL[{1, -3, 0, 0}, x] + (-1536 - 4096/(-1 + x) - 2560*x)*
    HPL[{1, -2, -2, 0}, x] + (-2560 + 2560*x)*HPL[{1, -2, -1, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, -2, -1, 2}, x] + 
   (18176/3 + 12032/(3*(-1 + x)) - 2048*x)*HPL[{1, -2, 0, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, -2, 2, 1}, x] + 
   (-8192 - 16384/(-1 + x) - 8192*x)*HPL[{1, 1, -3, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, 1, -2, 0}, x] + (8192 + 16384/(-1 + x) + 8192*x)*
    HPL[{1, 1, -2, 2}, x] + (-6144 - 12288/(-1 + x) - 6144*x)*
    HPL[{1, 2, -2, 0}, x] + (256 - 256*x)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (-3584 + 4096/(-1 + x) + 4608*x + 8192/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (256 + 2048/(-1 + x) + 2304*x + 2048/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (1984 + 2240*x - 2560/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-10496 - 12288/(-1 + x) - 8448*x + 2048/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (2816 + 256*x - 2048/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (1088 + 64*x - 1024/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (64 + 3072/(-1 + x) + 4672*x + 3072/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (64 - 2048/(-1 + x) - 448*x - 2048/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-8704 - 12288/(-1 + x) - 3584*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (4992 + 1024/(-1 + x) - 3968*x - 6144/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-2240 + 2240*x + 3072/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (6144 + 6144*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-8192 + 8192*x + 16384/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-16384 + 16384*x + 32768/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-2816 - 2816*x)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (9088/3 + 1024*x - 6016/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (3328 - 3840*x - 7168/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-1536 + 512*x + 2048/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-768 - 384/(-1 + x) + 384/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (3072 + 8192/(-1 + x) + 5120*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-6144 - 13312/(-1 + x) - 7168*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (3328 + 7168/(-1 + x) + 3840*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-9088/3 - 6016/(3*(-1 + x)) + 1024*x)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-2816 + 2816*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-12288 - 24576/(-1 + x) - 12288*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (512 - 512*x)*HPL[{1, 1, 1, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (2240 + 3072/(-1 + x) + 2240*x)*
    HPL[{2, 0, 0, 0, 0}, x] + (4992 + 6144/(-1 + x) + 3968*x - 1024/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (2176 + 128*x - 2048/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (-6144 + 6144*x + 12288/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (3072 - 3072*x - 6144/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (-512 + 512*x + 1024/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (6144 + 12288/(-1 + x) + 6144*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (576 - 5120/(-1 + x) - 7232*x - 
     5120/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-1024 - 1024/(-1 + x) + 3584*x - 1024/(1 + x))*HPL[{-3, -1}, x]*zeta[2] + 
   (-8704 - 12288/(-1 + x) - 3584*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (-8448 - 17408/(-1 + x) - 8960*x)*HPL[{1, -3}, x]*zeta[2] + 
   (1280 - 6144/(-1 + x) - 6912*x - 8192/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (17408 + 24576/(-1 + x) + 7168*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2}, x]*zeta[2] + 
   (10752 + 22528/(-1 + x) + 11776*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-2560 - 6144/(-1 + x) - 3584*x - 1024/(1 + x))*HPL[{2, 1, 0}, x]*
    zeta[2] + (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, 1, 0}, x]*
    zeta[2] + HPL[{1, -2, 0}, x]*(1280 - 1280*x + 
     (-11264 - 22528/(-1 + x) - 11264*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-1728 + 1728*x + (-2048 - 4096/(-1 + x) - 2048*x)*
      zeta[2]) + HPL[{1, 1, 0, 0}, x]*(832 - 832*x + 
     (-1024 - 2048/(-1 + x) - 1024*x)*zeta[2]) + 
   HPL[{-1, 3}, x]*(1536 + 1536*x + (256 + 256*x)*zeta[2]) + 
   HPL[{1, 0, 0, 0}, x]*(-1088 + 1088*x + (1408 + 2560/(-1 + x) + 1152*x)*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-1792 - 1792*x + 
     (14336 - 14336*x - 28672/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-12032/3 - 13184/(3*(-1 + x)) - 1280*x + 
     (4672 - 3072/(-1 + x) - 7744*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-10880/3 + 768/(-1 + x) + (10880*x)/3 + 
     12800/(3*(1 + x)) + (-320 - 6656/(-1 + x) - 11200*x - 6656/(1 + x))*
      zeta[2]) + HPL[{3, 0}, x]*(128 - 1664*x + 
     (-256 - 6144/(-1 + x) - 6400*x - 6144/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(1088 + 1088*x + (1664 - 1920*x - 3584/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(-10880/3 - 30976/(3*(-1 + x)) - 
     (20096*x)/3 + (-1792 - 4096/(-1 + x) - 2304*x - 2048/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(256 - 3328*x + (-256 - 2048/(-1 + x) - 2304*x - 
       2048/(1 + x))*zeta[2]) + HPL[{4}, x]*(12032/3 + 15488/(3*(-1 + x)) + 
     (19904*x)/3 + 1152/(1 + x) + (192 - 1024/(-1 + x) - 1600*x - 
       1024/(1 + x))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (1984/3 + 992/(3*(-1 + x)) - 992/(3*(1 + x)) + 
     (2176 + 2816/(-1 + x) + 4992*x + 640/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(10496/3 + 5248/(3*(-1 + x)) - 5248/(3*(1 + x)) + 
     (384 + 1536/(-1 + x) + 1920*x + 1536/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-1216*x - 384/(1 + x) + 
     (-3328 - 1024/(-1 + x) + 768*x + 4096/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(3072 + 3072*x + (-1536 + 2560*x + 4096/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(1536 + 1536*x + 
     (-5120 + 6144*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(13184/3 - 1536/(-1 + x) - (12416*x)/3 + 
     (-16000 - 9216/(-1 + x) + 6784*x + 14336/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(896 + 896*x + (-7168 + 7168*x + 14336/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(896 + 896*x + 
     (-11264 + 11264*x + 22528/(1 + x))*zeta[2]) + 
   (10912/3 - 2656/(3*(-1 + x)) - 2176*x)*zeta[3] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 2}, x]*zeta[3] + 
   (-18432 - 36864/(-1 + x) - 18432*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (32 - 704/(-1 + x) + 288*x - 192/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-32512/3 - 24064/(3*(-1 + x)) + 2816*x)*zeta[2] + 
     (-10496 - 22016/(-1 + x) - 11520*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((4864 - 4864*x)*zeta[2] + 
     (-5120 - 10240/(-1 + x) - 5120*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-64 + 64*x + (7808 + 6016/(-1 + x) - 1792*x)*zeta[2] + 
     (1280 + 3072/(-1 + x) + 1792*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-12288 - 12288*x)*zeta[2] + 
     (8192 - 8192*x - 16384/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(640/3 + 640/(3*(-1 + x)) - (15488*x)/3 + 
     (5696/3 + 8960/(3*(-1 + x)) + 2112*x + 256/(1 + x))*zeta[2] + 
     (-64 - 8960/(-1 + x) - 14272*x - 8960/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-1088 - 448/(-1 + x) - (17024*x)/3 + 
     (7104 + 9216/(-1 + x) - 7360*x)*zeta[2] + 
     (7296 + 5632/(-1 + x) - 1664*x - 4096/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((23360/3 + 18688/(3*(-1 + x)) - 1088*x - 7168/(3*(1 + x)))*
      zeta[2] + (64 - 3840/(-1 + x) - 8128*x - 3840/(1 + x))*zeta[3]) + 
   zeta[2]*(-6752/3 + 4800*x - 128/(1 + x) + 
     (-2816 - 2304/(-1 + x) - 7872*x - 2176/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(1920 + 1920*x + (-512 + 512/(1 + x))*zeta[2] + 
     (-13056 - 18432/(-1 + x) - 14080*x - 1024/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(384 + 384*x + (-23680/3 - 5888*x + 6016/(3*(1 + x)))*
      zeta[2] + (-1280 + 1792*x + 3072/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(960 + 960*x + (64 - 3520*x + 1280/(1 + x))*zeta[2] + 
     (-7296 - 5120/(-1 + x) - 2688*x + 4608/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-17408 - 20480/(-1 + x) + 9216*x)*zeta[2] + 
     (-15104 - 14336/(-1 + x) + 768*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((6144 + 6144*x)*zeta[2] + 
     (-4096 + 4096*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(18944/3 + (18944*x)/3 + (9472 + 9472*x)*zeta[2] + 
     (-4096 + 4096*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(21248/3 + (21248*x)/3 + (-1280 - 1280*x)*zeta[2] + 
     (-7424 + 9472*x + 16896/(1 + x))*zeta[3]) + 
   (-2352 - 6304/(3*(-1 + x)) + (15248*x)/3 + 13120/(1 + x))*zeta[4] + 
   HPL[{1, 1}, x]*(5504 - 5504*x + (-896 + 896*x)*zeta[2] + 
     (3328 - 3328*x)*zeta[3] + (-11520 - 23040/(-1 + x) - 11520*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(2752 - 2752*x + (1920 - 1920*x)*zeta[2] + 
     (8576 + 6016/(-1 + x) - 2560*x)*zeta[3] + 
     (-2752 - 5632/(-1 + x) - 2880*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-896 - 896*x)*zeta[2] + (11264 + 11264*x)*zeta[3] + 
     (19968 - 19968*x - 39936/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-544/3 - 160/(3*(-1 + x)) - (736*x)/3 + 128/(1 + x) + 
     (-22912/3 - 6912/(-1 + x) - (19904*x)/3 + 1792/(3*(1 + x)))*zeta[2] + 
     (-2048 - 1024/(-1 + x) + 1024/(1 + x))*zeta[3] + 
     (-1280 - 5760/(-1 + x) - 7680*x - 5760/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(704 - 4800*x + (-6592/3 - (6208*x)/3 - 768/(1 + x))*zeta[2] + 
     (-4288 - 3136*x + 4480/(1 + x))*zeta[3] + 
     (-8032 - 11520/(-1 + x) - 8544*x - 512/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-4640/3 - (5408*x)/3 - 256/(1 + x) + 
     (-1728 - 1728*x)*zeta[2] + (-23552/3 - 3840*x + 12032/(3*(1 + x)))*
      zeta[3] + (-8160 + 9248*x + 17408/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((5824 + 28672/(3*(-1 + x)) + (13888*x)/3)*zeta[2] + 
     (10112 + 12416/(-1 + x) - 8960*x)*zeta[3] + 
     (2960 + 19456/(-1 + x) + 16496*x + 19968/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(2464/3 - (4640*x)/3 - 1888/(3*(1 + x)) + 
     (-23744/3 - 6976/(-1 + x) - (7936*x)/3 + 9152/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-3904/3 - 1312/(3*(-1 + x)) + (15488*x)/3 + 224/(1 + x) + 
       (-3456 - 10752/(-1 + x) - 12288*x - 7680/(1 + x))*zeta[3]) + 
     (-12752/3 - 25648/(3*(-1 + x)) - 17856*x - 8816/(3*(1 + x)))*zeta[4] - 
     4000*zeta[5]) + (-21392/3 - 10112/(3*(-1 + x)) - (5840*x)/3 + 
     1312/(3*(1 + x)))*zeta[5] + HPL[{1}, x]*(5216/3 - (5216*x)/3 + 
     (1536 - 1536*x)*zeta[3] + zeta[2]*(-9472/3 + (9472*x)/3 + 
       (-12672 - 25088/(-1 + x) - 12416*x)*zeta[3]) + 
     (21856/3 + 6016/(3*(-1 + x)) - 5280*x)*zeta[4] + 
     (8192 + 16256/(-1 + x) + 8064*x)*zeta[5]) + 
   HPL[{-1}, x]*((-640 - 640*x)*zeta[3] + 
     zeta[2]*(-11776/3 - (11776*x)/3 + (-6528 + 5248*x + 11776/(1 + x))*
        zeta[3]) + (-768 + 9760*x + 10528/(1 + x))*zeta[4] + 
     (-6912 + 8064*x + 14976/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 384*zeta[3]^2 + 
     (3520*zeta[5])/3 - 992*zeta[6]) + 
   (-2860/3 - 43744/(3*(-1 + x)) - (47276*x)/3 - 46720/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(96 - 704*zeta[3]^2 + zeta[3]*(-1232/3 - 64*zeta[4]) + 
     (32*zeta[4])/3 - 400*zeta[5] + zeta[2]*(-944/3 - 896*zeta[3] + 
       320*zeta[5]) - (1562*zeta[6])/9 + 2800*zeta[7])) + 
 color[cf^4]*(-12874 + 12874*x + (-6080 - 2496/(-1 + x) + 6400*x + 
     2496/(1 + x))*HPL[{5}, x] + (9152 + 9728/(-1 + x) + 5312*x - 
     2560/(1 + x))*HPL[{6}, x] + (-10624 - 5120/(-1 + x) + 3200*x + 
     9216/(1 + x))*HPL[{-5, 0}, x] + (7808 + 1536/(-1 + x) + 5248*x - 
     1792/(1 + x))*HPL[{-4, 0}, x] + (384 - 2816/(-1 + x) - 5504*x - 
     4352/(1 + x))*HPL[{-4, 2}, x] + 
   (-11456/3 - 1536/(-1 + x) - (11584*x)/3 + 1920/(1 + x))*HPL[{-3, 2}, x] + 
   (1920 - 9216/(-1 + x) - 11648*x - 9984/(1 + x))*HPL[{-3, 3}, x] + 
   (-3456 - 2304/(-1 + x) + 6528*x + 6912/(1 + x))*HPL[{-2, 3}, x] + 
   (7040 - 4352/(-1 + x) - 11392*x - 13568/(1 + x))*HPL[{-2, 4}, x] + 
   (-3584 - 2816*x + 768/(1 + x))*HPL[{-1, 4}, x] + 
   (4480 - 4480*x - 8960/(1 + x))*HPL[{-1, 5}, x] + 
   (-9856/3 - 3072/(-1 + x) + (640*x)/3)*HPL[{1, 4}, x] + 
   (3456 + 6912/(-1 + x) + 3456*x)*HPL[{1, 5}, x] + 
   (1280 - 1536/(-1 + x) - 256*x - 512/(1 + x))*HPL[{2, 3}, x] + 
   (5760 + 4608/(-1 + x) + 1664*x - 4096/(1 + x))*HPL[{2, 4}, x] + 
   (-1600 - 384/(-1 + x) + 1984*x + 768/(1 + x))*HPL[{3, 2}, x] + 
   (2880 + 4864/(-1 + x) + 4160*x + 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-5776 - 2112/(-1 + x) + 1456*x + 1216/(1 + x))*HPL[{4, 0}, x] + 
   (-3392 + 1152/(-1 + x) + 3008*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (2880 + 5120/(-1 + x) + 2880*x)*HPL[{4, 2}, x] + 
   (6528 + 8704/(-1 + x) + 3712*x - 2048/(1 + x))*HPL[{5, 0}, x] + 
   (4352 + 9216/(-1 + x) + 3328*x - 1024/(1 + x))*HPL[{5, 1}, x] + 
   (5760 + 4352/(-1 + x) + 640*x - 4352/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-7808 - 5120/(-1 + x) - 512*x + 4608/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (4352 - 256/(-1 + x) - 3584*x - 5888/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-11264/3 - 4096/(-1 + x) - (22016*x)/3 + 1152/(1 + x))*
    HPL[{-3, -1, 0}, x] + (-5888 + 18432/(-1 + x) + 25344*x + 26112/(1 + x))*
    HPL[{-3, -1, 2}, x] + (5024 + 1664/(-1 + x) + (5408*x)/3 - 3072/(1 + x))*
    HPL[{-3, 0, 0}, x] + (-1408 + 256/(-1 + x) + 1920*x + 3840/(1 + x))*
    HPL[{-3, 2, 0}, x] + (-3584 + 1024/(-1 + x) + 5632*x + 9216/(1 + x))*
    HPL[{-3, 2, 1}, x] + (6656 + 5632/(-1 + x) - 1024*x - 5888/(1 + x))*
    HPL[{-2, -3, 0}, x] + (-1920 - 2944/(-1 + x) - 5632*x + 1536/(1 + x))*
    HPL[{-2, -2, 0}, x] + (-1280 + 15872/(-1 + x) + 17152*x + 16384/(1 + x))*
    HPL[{-2, -2, 2}, x] + (5632 + 4608/(-1 + x) - 7680*x - 3072/(1 + x))*
    HPL[{-2, -1, 2}, x] + (2048 + 15360/(-1 + x) + 13312*x + 6144/(1 + x))*
    HPL[{-2, -1, 3}, x] + (384 + 4480*x + 4608/(1 + x))*HPL[{-2, 2, 0}, x] + 
   (2816 + 12544*x + 7680/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (2560 - 2560*x - 5120/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (640 + 256/(-1 + x) - 384*x - 512/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (-2560 + 2048/(-1 + x) + 4608*x + 7168/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (4736 - 5248*x - 9984/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-11008/3 - (8704*x)/3 + 768/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (-8448 + 8448*x + 16896/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-1792 - 4864*x - 3072/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-2560 - 17920*x - 15360/(1 + x))*HPL[{-1, -1, 3}, x] + 
   (-13824 + 13824*x + 27648/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-2304 - 3840*x - 1536/(1 + x))*HPL[{-1, 2, 2}, x] + 
   (-512 - 512*x)*HPL[{-1, 2, 3}, x] + (-1280 + 1024*x + 2304/(1 + x))*
    HPL[{-1, 3, 0}, x] + (1536 + 7680*x + 6144/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (1152 - 640*x - 1792/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (2560 - 1536*x - 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, -4, 0}, x] + 
   (-2048 - 3072/(-1 + x) - 1024*x)*HPL[{1, -3, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -3, 2}, x] + 
   (14336/3 + 1536/(-1 + x) - (9728*x)/3)*HPL[{1, -2, 2}, x] + 
   (2048 - 2048*x)*HPL[{1, 1, 3}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 1, 4}, x] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 2, 3}, x] + 
   (-1280 - 1536/(-1 + x) - 256*x)*HPL[{1, 3, 0}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{1, 3, 2}, x] + 
   (3456 + 6912/(-1 + x) + 3456*x)*HPL[{1, 4, 0}, x] + 
   (2816 + 5632/(-1 + x) + 2816*x)*HPL[{1, 4, 1}, x] + 
   (1408 + 4352/(-1 + x) + 5504*x + 4096/(1 + x))*HPL[{2, -3, 0}, x] + 
   (2880 - 2304/(-1 + x) + 3904*x + 1024/(1 + x))*HPL[{2, -2, 0}, x] + 
   (-5632 + 3072/(-1 + x) + 6656*x + 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-1152 + 2048/(-1 + x) + 2944*x + 4096/(1 + x))*HPL[{2, 1, 3}, x] + 
   (-1536 - 1152/(-1 + x) - 768*x)*HPL[{2, 2, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{2, 2, 2}, x] + 
   (2624 + 4352/(-1 + x) + 2624*x)*HPL[{2, 3, 0}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{2, 3, 1}, x] + 
   (-3840 + 2560/(-1 + x) + 8448*x + 9728/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-3680 - 3072/(-1 + x) + 544*x + 1280/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-1600 - 384/(-1 + x) + 1984*x + 768/(1 + x))*HPL[{3, 1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{3, 1, 2}, x] + 
   (2432 + 3584/(-1 + x) + 1920*x - 512/(1 + x))*HPL[{3, 2, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{3, 2, 1}, x] + 
   (5088 + 6912/(-1 + x) + 4064*x - 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (2880 + 5120/(-1 + x) + 2880*x)*HPL[{4, 1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{4, 1, 1}, x] + 
   (5120/(-1 + x) + 5120*x + 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (5760 + 11264/(-1 + x) + 8064*x + 3328/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-8256 - 7680/(-1 + x) - 1600*x + 4096/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-3072 - 3072/(-1 + x) + 3072/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (6272 + 12544/(-1 + x) + 6272*x + 512/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (-3072 - 3072/(-1 + x) + 3072/(1 + x))*HPL[{-2, -1, -2, 0}, x] + 
   (-3456 + 3584/(-1 + x) + 10112*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-6144 - 28672/(-1 + x) - 22528*x - 18432/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (-2752 - 1792/(-1 + x) - 10048*x + 
     1536/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (3328 - 512/(-1 + x) - 3840*x - 10240/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (15360 - 4096/(-1 + x) - 19456*x - 34816/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (5984 + 320/(-1 + x) + 1376*x - 2688/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (1920 - 2048/(-1 + x) - 3968*x - 7680/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (2560 - 2560*x - 5120/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (384 - 384*x - 768/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -2, -2, 0}, x] + 
   (1536 + 1536*x)*HPL[{-1, -2, -1, 0}, x] + (9216 - 9216*x - 18432/(1 + x))*
    HPL[{-1, -2, -1, 2}, x] + (-6272 - 4736*x + 1536/(1 + x))*
    HPL[{-1, -2, 0, 0}, x] + (5120 - 5120*x - 10240/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (17408 - 17408*x - 34816/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (-2048 + 2048*x + 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (1536 + 1536*x)*HPL[{-1, -1, -2, 0}, x] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (14336 + 14336*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-5120 + 5120*x + 10240/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-768 - 13056*x - 12288/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (-12288 - 30720*x - 18432/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-6144 + 6144*x + 12288/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (11264 - 11264*x - 22528/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (2048 - 3072*x - 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (-3584 - 6656*x - 3072/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-2304 - 3840*x - 1536/(1 + x))*HPL[{-1, 2, 1, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (2048 - 2560*x - 4608/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (-1536 - 4096/(-1 + x) - 2560*x)*HPL[{1, -3, -1, 0}, x] + 
   (768 + 2048/(-1 + x) + 1280*x)*HPL[{1, -3, 0, 0}, x] + 
   (-4352 - 9728/(-1 + x) - 5376*x)*HPL[{1, -2, -2, 0}, x] + 
   (1024 - 1024*x)*HPL[{1, -2, -1, 0}, x] + (1024 + 2048/(-1 + x) + 1024*x)*
    HPL[{1, -2, -1, 2}, x] + (3328/3 - 768/(-1 + x) - (5632*x)/3)*
    HPL[{1, -2, 0, 0}, x] + (-1024 - 2048/(-1 + x) - 1024*x)*
    HPL[{1, -2, 2, 1}, x] + (5120 + 10240/(-1 + x) + 5120*x)*
    HPL[{1, 1, -3, 0}, x] + (-1536 - 3072/(-1 + x) - 1536*x)*
    HPL[{1, 1, -2, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 2}, x] + (1024 + 2048/(-1 + x) + 1024*x)*
    HPL[{1, 1, 3, 0}, x] + (7168 + 14336/(-1 + x) + 7168*x)*
    HPL[{1, 2, -2, 0}, x] + (-1792 - 1536/(-1 + x) + 256*x)*
    HPL[{1, 2, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{1, 2, 2, 0}, x] + (1664 + 3328/(-1 + x) + 1664*x)*
    HPL[{1, 3, 0, 0}, x] + (1280 + 2560/(-1 + x) + 1280*x)*
    HPL[{1, 3, 1, 0}, x] + (-1280 + 5632/(-1 + x) + 4864*x + 6144/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (-2176 - 1280/(-1 + x) + 896*x + 3072/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (-5360 - 3264/(-1 + x) - 5488*x - 1024/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (1536 + 14336/(-1 + x) + 15872*x + 14336/(1 + x))*
    HPL[{2, 1, -2, 0}, x] + (-2304 - 1536/(-1 + x) - 768*x - 512/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{2, 1, 2, 0}, x] + (2304 + 2048/(-1 + x) + 256*x - 2048/(1 + x))*
    HPL[{2, 2, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{2, 2, 1, 0}, x] + (6944 + 3840/(-1 + x) - 992*x - 6656/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (2752 + 1280/(-1 + x) - 64*x - 3584/(1 + x))*
    HPL[{3, 1, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{3, 1, 1, 0}, x] + (-9216 - 20480/(-1 + x) - 11264*x - 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (5248 + 14080/(-1 + x) + 8832*x + 
     1536/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-5568 - 6912/(-1 + x) - 1344*x + 1280/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (-768 + 768*x + 1536/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (10240 + 10240*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-14336 + 14336*x + 28672/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-47104 + 47104*x + 94208/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-3712 - 5248*x - 1536/(1 + x))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-6144 + 6144*x + 12288/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (17024/3 - (7168*x)/3 - 8064/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-3328 + 2816*x + 6144/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-2048 + 1024*x + 3072/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-14528 - 6912/(-1 + x) - 3200*x + 4992/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (10240 + 22528/(-1 + x) + 12288*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-3072 - 7168/(-1 + x) - 4096*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (640 + 1792/(-1 + x) + 1152*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-12800/3 - 5760/(-1 + x) - (4480*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (384 - 768/(-1 + x) - 1152*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (14336 + 28672/(-1 + x) + 14336*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-2048 + 2048*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-2688 - 5376/(-1 + x) - 2688*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (4928 + 3328/(-1 + x) + 1088*x - 3840/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (320 - 5376/(-1 + x) - 6848*x - 7168/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (2176 - 1920*x - 4096/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (5120 - 5120*x - 10240/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-5376 + 5376*x + 10752/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (14896 + 9472/(-1 + x) + 1200*x - 8192/(1 + x))*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (4096 + 8192/(-1 + x) + 4096*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (-512 - 1024/(-1 + x) - 512*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (-8704 - 17408/(-1 + x) - 8704*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (2496 + 4992/(-1 + x) + 5824*x + 
     2176/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (5888 - 15872/(-1 + x) - 22784*x - 24064/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-256 - 17408/(-1 + x) - 17152*x - 14848/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (7680 - 7680*x - 15360/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-2304 - 5120/(-1 + x) - 2816*x)*
    HPL[{1, -3}, x]*zeta[2] + (4992 - 256/(-1 + x) - 4224*x - 9216/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (6144 + 28672/(-1 + x) + 22528*x + 
     18432/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (4096 + 9216/(-1 + x) + 5120*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(-4616 + 1648/(-1 + x) + 6264*x + 
     (-1280 - 2816/(-1 + x) - 1536*x)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(9952 - 64/(-1 + x) - 10016*x + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(4288 + 256/(-1 + x) - 4032*x + 
     (512 + 1024/(-1 + x) + 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (-3520 + 3520*x + (3072 + 6144/(-1 + x) + 3072*x)*zeta[2]) + 
   HPL[{1, 2, 0}, x]*(-1152 + 1152*x + (3328 + 6656/(-1 + x) + 3328*x)*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-16640 - 16640*x + 
     (16384 - 16384*x - 32768/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-384 - 384*x + (4096 - 4096*x - 8192/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(6560/3 - 256/(3*(-1 + x)) + 1312*x + 
     576/(1 + x) + (1920 - 3072/(-1 + x) - 4992*x - 7936/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(-5152 - 256/(-1 + x) - 14176*x - 576/(1 + x) + 
     (768 - 512/(-1 + x) - 1792*x - 2560/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(11040 + 12768*x + 1728/(1 + x) + 
     (1280 - 768*x - 2048/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(96 + 2400*x + (-768 + 768*x + 1536/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(-3432 + 80/(-1 + x) - 3304*x - 576/(1 + x) + 
     (-2880 - 896/(-1 + x) + 1344*x + 1664/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-2224/3 - 592/(3*(-1 + x)) - 144*x - 1152/(1 + x) + 
     (-768 + 1408/(-1 + x) + 2432*x + 2176/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(7936 + 640/(-1 + x) + 4352*x + 
     (-11520 - 20992/(-1 + x) - 9472*x + 2560/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(5824 + 5824*x + (-1280 + 1280*x + 2560/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(9536 + 10688*x + 1152/(1 + x) + 
     (-1664 + 2688*x + 4352/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(96 + 2400*x + (1920 + 6656/(-1 + x) + 6528*x + 
       4608/(1 + x))*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (-1520/3 - 1088/(3*(-1 + x)) + 1104*x + 864/(1 + x) + 
     (-576 + 7680/(-1 + x) + 8256*x + 4608/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(3888 + 6160*x + 2272/(1 + x) + 
     (-2816 + 2560*x + 5376/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-5728/3 + 8464/(3*(-1 + x)) + 3392*x - 
     5104/(3*(1 + x)) + (-11072 - 8704/(-1 + x) - 1216*x + 6656/(1 + x))*
      zeta[2]) + HPL[{-3, 0}, x]*(16000/3 - 352/(-1 + x) - 1792*x + 
     4160/(3*(1 + x)) + (2944 + 13440/(-1 + x) + 12288*x + 6784/(1 + x))*
      zeta[2]) + HPL[{2, 0, 0}, x]*(2432 + 784/(-1 + x) + 8224*x - 
     32/(1 + x) + (-4416 + 768/(-1 + x) + 4544*x + 8960/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(23488 + 24640*x + 1152/(1 + x) + 
     (-5120 + 6144*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-7424 - 7424*x + (-8192 + 8192*x + 16384/(1 + x))*
      zeta[2]) + (15896 + 1832/(-1 + x) - 4016*x - 1944/(1 + x))*zeta[3] + 
   (21504 + 43008/(-1 + x) + 21504*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (4832 + 896/(-1 + x) - 4064*x - 6944/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-12800/3 - 1536/(-1 + x) + (8192*x)/3)*zeta[2] + 
     (-3840 - 8704/(-1 + x) - 4864*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(6464 - 288/(-1 + x) - 6752*x + 
     (1536 - 1152/(-1 + x) - 2688*x)*zeta[2] + 
     (2560 + 5632/(-1 + x) + 3072*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(3200 - 3200*x + (-2048 - 1536/(-1 + x) + 512*x)*
      zeta[2] + (10752 + 21504/(-1 + x) + 10752*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(3200 - 3200*x + (768 - 768*x)*zeta[2] + 
     (11264 + 22528/(-1 + x) + 11264*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-14336 - 14336*x)*zeta[2] + 
     (23552 - 23552*x - 47104/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(20288 + 20288*x + (13312 + 24064*x + 10752/(1 + x))*
      zeta[2] + (5632 - 5632*x - 11264/(1 + x))*zeta[3]) + 
   zeta[2]*(52748/3 - (85420*x)/3 + 896/(1 + x) + 
     (-1152 + 1984/(-1 + x) - 13792*x - 5056/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(38704/3 + (30928*x)/3 - 2592/(1 + x) + 
     (-1792 - 3328*x - 1536/(1 + x))*zeta[2] + (2688 - 640*x - 3328/(1 + x))*
      zeta[3]) + HPL[{-2, -1}, x]*
    ((-7360 - 2816/(-1 + x) + 12736*x + 3072/(1 + x))*zeta[2] + 
     (-12288 - 19456/(-1 + x) - 7168*x + 3584/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((2560 + 5632*x + 3072/(1 + x))*zeta[2] + 
     (-1792 + 1792*x + 3584/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(-9588 - 692/(-1 + x) - 2316*x - 112/(1 + x) + 
     (5728 - 1216/(-1 + x) - 6496*x - 2240/(1 + x))*zeta[2] + 
     (-10752 - 6400/(-1 + x) + 6400/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(35888/3 + 1328/(-1 + x) - (76832*x)/3 + 240/(1 + x) + 
     (-992 + 1344/(-1 + x) - 10976*x - 5760/(1 + x))*zeta[2] + 
     (1984 + 11648/(-1 + x) + 9664*x + 7424/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(4136/3 + (1688*x)/3 - 816/(1 + x) + 
     (-3968/3 - (14336*x)/3 - 3456/(1 + x))*zeta[2] + 
     (-3584 + 4096*x + 7680/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(792 + 544/(-1 + x) - (77032*x)/3 + 912/(1 + x) + 
     (832/3 + 192/(-1 + x) - (5056*x)/3 - 1280/(1 + x))*zeta[2] + 
     (-2688 + 4864/(-1 + x) + 7936*x + 9344/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((5824/3 - 512/(-1 + x) + 192*x - 1344/(1 + x))*zeta[2] + 
     (-2624 + 10752/(-1 + x) + 13632*x + 12928/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-4744 + 48/(-1 + x) - 8584*x - 192/(1 + x) + 
     (-1952 - 1152/(-1 + x) - 2144*x - 448/(1 + x))*zeta[2] + 
     (-768 + 10496/(-1 + x) + 12672*x + 13440/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(-9728 - 16128*x + (-1728 - 5056*x - 1792/(1 + x))*
      zeta[2] + (6784 + 22528/(-1 + x) + 20608*x + 13824/(1 + x))*zeta[3]) + 
   (-17956/3 - 2392/(3*(-1 + x)) - 43136*x + 2796/(1 + x))*zeta[4] + 
   HPL[{1, 0}, x]*(-10312 + 10312*x + (-4528 - 288/(-1 + x) + 4240*x)*
      zeta[2] + (-256 - 1536/(-1 + x) - 1280*x)*zeta[3] + 
     (2544 + 4960/(-1 + x) + 2416*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(-25856 + 25856*x + (-8320 + 8320*x)*zeta[2] + 
     (-6144 - 4608/(-1 + x) + 1536*x)*zeta[3] + 
     (13568 + 27136/(-1 + x) + 13568*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-896 - 896*x)*zeta[2] + 
     (16896 + 26112*x + 9216/(1 + x))*zeta[3] + 
     (58112 - 58112*x - 116224/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-11884 + 332/(-1 + x) - (30644*x)/3 - 160/(1 + x) + 
     (13088/3 - 256/(-1 + x) + 7712*x + 4336/(3*(1 + x)))*zeta[2] + 
     (1792 - 1408/(-1 + x) - 1536*x + 256/(1 + x))*zeta[3] + 
     (-11696 - 7040/(-1 + x) - 2128*x + 3584/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(10540/3 + (69724*x)/3 - 896/(1 + x) + 
     (-3872 + 4576*x + 320/(1 + x))*zeta[2] + 
     (-352 - 2688/(-1 + x) + 6368*x + 2752/(1 + x))*zeta[3] + 
     (720 + 14624/(-1 + x) + 17616*x + 16896/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(15864 + 15864*x + (-17520 - 18128*x - 608/(1 + x))*
      zeta[2] + (4736/3 - (10240*x)/3 - 4992/(1 + x))*zeta[3] + 
     (-8752 + 9840*x + 18592/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((5344/3 + 1216/(3*(-1 + x)) + 864*x - 576/(1 + x))*zeta[2] + 
     (4544 + 1664/(-1 + x) - 17088*x - 6144/(1 + x))*zeta[3] + 
     (-12352 + 14016/(-1 + x) + 26368*x + 43552/(1 + x))*zeta[4]) + 
   (-344 + 976/(-1 + x) + (2600*x)/3 - 336/(1 + x))*zeta[5] + 
   HPL[{1}, x]*(3416/3 - (3416*x)/3 + (5616 - 352/(-1 + x) - 5968*x)*
      zeta[3] + zeta[2]*(-6944 + 6944*x + (-3072 - 5888/(-1 + x) - 2816*x)*
        zeta[3]) + (128/3 - 2688/(-1 + x) - (8192*x)/3)*zeta[4] + 
     (4224 + 8320/(-1 + x) + 4096*x)*zeta[5]) + 
   HPL[{-1}, x]*((-8992 - 9568*x - 576/(1 + x))*zeta[3] + 
     zeta[2]*(-8272/3 - (496*x)/3 + 2592/(1 + x) + 
       (-15104 + 13824*x + 28928/(1 + x))*zeta[3]) + 
     (19904 + 33248*x + 13344/(1 + x))*zeta[4] + 
     (-5024 + 6176*x + 11200/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(-40702/3 - 58/(-1 + x) - 586*x - 784/(1 + x) + 
     (8848/3 - 832/(-1 + x) + 3808*x + 7712/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(34232/3 + 96/(-1 + x) + (73912*x)/3 - 1840/(1 + x) + 
       (5760 + 4672/(-1 + x) + 384*x - 6208/(1 + x))*zeta[3]) + 
     (272/3 + 544/(-1 + x) - 2280*x - 800/(1 + x))*zeta[4] + 
     (-26592 - 15168/(-1 + x) + 15168/(1 + x))*zeta[5]) + 
   (-688/3 - 42728/(3*(-1 + x)) - (69056*x)/3 - 68704/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(4873/24 - 1152*zeta[3]^2 - 342*zeta[4] + 
     zeta[3]*(2004 + 64*zeta[4]) + zeta[2]*(-450 - 120*zeta[3] - 
       384*zeta[5]) - 2520*zeta[5] - 2111*zeta[6] + 5880*zeta[7])) + 
 color[ca^2*cf^2]*(73862/27 - (73862*x)/27 + 
   (2416/3 + 7424/(3*(-1 + x)) + 3520*x + 4816/(3*(1 + x)))*HPL[{5}, x] + 
   (-880 - 3136/(-1 + x) - 2640*x - 1664/(1 + x))*HPL[{6}, x] + 
   (-2016 - 4544/(-1 + x) - 2528*x + 320/(1 + x))*HPL[{-5, 0}, x] + 
   (4256/3 - 128/(3*(-1 + x)) + (10432*x)/3 + 1952/(1 + x))*HPL[{-4, 0}, x] + 
   (-4832 - 384/(-1 + x) + 1504*x + 4224/(1 + x))*HPL[{-4, 2}, x] + 
   (-1776 - 18496/(3*(-1 + x)) - (2416*x)/3 - 1664/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-6400 - 11904/(-1 + x) - 4736*x + 768/(1 + x))*
    HPL[{-3, 3}, x] + (5968 - 15296/(3*(-1 + x)) + (41680*x)/3 - 384/(1 + x))*
    HPL[{-2, 3}, x] + (-2112 - 640/(-1 + x) + 1472*x + 5504/(1 + x))*
    HPL[{-2, 4}, x] + (27776/3 + (9472*x)/3 - 18304/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (-512 + 512*x + 1024/(1 + x))*HPL[{-1, 5}, x] + 
   (-672 - 1216/(-1 + x) - 544*x)*HPL[{1, 4}, x] + 
   (-1216 - 2432/(-1 + x) - 1216*x)*HPL[{1, 5}, x] + 
   (11440/3 - 2752/(3*(-1 + x)) + 624*x + 5024/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (2384 - 5120/(-1 + x) - 4784*x - 7168/(1 + x))*HPL[{2, 4}, x] + 
   (32/3 + 704/(3*(-1 + x)) + 1504*x + 1408/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-576 + 1408/(-1 + x) + 3200*x + 5120/(1 + x))*HPL[{3, 3}, x] + 
   (-4684/3 + 288/(-1 + x) - (3628*x)/3 - 1888/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-12208/3 - 3904/(3*(-1 + x)) - (14768*x)/3 - 4864/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-224 + 256/(-1 + x) + 288*x + 512/(1 + x))*
    HPL[{4, 2}, x] + (152 + 768/(-1 + x) - 1096*x - 1408/(1 + x))*
    HPL[{5, 0}, x] + (864 + 1536/(-1 + x) - 2720*x - 3584/(1 + x))*
    HPL[{5, 1}, x] + (-5632 - 1152/(-1 + x) + 3840*x + 6400/(1 + x))*
    HPL[{-4, -1, 0}, x] + (432 + 384/(-1 + x) - 1200*x - 1088/(1 + x))*
    HPL[{-4, 0, 0}, x] + (-1216 - 6400/(-1 + x) - 4928*x - 3072/(1 + x))*
    HPL[{-3, -2, 0}, x] + (11456/3 - 2368/(3*(-1 + x)) - (9536*x)/3 + 
     9280/(3*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (12032 + 36608/(-1 + x) + 26880*x + 18944/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (-13688/3 - 9088/(3*(-1 + x)) + 2696*x + 32/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-1504 + 6016/(-1 + x) + 9312*x + 11392/(1 + x))*
    HPL[{-3, 2, 0}, x] + (-5248 + 11264/(-1 + x) + 19840*x + 25088/(1 + x))*
    HPL[{-3, 2, 1}, x] + (3776 + 5248/(-1 + x) + 1472*x - 1536/(1 + x))*
    HPL[{-2, -3, 0}, x] + (8048/3 - 4736/(3*(-1 + x)) - (15856*x)/3 - 
     2816/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (17344 + 35584/(-1 + x) + 18240*x + 6144/(1 + x))*HPL[{-2, -2, 2}, x] + 
   (-20576/3 + 45440/(3*(-1 + x)) - (31520*x)/3 + 17920/(3*(1 + x)))*
    HPL[{-2, -1, 2}, x] + (27136 + 27648/(-1 + x) + 512*x - 22528/(1 + x))*
    HPL[{-2, -1, 3}, x] + (1984 + 7168/(3*(-1 + x)) + (31552*x)/3 + 
     5120/(1 + x))*HPL[{-2, 2, 0}, x] + 
   (8576/3 + 4608/(-1 + x) + (74368*x)/3 + 45824/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (1280 + 512/(-1 + x) - 768*x - 2048/(1 + x))*
    HPL[{-2, 2, 2}, x] + (-2976 + 4736/(-1 + x) + 7712*x + 11264/(1 + x))*
    HPL[{-2, 3, 0}, x] + (-9216 + 9216/(-1 + x) + 18432*x + 27648/(1 + x))*
    HPL[{-2, 3, 1}, x] + (-1024*x - 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-7232/3 - (8128*x)/3 - 896/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-256 + 256*x + 512/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-57728/3 - (39808*x)/3 + 17920/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (11264 - 11264*x - 22528/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-76544/3 - (89344*x)/3 - 12800/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (7168 - 7168*x - 14336/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-2432/3 - (5248*x)/3 - 2816/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-2048*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (4352/3 + (18304*x)/3 + 13952/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (3072 + 17408*x + 14336/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-1088 + 2112*x + 3200/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-3840 + 5888*x + 9728/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1664 - 3328/(-1 + x) - 1664*x)*HPL[{1, -4, 0}, x] + 
   (11360/3 - 7232/(3*(-1 + x)) - (18592*x)/3)*HPL[{1, -3, 0}, x] + 
   (6784 + 13568/(-1 + x) + 6784*x)*HPL[{1, -3, 2}, x] + 
   (14080/3 + 7424/(3*(-1 + x)) - (6656*x)/3)*HPL[{1, -2, 2}, x] + 
   (1664 + 3328/(-1 + x) + 1664*x)*HPL[{1, -2, 3}, x] + 
   (11648/3 - 7424/(3*(-1 + x)) - (19072*x)/3)*HPL[{1, 1, 3}, x] + 
   (-5376 - 10752/(-1 + x) - 5376*x)*HPL[{1, 1, 4}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 3}, x] + 
   (-992/3 + 1856/(3*(-1 + x)) + (2848*x)/3)*HPL[{1, 3, 0}, x] + 
   (-2176/3 + 1792/(3*(-1 + x)) + (3968*x)/3)*HPL[{1, 3, 1}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 3, 2}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, 4, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 4, 1}, x] + 
   (-4288 - 9472/(-1 + x) - 4288*x)*HPL[{2, -3, 0}, x] + 
   (17216/3 - 12544/(3*(-1 + x)) - (5824*x)/3 + 5888/(1 + x))*
    HPL[{2, -2, 0}, x] + (-6784 + 13312/(-1 + x) + 15744*x + 22528/(1 + x))*
    HPL[{2, -2, 2}, x] + (-5248 - 1536/(-1 + x) + 2944*x + 8192/(1 + x))*
    HPL[{2, 1, 3}, x] + (1072 + 1792/(-1 + x) + 1072*x)*HPL[{2, 3, 0}, x] + 
   (1600 + 3072/(-1 + x) + 1600*x)*HPL[{2, 3, 1}, x] + 
   (-7232 - 4736/(-1 + x) + 3008*x + 8960/(1 + x))*HPL[{3, -2, 0}, x] + 
   (8848/3 + 352/(-1 + x) + (5680*x)/3 - 2416/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (32/3 + 704/(3*(-1 + x)) + 1504*x + 1408/(3*(1 + x)))*
    HPL[{3, 1, 0}, x] + (-304 + 384/(-1 + x) + 784*x + 1408/(1 + x))*
    HPL[{4, 0, 0}, x] + (-224 + 256/(-1 + x) + 288*x + 512/(1 + x))*
    HPL[{4, 1, 0}, x] + (3072 + 13824/(-1 + x) + 10752*x + 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (5120 + 12416/(-1 + x) + 8960*x + 6400/(1 + x))*
    HPL[{-3, -1, 0, 0}, x] + (-2064 - 3904/(-1 + x) - 1968*x - 256/(1 + x))*
    HPL[{-3, 0, 0, 0}, x] + (-384 - 1024/(-1 + x) - 640*x)*
    HPL[{-2, -2, -1, 0}, x] + (9248 + 19328/(-1 + x) + 10080*x + 
     3072/(1 + x))*HPL[{-2, -2, 0, 0}, x] + (-384 - 1024/(-1 + x) - 640*x)*
    HPL[{-2, -1, -2, 0}, x] + (-10496/3 + 18176/(3*(-1 + x)) + (31744*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (-38656 - 70656/(-1 + x) - 32000*x - 
     6144/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (560/3 + 22336/(3*(-1 + x)) - (31600*x)/3 + 3328/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (9792 - 7936/(-1 + x) - 17728*x - 28672/(1 + x))*
    HPL[{-2, -1, 2, 0}, x] + (23552 - 16384/(-1 + x) - 39936*x - 
     63488/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (136 - 15328/(3*(-1 + x)) + (7112*x)/3 - 928/(1 + x))*
    HPL[{-2, 0, 0, 0}, x] + (864 - 4608/(-1 + x) - 5472*x - 8320/(1 + x))*
    HPL[{-2, 2, 0, 0}, x] + (1280 + 512/(-1 + x) - 768*x - 2048/(1 + x))*
    HPL[{-2, 2, 1, 0}, x] + (-2048 + 2048*x + 4096/(1 + x))*
    HPL[{-1, -3, -1, 0}, x] + (896 - 896*x - 1792/(1 + x))*
    HPL[{-1, -3, 0, 0}, x] + (512 + 512*x)*HPL[{-1, -2, -1, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (-28352/3 - (25024*x)/3 + 3328/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (14336 - 14336*x - 28672/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (31744 - 31744*x - 63488/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (512 + 512*x)*HPL[{-1, -1, -2, 0}, x] + (3072 - 3072*x - 6144/(1 + x))*
    HPL[{-1, -1, -2, 2}, x] + (35328 + 35328*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-27648 + 27648*x + 55296/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-6272 - 16512*x - 10240/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (-28160/3 - (125440*x)/3 - 97280/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (12288 - 12288*x - 24576/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (29696 - 29696*x - 59392/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (-3584 + 1536*x + 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (-14432/3 - (10912*x)/3 + 3520/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (-2432/3 - (5248*x)/3 - 2816/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (2560 - 3584*x - 6144/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (1536 + 1024/(-1 + x) - 512*x)*HPL[{1, -3, -1, 0}, x] + 
   (3136 + 7296/(-1 + x) + 4160*x)*HPL[{1, -3, 0, 0}, x] + 
   (-6912 - 15872/(-1 + x) - 8960*x)*HPL[{1, -2, -2, 0}, x] + 
   (7232/3 - 3968/(3*(-1 + x)) - (11200*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, -2, -1, 2}, x] + 
   (5216/3 + 12352/(3*(-1 + x)) + (7136*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -2, 2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 1}, x] + 
   (-9984 - 19968/(-1 + x) - 9984*x)*HPL[{1, 1, -3, 0}, x] + 
   (26368/3 - 31744/(3*(-1 + x)) - (58112*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12288 + 24576/(-1 + x) + 12288*x)*HPL[{1, 1, -2, 2}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 1, 1, 3}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{1, 1, 3, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, 3, 1}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (-6880/3 - 3776/(3*(-1 + x)) + (3104*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-384 - 768/(-1 + x) - 384*x)*HPL[{1, 3, 0, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 3, 1, 0}, x] + 
   (-4480 + 16896/(-1 + x) + 18560*x + 23040/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (-384 - 768/(-1 + x) - 640*x - 256/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (-5956/3 - 544/(3*(-1 + x)) + (1660*x)/3 - 
     6976/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-14592 - 4096/(-1 + x) + 8448*x + 23040/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (-4192/3 - 3776/(3*(-1 + x)) + (4480*x)/3 - 1312/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (1328 - 1536/(-1 + x) - 2768*x - 4096/(1 + x))*
    HPL[{2, 2, 0, 0}, x] + (3144 - 2680*x - 5184/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (352 - 4992/(-1 + x) - 4448*x - 6144/(1 + x))*
    HPL[{3, 1, 0, 0}, x] + (-20096 - 37376/(-1 + x) - 17280*x - 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (7840 + 13184/(-1 + x) + 5344*x - 
     1792/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-704 - 4544/(-1 + x) - 3840*x - 3328/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (896 - 896*x - 1792/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (18688 + 18688*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-30720 + 30720*x + 61440/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-67584 + 67584*x + 135168/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-31552/3 - (18752*x)/3 + 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-8448 + 8448*x + 16896/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (2032/3 + (272*x)/3 - 1760/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (64 - 1088*x - 1152/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-3072 + 1024*x + 4096/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (9584/3 + 6544/(3*(-1 + x)) - 6544/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (13824 + 31744/(-1 + x) + 17920*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-6528 - 15104/(-1 + x) - 8576*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (2432 + 5888/(-1 + x) + 3456*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-2832 - 3872/(-1 + x) - 1040*x)*HPL[{1, 0, 0, 0, 0}, x] + 
   (16896 + 33792/(-1 + x) + 16896*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-15712/3 + 832/(3*(-1 + x)) + (16544*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-5120 - 10240/(-1 + x) - 5120*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-4096 + 4096*x)*HPL[{1, 1, 1, 0, 0}, x] + (-768 - 1536/(-1 + x) - 768*x)*
    HPL[{1, 1, 2, 0, 0}, x] + (-896 - 1792/(-1 + x) - 896*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (-768 - 1536/(-1 + x) - 768*x)*
    HPL[{1, 2, 1, 0, 0}, x] + (1536 - 1792/(-1 + x) - 2496*x - 4032/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (5008 - 1792/(-1 + x) - 6512*x - 11520/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (3648 - 1536/(-1 + x) - 4544*x - 8192/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (-3584 + 3584*x + 7168/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (-2944 + 2944*x + 5888/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (512 - 512*x - 1024/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (704 + 576/(-1 + x) - 576/(1 + x))*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (-512 - 1024/(-1 + x) - 512*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (-1408 - 2816/(-1 + x) - 1408*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (-768 - 1536/(-1 + x) - 768*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (2016 - 192/(-1 + x) + 416*x - 1024/(1 + x))*
    HPL[{-4}, x]*zeta[2] + (-10496 - 29696/(-1 + x) - 21504*x - 
     15872/(1 + x))*HPL[{-3, -1}, x]*zeta[2] + 
   (-17536 - 36096/(-1 + x) - 18560*x - 6144/(1 + x))*HPL[{-2, -2}, x]*
    zeta[2] + (-768 + 768*x + 1536/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (-6016 - 13056/(-1 + x) - 7040*x)*HPL[{1, -3}, x]*zeta[2] + 
   (4544 - 4864/(-1 + x) - 6464*x - 11008/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (38656 + 70656/(-1 + x) + 32000*x + 6144/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (6144 + 14336/(-1 + x) + 8192*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(256960/9 + 91136/(9*(-1 + x)) - (165824*x)/9 + 
     (-5888 - 11776/(-1 + x) - 5888*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(12256 + 16864/(3*(-1 + x)) - (19904*x)/3 + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (-14000/3 - 17152/(3*(-1 + x)) - (3152*x)/3 + 
     (128 + 256/(-1 + x) + 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (-80420/9 - 34888/(9*(-1 + x)) + (45532*x)/9 + 
     (640 + 768/(-1 + x) + 128*x)*zeta[2]) + HPL[{-1, -1, -1, 0}, x]*
    (-63232/3 - (63232*x)/3 + (36352 - 36352*x - 72704/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-38680/9 - 16912/(3*(-1 + x)) + (34600*x)/9 - 
     47488/(9*(1 + x)) + (9408 + 3520/(-1 + x) - 5888*x - 16128/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(178304/9 - 1312/(3*(-1 + x)) - 
     (16928*x)/9 - 174976/(9*(1 + x)) + (-960 - 11008/(-1 + x) - 10048*x - 
       10496/(1 + x))*zeta[2]) + HPL[{-3, 0}, x]*
    (4192/9 - 3200/(9*(-1 + x)) - 3584*x + 44048/(9*(1 + x)) + 
     (11648 + 13952/(-1 + x) + 2560*x - 6976/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(-51184/9 - 608/(-1 + x) - (155504*x)/9 - 
     14080/(9*(1 + x)) + (1536 - 3072/(-1 + x) - 5376*x - 6912/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(61712/9 + (66832*x)/9 + 
     5120/(9*(1 + x)) + (3008 - 3520*x - 6528/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(-1724 + 1320/(-1 + x) - (17012*x)/3 - 3200/(3*(1 + x)) + 
     (-2432 - 5312/(-1 + x) - 4160*x - 3840/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(246656/9 + (90880*x)/9 - 155776/(9*(1 + x)) + 
     (1792 - 768*x - 2560/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(19240/9 + 18920/(3*(-1 + x)) - (10264*x)/9 + 
     32896/(9*(1 + x)) + (2592 + 3456/(-1 + x) + 2208*x - 64/(1 + x))*
      zeta[2]) + HPL[{2, 2}, x]*(1792/3 + (1792*x)/3 + 
     (-192 + 320*x + 512/(1 + x))*zeta[2]) + HPL[{2, 1, 0}, x]*
    (1792/3 + (1792*x)/3 + (-2240 - 512/(-1 + x) + 1600*x + 3840/(1 + x))*
      zeta[2]) + HPL[{0, 0, 0, 0}, x]*(15496/3 + 5104/(-1 + x) + (88*x)/3 - 
     11440/(3*(1 + x)) + (-1696 + 704/(-1 + x) + 3168*x + 4864/(1 + x))*
      zeta[2]) + HPL[{2, 0, 0}, x]*(27920/9 - 18152/(9*(-1 + x)) + 
     (40784*x)/9 + 240/(1 + x) + (-5872 + 128/(-1 + x) + 3920*x + 
       9792/(1 + x))*zeta[2]) + HPL[{-1, 2, 0}, x]*
    (25504/3 + (31904*x)/3 + 6400/(3*(1 + x)) + 
     (-5248 + 7296*x + 12544/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(208640/9 + (236800*x)/9 + 28160/(9*(1 + x)) + 
     (-6912 + 8960*x + 15872/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-131968/3 - 3968*x + 120064/(3*(1 + x)) + 
     (-10496 + 10496*x + 20992/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(75760/3 + 30016/(3*(-1 + x)) + 2096*x - 
     8576/(3*(1 + x)) + (-38592 - 39168/(-1 + x) - 576*x + 30720/(1 + x))*
      zeta[2]) + HPL[{-1, -2, 0}, x]*(30304/3 + (21728*x)/3 - 
     8576/(3*(1 + x)) + (-15360 + 15360*x + 30720/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-36992/3 + (5888*x)/3 + 42880/(3*(1 + x)) + 
     (-18048 + 18048*x + 36096/(1 + x))*zeta[2]) + 
   (363688/27 + 58688/(27*(-1 + x)) - (215480*x)/27 - 63364/(9*(1 + x)))*
    zeta[3] + (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (8596 + 5968/(-1 + x) - 404*x - 6912/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-3488 - 3136/(-1 + x) + 352*x)*zeta[2] + 
     (-7360 - 16768/(-1 + x) - 9408*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(4736/3 - (4736*x)/3 + (768 - 2816/(-1 + x) - 3584*x)*
      zeta[2] + (-1792 - 3584/(-1 + x) - 1792*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(4736/3 - (4736*x)/3 + (256 - 256*x)*zeta[2] + 
     (-1536 - 3072/(-1 + x) - 1536*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(21448/3 - 2288/(-1 + x) - (28312*x)/3 + 
     (2896 - 1376/(-1 + x) - 4272*x)*zeta[2] + 
     (1120 + 3264/(-1 + x) + 2144*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-35328 - 35328*x)*zeta[2] + 
     (33792 - 33792*x - 67584/(1 + x))*zeta[3]) + 
   zeta[2]*(684088/81 - (2055616*x)/81 + 268384/(81*(1 + x)) + 
     (-208/3 + 4080/(-1 + x) - 17408*x - 26032/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, 0}, x]*(251024/27 + 320/(-1 + x) - (1122752*x)/27 + 
     39032/(27*(1 + x)) + (-29720/3 + 19456/(3*(-1 + x)) - 18680*x - 
       3328/(3*(1 + x)))*zeta[2] + (12240 + 17024/(-1 + x) + 4784*x - 
       2944/(1 + x))*zeta[3]) + HPL[{-3}, x]*
    ((11056/3 + 17312/(3*(-1 + x)) - 784*x + 6304/(3*(1 + x)))*zeta[2] + 
     (10112 + 14912/(-1 + x) + 4864*x - 1408/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(-78892/27 + 104600/(27*(-1 + x)) + (4844*x)/3 - 
     35252/(27*(1 + x)) + (5384/3 - 2768/(-1 + x) - 1720*x - 1184/(1 + x))*
      zeta[2] + (-2880 - 1856/(-1 + x) + 1856/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-131452/27 - (180116*x)/27 - 48664/(27*(1 + x)) + 
     (-15344 - 10000*x + 5344/(1 + x))*zeta[2] + 
     (-1312 + 2336*x + 3648/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(29116/9 + 129968/(27*(-1 + x)) - (702292*x)/27 + 
     121544/(27*(1 + x)) + (-5696/3 + 5344/(3*(-1 + x)) - (256*x)/3 + 
       224/(3*(1 + x)))*zeta[2] + (-6720 - 4800/(-1 + x) + 128*x + 
       7232/(1 + x))*zeta[3]) + HPL[{-1, 2}, x]*(603752/27 + (350296*x)/27 - 
     253456/(27*(1 + x)) + (1184/3 + (352*x)/3 - 832/(3*(1 + x)))*zeta[2] + 
     (-2880 + 6976*x + 9856/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(108016/3 + (108016*x)/3 + 
     (100736/3 + (125824*x)/3 + 25088/(3*(1 + x)))*zeta[2] + 
     (-5248 + 5248*x + 10496/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-108560/27 + 56960/(27*(-1 + x)) - (141488*x)/27 - 
     96/(1 + x) + (-6856/3 - 4928/(3*(-1 + x)) - (12712*x)/3 + 480/(1 + x))*
      zeta[2] + (-9792 - 256/(-1 + x) + 7552*x + 17344/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(-101168/9 - (129584*x)/9 + 
     (-5248/3 - (15872*x)/3 - 9088/(3*(1 + x)))*zeta[2] + 
     (-13696 - 3072/(-1 + x) + 9856*x + 23552/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((15328/3 - 36352/(3*(-1 + x)) + (47392*x)/3 - 
       17920/(3*(1 + x)))*zeta[2] + (-40768 - 44800/(-1 + x) - 4032*x + 
       27136/(1 + x))*zeta[3]) + HPL[{-1, -2}, x]*
    ((58496/3 + (40576*x)/3 - 17920/(3*(1 + x)))*zeta[2] + 
     (-13568 + 13568*x + 27136/(1 + x))*zeta[3]) + 
   (4450/3 + 33260/(9*(-1 + x)) - (433234*x)/9 + 54242/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 1}, x]*(-212080/9 + (212080*x)/9 + (-31616/3 + (31616*x)/3)*
      zeta[2] + (23680/3 - 40192/(3*(-1 + x)) - (63872*x)/3)*zeta[3] + 
     (-3232 - 6464/(-1 + x) - 3232*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(-736480/81 + 177664/(81*(-1 + x)) + (914144*x)/81 + 
     (-27280/9 - 17888/(9*(-1 + x)) + (9392*x)/9)*zeta[2] + 
     (22496/3 - 4928/(3*(-1 + x)) - (27424*x)/3)*zeta[3] + 
     (-1056 - 2368/(-1 + x) - 1312*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((100352/3 - (19712*x)/3 - 120064/(3*(1 + x)))*zeta[2] + 
     (93568/3 + (142208*x)/3 + 48640/(3*(1 + x)))*zeta[3] + 
     (75008 - 75008*x - 150016/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-443624/81 + 318212/(81*(-1 + x)) - (50960*x)/27 - 
     254128/(81*(1 + x)) + (2464/9 - 7248/(-1 + x) + (26912*x)/9 - 
       25304/(9*(1 + x)))*zeta[2] + (-13184/3 - 10672/(3*(-1 + x)) - 480*x + 
       8944/(3*(1 + x)))*zeta[3] + (-3328 - 8512/(-1 + x) - 11968*x - 
       10032/(1 + x))*zeta[4]) + HPL[{2}, x]*
    (812864/81 + 177664/(81*(-1 + x)) + (2372768*x)/81 - 1120/(1 + x) + 
     (-36088/3 - 4288/(3*(-1 + x)) + (4936*x)/3 + 15008/(3*(1 + x)))*
      zeta[2] + (13568/3 - 11584/(3*(-1 + x)) - (15424*x)/3 + 3840/(1 + x))*
      zeta[3] + (-8664 + 192/(-1 + x) + 8040*x + 16704/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(1458776/81 + (1814104*x)/81 + 355328/(81*(1 + x)) + 
     (-362416/9 - (141872*x)/9 + 220544/(9*(1 + x)))*zeta[2] + 
     (-6832 - 9168*x - 2336/(1 + x))*zeta[3] + 
     (-17232 + 19408*x + 36640/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((-64664/9 + 5440/(-1 + x) + (26360*x)/9 + 
       162112/(9*(1 + x)))*zeta[2] + (-4824 + 18080/(3*(-1 + x)) - 
       (76696*x)/3 - 9472/(3*(1 + x)))*zeta[3] + 
     (-14504 + 36048/(-1 + x) + 50552*x + 71968/(1 + x))*zeta[4]) + 
   (-12524 - 27368/(3*(-1 + x)) + (7724*x)/3 + 27896/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(474296/27 - (474296*x)/27 + 
     (24624 + 45856/(3*(-1 + x)) - (28016*x)/3)*zeta[3] + 
     zeta[2]*(-16424 + 16424*x + (-7104 - 13696/(-1 + x) - 6592*x)*zeta[3]) + 
     (6548 - 6008/(-1 + x) - 12556*x)*zeta[4] + (656 + 1056/(-1 + x) + 400*x)*
      zeta[5]) + HPL[{-1}, x]*((-306400/9 - (50336*x)/9 + 256064/(9*(1 + x)))*
      zeta[3] + zeta[2]*(-117680/27 + (135776*x)/27 + 253456/(27*(1 + x)) + 
       (-25344 + 22784*x + 48128/(1 + x))*zeta[3]) + 
     (19320 + 33224*x + 13904/(1 + x))*zeta[4] + 
     (1664 + 640*x - 1024/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(-40507/81 - 10537/(27*(-1 + x)) - (1114799*x)/81 - 
     2684/(1 + x) + (40808/9 + 2088/(-1 + x) + (5176*x)/9 - 
       21736/(9*(1 + x)))*zeta[3] + zeta[2]*(21628/3 - 88204/(27*(-1 + x)) + 
       (697748*x)/27 - 111532/(27*(1 + x)) + 
       (7536 - 3872/(-1 + x) - 11328*x - 17632/(1 + x))*zeta[3]) + 
     (-33754/3 - 15320/(3*(-1 + x)) - 10630*x + 9748/(3*(1 + x)))*zeta[4] + 
     (-24592 - 14112/(-1 + x) + 14112/(1 + x))*zeta[5]) + 
   (4549 - 82316/(3*(-1 + x)) - (110887*x)/3 - 130240/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(29639/36 - (7102*zeta[3]^2)/3 + 
     zeta[3]*(129662/27 - 32*zeta[4]) - (60850*zeta[4])/27 + 
     zeta[2]*(-46771/27 + (2096*zeta[3])/9 - 2104*zeta[5]) + 
     (5354*zeta[5])/9 - (5497*zeta[6])/2 + 8610*zeta[7]))


==> anc/PTqq3NSp.m <==
color[cf*nf^3]*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + (64*x)/27)*
    HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*HPL[{0, 0}, x] + 
   (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*HPL[{0, 0, 0}, x] + 
   (-32/27 - (32*x)/27)*zeta[3] + plusDis[0, 1 - x]*
    (-32/81 + (64*zeta[3])/27) + delta[1 - x]*(-131/81 + (32*zeta[2])/81 + 
     (304*zeta[3])/81 - (32*zeta[4])/27)) + 
 color[ca*cf*nf^2]*(13321/162 - (15167*x)/162 + 
   (104/3 + (248*x)/9)*HPL[{2}, x] + 
   (-16/9 - 320/(27*(-1 + x)) + (496*x)/27 + 640/(27*(1 + x)))*HPL[{3}, x] + 
   (-32/3 - 64/(9*(-1 + x)) + (32*x)/9 + 128/(9*(1 + x)))*HPL[{4}, x] + 
   (64/(9*(-1 + x)) + (64*x)/9 + 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-224/27 + (608*x)/27 + 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (-128/9 + (128*x)/9)*HPL[{1, 1}, x] + 
   (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
   (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (-64/9 - (64*x)/9)*HPL[{2, 1}, x] + 
   (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-128/27 + (512*x)/27 + 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-88/9 - 1168/(27*(-1 + x)) - (904*x)/27 - 640/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
    HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
    HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
    HPL[{2, 0, 0}, x] + (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32/(3*(-1 + x)) - (32*x)/3 - 32/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-104/3 + (8*x)/81 + 608/(81*(1 + x)))*zeta[2] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{0, 0}, x]*(-160/27 - 4952/(81*(-1 + x)) - (5312*x)/81 - 
     608/(81*(1 + x)) + (32/3 + 128/(9*(-1 + x)) + (32*x)/9 - 64/(9*(1 + x)))*
      zeta[2]) + HPL[{-1, 0}, x]*(1024/81 + (2240*x)/81 + 1216/(81*(1 + x)) + 
     (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*zeta[2]) + 
   (-128/9 - 640/(27*(-1 + x)) - (320*x)/3 - 320/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(448/9 - (448*x)/9 + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
      zeta[3]) + HPL[{-1}, x]*((-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*
      zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*zeta[3]) + 
   HPL[{0}, x]*(4391/81 - 3170/(81*(-1 + x)) - (11593*x)/81 + 
     (16/9 + 640/(27*(-1 + x)) + (112*x)/27 - 320/(27*(1 + x)))*zeta[2] + 
     (-32/3 - 224/(9*(-1 + x)) - (128*x)/9 - 32/(9*(1 + x)))*zeta[3]) + 
   plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
     (112*zeta[4])/3) + (184/9 + 16/(3*(-1 + x)) + (200*x)/9 + 
     16/(9*(1 + x)))*zeta[4] + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
     zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - (88*zeta[5])/9)) + 
 color[cf^2*nf^2]*(2492/27 - (9868*x)/81 + 
   (-5536/81 + 1216/(81*(-1 + x)) - (1120*x)/81)*HPL[{2}, x] + 
   (320/27 + 1280/(27*(-1 + x)) - (64*x)/9 - 1280/(27*(1 + x)))*HPL[{3}, x] + 
   (224/9 + 64/(3*(-1 + x)) - (32*x)/9 - 256/(9*(1 + x)))*HPL[{4}, x] + 
   (-128/(9*(-1 + x)) - (128*x)/9 - 128/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (448/27 - (1216*x)/27 - 1280/(27*(1 + x)))*HPL[{-2, 0}, x] + 
   (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (256/9 - (256*x)/9)*HPL[{1, 1}, x] + 
   (256/27 + 1280/(27*(-1 + x)) + (1024*x)/27)*HPL[{2, 0}, x] + 
   (128/9 + (128*x)/9)*HPL[{2, 1}, x] + (32/3 + 64/(3*(-1 + x)) + (32*x)/3)*
    HPL[{3, 0}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (256/9 - (256*x)/9 - 512/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (16 + 2768/(27*(-1 + x)) + (3536*x)/27 + 1280/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*
    HPL[{1, -2, 0}, x] + (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*
    HPL[{2, 0, 0}, x] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (32 + 64/(-1 + x) + (160*x)/3 + 64/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-32/9 - 64/(9*(-1 + x)) - (32*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (2336/81 + (2272*x)/81 - 1216/(81*(1 + x)))*
    zeta[2] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{1, 0}, x]*(-1600/81 + 1216/(81*(-1 + x)) + (2816*x)/81 + 
     (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
   HPL[{-1, 0}, x]*(-2048/81 - (4480*x)/81 - 2432/(81*(1 + x)) + 
     (64/9 - (64*x)/9 - 128/(9*(1 + x)))*zeta[2]) + 
   HPL[{0, 0}, x]*(-448/9 - 16/(81*(-1 + x)) + (6016*x)/81 + 
     1216/(81*(1 + x)) + (-160/9 - 64/(3*(-1 + x)) - (32*x)/9 + 
       128/(9*(1 + x)))*zeta[2]) + (352/27 + 1280/(27*(-1 + x)) + 
     (3616*x)/27 + 640/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(-1952/27 + (1952*x)/27 + 
     (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*zeta[3]) + 
   HPL[{0}, x]*(160/27 - 820/(27*(-1 + x)) + (7712*x)/81 + 
     (-64/27 - 640/(27*(-1 + x)) + 640/(27*(1 + x)))*zeta[2] + 
     (64/9 + 64/(3*(-1 + x)) + (128*x)/9 + 64/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1}, x]*((512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*zeta[2] + 
     (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*zeta[3]) + 
   (-256/9 - 256/(9*(-1 + x)) - 32*x - 32/(9*(1 + x)))*zeta[4] + 
   plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
   delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
     (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
 color[cf^3*nf]*(1838/9 - (2410*x)/9 + 
   (32/3 + 4288/(3*(-1 + x)) + (1568*x)/3 + 64/(1 + x))*HPL[{4}, x] + 
   (896 + 2944/(3*(-1 + x)) + (640*x)/3 - 1408/(3*(1 + x)))*HPL[{5}, x] + 
   (1280/3 - 256/(3*(-1 + x)) - (1664*x)/3 - 2048/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (128 - 1024/(3*(-1 + x)) - (3584*x)/3 - 
     2816/(3*(1 + x)))*HPL[{-3, 0}, x] + 
   (-1792/3 + (1792*x)/3 + 1024/(1 + x))*HPL[{-3, 2}, x] + 
   (-1216/3 + (5824*x)/3 + 6400/(3*(1 + x)))*HPL[{-2, 2}, x] + 
   (-512 + 512*x + 2560/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (-640/3 + (3712*x)/3 + 4352/(3*(1 + x)))*HPL[{-1, 3}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-512/3 + (512*x)/3)*HPL[{1, 2}, x] + 
   (128 + 2560/(3*(-1 + x)) + (2176*x)/3)*HPL[{1, 3}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 4}, x] + 
   (128/3 + 1280/(3*(-1 + x)) + (640*x)/3)*HPL[{2, 2}, x] + 
   (256 + 256/(-1 + x) - 256/(1 + x))*HPL[{2, 3}, x] + 
   (-32/3 + 1984/(3*(-1 + x)) + (2528*x)/3 + 1024/(3*(1 + x)))*
    HPL[{3, 0}, x] + (64 + 896/(3*(-1 + x)) + (2752*x)/3 + 256/(1 + x))*
    HPL[{3, 1}, x] + (640/3 + 256/(-1 + x) + (128*x)/3 - 512/(3*(1 + x)))*
    HPL[{3, 2}, x] + (480 + 2176/(3*(-1 + x)) + (1312*x)/3)*HPL[{4, 0}, x] + 
   (128 + 512/(3*(-1 + x)) + 128*x)*HPL[{4, 1}, x] + 
   (-512/3 + 256/(3*(-1 + x)) + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (256 - 128/(-1 + x) - (1280*x)/3 - 
     1280/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (-896/3 - 256/(-1 + x) + (128*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (640/3 + 1280/(-1 + x) + 1664*x + 2560/(3*(1 + x)))*
    HPL[{-2, -1, 0}, x] + (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*
    HPL[{-2, -1, 2}, x] + (-352/3 - 640/(-1 + x) - 480*x + 128/(3*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (128 - 128*x - 1024/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (2560/3 - (2560*x)/3 - 5120/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (-128 + (2176*x)/3 + 2560/(3*(1 + x)))*
    HPL[{-1, -2, 0}, x] + (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (1536 - 3584*x - 5120/(1 + x))*
    HPL[{-1, -1, 2}, x] + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*
    HPL[{-1, -1, 3}, x] + (256/3 - (1792*x)/3 - 2048/(3*(1 + x)))*
    HPL[{-1, 2, 0}, x] + (-768 - 1280*x - 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
   (512/3 + 1792/(3*(-1 + x)) + (1280*x)/3)*HPL[{1, -2, 0}, x] + 
   (128 + 1280/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (256/3 - 512/(3*(-1 + x)) - (512*x)/3 - 256/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128 + 448/(-1 + x) + 512*x)*HPL[{2, 0, 0}, x] + 
   (128/3 + 1280/(3*(-1 + x)) + (640*x)/3)*HPL[{2, 1, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{2, 2, 0}, x] + 
   (1088/3 + 384/(-1 + x) + (448*x)/3 - 512/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (640/3 + 256/(-1 + x) + (128*x)/3 - 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-896/(3*(-1 + x)) - (896*x)/3 - 640/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
   (256 - (1792*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (640 - (1792*x)/3 - 3712/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-128/3 + (128*x)/3 + 256/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-224/3 + 2656/(3*(-1 + x)) + (5536*x)/3 + 2528/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (128 + 256/(-1 + x) + 128*x)*
    HPL[{1, -2, 0, 0}, x] + (608/3 + 2368/(3*(-1 + x)) + (1760*x)/3)*
    HPL[{1, 0, 0, 0}, x] + (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (-128 + 128*x)*HPL[{1, 1, 0, 0}, x] + 
   (736/3 + 1024/(3*(-1 + x)) + (352*x)/3 - 128/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (128 - 128*x - 256/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (320 - 320*x - 640/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (1120/3 + 3584/(3*(-1 + x)) + (4576*x)/3 + 768/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (64 + 128/(-1 + x) + 64*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (512 + 128/(3*(-1 + x)) - 512*x - 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (-1280/3 + 512/(-1 + x) + (2816*x)/3 + 4096/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 1, 0}, x]*(-512/3 + (512*x)/3 + 
     (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-384 - 448/(-1 + x) - 64*x + 
     (-64 - 128/(-1 + x) - 64*x)*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (1232/3 + (3440*x)/3 + 736/(1 + x) + (448 - 448*x - 896/(1 + x))*
      zeta[2]) + HPL[{-2, 0}, x]*(-800/3 + (992*x)/3 + 288/(1 + x) + 
     (704/3 - (704*x)/3 - 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-1984/3 - (1984*x)/3 + 
     (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*zeta[2]) + 
   HPL[{3}, x]*(-3784/3 - 64/(-1 + x) - (2536*x)/3 - 160/(1 + x) + 
     (128/3 - 256/(3*(-1 + x)) - 128*x - 640/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(-368 - 728/(-1 + x) - (944*x)/3 - 400/(1 + x) + 
     (-384 - 2048/(3*(-1 + x)) - (1024*x)/3 + 256/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(-264 - 288/(-1 + x) + 376*x + 
     (-192 - 512/(3*(-1 + x)) + 64*x + 256/(1 + x))*zeta[2]) + 
   HPL[{-1, 2}, x]*(5792/3 + (6752*x)/3 + 320/(1 + x) + 
     (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 1}, x]*(1744/3 + (2768*x)/3 + (-256 + 256*x + 512/(1 + x))*
      zeta[2]) + (1856/3 - 64/(-1 + x) + (6496*x)/3 + 240/(1 + x))*zeta[3] + 
   HPL[{1, 1}, x]*(4160/3 - (4160*x)/3 + (256 - 256*x)*zeta[2] + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(120 - 880/(3*(-1 + x)) - (1240*x)/3 + 
     (448/3 - 128/(-1 + x) - (832*x)/3)*zeta[2] + 
     (128 + 256/(-1 + x) + 128*x)*zeta[3]) + HPL[{-1, -1}, x]*
    ((-1792 + 3328*x + 5120/(1 + x))*zeta[2] + (1024 - 1024*x - 2048/(1 + x))*
      zeta[3]) + HPL[{-1, 0}, x]*(112 + (2096*x)/3 + 1760/(3*(1 + x)) + 
     (2368/3 - (4928*x)/3 - 2432/(1 + x))*zeta[2] + 
     (448 - 448*x - 896/(1 + x))*zeta[3]) + 
   HPL[{-2}, x]*((512 + 640/(-1 + x) - (3328*x)/3 - 5120/(3*(1 + x)))*
      zeta[2] + (-512/3 - 512/(-1 + x) - (1024*x)/3 - 512/(3*(1 + x)))*
      zeta[3]) + zeta[2]*(1320 + (8488*x)/3 + 1072/(3*(1 + x)) + 
     (-128 + 512/(3*(-1 + x)) + (832*x)/3 + 384/(1 + x))*zeta[3]) + 
   HPL[{2}, x]*(-1720 - 880/(3*(-1 + x)) - (6952*x)/3 - 64/(1 + x) + 
     (448/3 - (1856*x)/3 - 640/(1 + x))*zeta[2] + 
     (-64 + 256/(-1 + x) + 448*x + 512/(1 + x))*zeta[3]) + 
   HPL[{0, 0}, x]*(-228 - 1432/(3*(-1 + x)) - (5452*x)/3 - 784/(3*(1 + x)) + 
     (224/3 - 3136/(3*(-1 + x)) - (1696*x)/3 - 448/(3*(1 + x)))*zeta[2] + 
     (128 + 704/(-1 + x) + (2176*x)/3 + 1600/(3*(1 + x)))*zeta[3]) + 
   (440/3 - 112/(-1 + x) - 584*x - 2704/(3*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(-6560/3 + (6560*x)/3 + (-1504/3 + (1504*x)/3)*zeta[2] + 
     (704 + 896/(-1 + x) + 192*x)*zeta[3] + (-432 - 864/(-1 + x) - 432*x)*
      zeta[4]) + HPL[{-1}, x]*((-6784/3 - (7744*x)/3 - 320/(1 + x))*zeta[2] + 
     (1792 - 1792*x - 3584/(1 + x))*zeta[3] + 
     (4192/3 - (4192*x)/3 - 8384/(3*(1 + x)))*zeta[4]) + 
   HPL[{0}, x]*(464/3 + 614/(3*(-1 + x)) + (6752*x)/3 + 304/(3*(1 + x)) + 
     (1912/3 - 304/(-1 + x) + 1448*x + 304/(1 + x))*zeta[2] + 
     (-128 - 1280/(3*(-1 + x)) - (1856*x)/3 - 512/(3*(1 + x)))*zeta[3] + 
     (-784/3 + 368/(3*(-1 + x)) + (1472*x)/3 + 688/(1 + x))*zeta[4]) + 
   plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
   (-112/3 + 448/(3*(-1 + x)) + (2000*x)/3 + 1216/(3*(1 + x)))*zeta[5] + 
   delta[1 - x]*(32 + zeta[2]*(162 - (256*zeta[3])/3) - 308*zeta[3] + 
     224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)) + 
 color[ca^2*cf*nf]*(-154291/162 + (202565*x)/162 + 
   (536/3 + 1712/(9*(-1 + x)) - (904*x)/3 - 3616/(9*(1 + x)))*HPL[{4}, x] + 
   (32 + 128/(3*(-1 + x)) - (128*x)/3 - 256/(3*(1 + x)))*HPL[{5}, x] + 
   (-32 + 32*x + 128/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (32 - 32/(9*(-1 + x)) + 16*x - 32/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-448/9 + 832/(9*(-1 + x)) + (1280*x)/9 + 640/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-2896/9 + 608/(3*(-1 + x)) + (9328*x)/9 + 
     9088/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-160/3 + 128/(3*(-1 + x)) + 96*x + 512/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (-3200/9 + (5888*x)/9 + 9088/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-320/3 + (320*x)/3 + 640/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (1472/9 + 3136/(9*(-1 + x)) + (1664*x)/9)*HPL[{1, 3}, x] + 
   (1120/9 + 1088/(9*(-1 + x)) - (32*x)/9)*HPL[{1, 4}, x] + 
   (320/3 - (320*x)/3 - 256/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (64/3 + (64*x)/3)*HPL[{2, 4}, x] + (64/9 + (3008*x)/9 + 1408/(9*(1 + x)))*
    HPL[{3, 1}, x] + (64/3 + (64*x)/3)*HPL[{3, 3}, x] + 
   (-40/3 + 64/(3*(-1 + x)) + (88*x)/3 + 128/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-224/3 + 96*x + 512/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (736/9 + 128/(-1 + x) + (416*x)/9 + 64/(9*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (-688/9 + 224/(9*(-1 + x)) + (304*x)/3 + 1312/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-32 - 256/(3*(-1 + x)) - (160*x)/3)*
    HPL[{-2, -2, 0}, x] + (1232/9 + 1088/(3*(-1 + x)) + (2800*x)/9)*
    HPL[{-2, -1, 0}, x] + (192 + 256/(3*(-1 + x)) - (320*x)/3 - 
     1024/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-1360/9 - 144/(-1 + x) + (2752*x)/9 + 3136/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (320/3 + 128/(3*(-1 + x)) - 64*x - 512/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (416/9 - (416*x)/9 - 832/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (128/3 + (128*x)/3)*HPL[{-1, -2, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (1408/3 - (3712*x)/3 - 5120/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (-320/3 - (320*x)/3)*HPL[{-1, 2, 0}, x] + 
   (-1664/9 - (4480*x)/9 - 2816/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -3, 0}, x] + 
   (1696/9 + 4352/(9*(-1 + x)) + (2656*x)/9)*HPL[{1, -2, 0}, x] + 
   (448/9 + 896/(9*(-1 + x)) + (448*x)/9)*HPL[{1, -2, 2}, x] + 
   (128/3 - 512/(3*(-1 + x)) - (640*x)/3)*HPL[{1, 1, 3}, x] + 
   (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, 3, 0}, x] + 
   (-128/(-1 + x) - 128*x - 128/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{2, 1, 3}, x] + 
   (-56/3 - 128/(3*(-1 + x)) + (8*x)/3 + 64/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (352/3 + 128/(3*(-1 + x)) - (224*x)/3 - 512/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-560/3 - 64/(-1 + x) + (368*x)/3 + 
     832/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (-512/3 - (512*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (704/3 - (1856*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (688/9 + (2864*x)/9 + 2176/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (64 - 64*x - 128/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (176/(3*(-1 + x)) - (1040*x)/9 + 176/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, -2, -1, 0}, x] + 
   (800/9 + 1600/(9*(-1 + x)) + (800*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-2224/9 - 5696/(9*(-1 + x)) - (3472*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 1, -2, 0}, x] + 
   (-736/3 - 1280/(3*(-1 + x)) - (544*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-80/3 - 320/(3*(-1 + x)) - 48*x - 64/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-48 - 256/(3*(-1 + x)) - (16*x)/3 - 256/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{2, 2, 0, 0}, x] + 
   (-64/3 - (64*x)/3)*HPL[{3, 1, 0, 0}, x] + 
   (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-976/9 + (976*x)/9 + 1952/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-256/(3*(-1 + x)) - (320*x)/3 - 256/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (-976/9 - 1952/(9*(-1 + x)) - (976*x)/9)*
    HPL[{1, 0, 0, 0, 0}, x] + (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-128 + 128*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-128/3 - (128*x)/3)*HPL[{2, 1, 1, 0, 0}, x] + 
   (272/3 - 256/(9*(-1 + x)) - (1072*x)/9 - 1888/(9*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-320/3 + 256/(3*(-1 + x)) + 192*x + 1024/(3*(1 + x)))*
    HPL[{-2, -1}, x]*zeta[2] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-1, -2}, x]*zeta[2] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, -2}, x]*zeta[2] + (-512/3 - 256/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 1, 0}, x]*zeta[2] + (-128/3 - (128*x)/3)*HPL[{2, 1, 0}, x]*
    zeta[2] + HPL[{3, 0}, x]*(272/9 + 352/(9*(-1 + x)) + (1040*x)/9 + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{2, 0, 0}, x]*
    (-296/3 - 992/(3*(-1 + x)) - (424*x)/3 - 32/(1 + x) + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{1, 0, 0}, x]*
    (-152/9 - 4624/(9*(-1 + x)) - (4472*x)/9 + 
     (-400/3 - 416/(3*(-1 + x)) - (16*x)/3)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-2464/9 - (2464*x)/9 + (128 - 128*x - 256/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0}, x]*(12232/27 + (2984*x)/27 - 
     9248/(27*(1 + x)) + (880/9 - (880*x)/9 - 1760/(9*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(4984/27 - 344/(3*(-1 + x)) - (4336*x)/27 - 
     9248/(27*(1 + x)) + (112/3 - 64/(3*(-1 + x)) - (176*x)/3 - 
       320/(3*(1 + x)))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (484/9 + 13820/(27*(-1 + x)) + (3188*x)/27 + 10916/(27*(1 + x)) + 
     (-32 - 64/(3*(-1 + x)) + (224*x)/3 + 320/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2}, x]*(5872/27 + (24368*x)/27 + 18496/(27*(1 + x)) + 
     (-64 + 64*x + 128/(1 + x))*zeta[2]) + 
   (2228/9 + 4364/(27*(-1 + x)) + (5176*x)/3 + 4624/(9*(1 + x)))*zeta[3] + 
   (-64/3 - (64*x)/3)*zeta[3]^2 + HPL[{1, 1}, x]*(2272/9 - (2272*x)/9 + 
     (256/3 - (256*x)/3)*zeta[2] + (-512/3 - 1792/(3*(-1 + x)) - (1280*x)/3)*
      zeta[3]) + HPL[{1, 0}, x]*(-448/9 + (448*x)/9 + 
     (-48 - 320/(3*(-1 + x)) - (176*x)/3)*zeta[2] + 
     (-16 - 160/(-1 + x) - 144*x)*zeta[3]) + 
   HPL[{3}, x]*(-1400/9 + 4864/(27*(-1 + x)) - (13016*x)/27 - 
     9248/(27*(1 + x)) + (368/9 - 32/(9*(-1 + x)) - (208*x)/9 - 64/(1 + x))*
      zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 0}, x]*(-224/9 - (224*x)/9 + (-368/3 - 64/(-1 + x) + (208*x)/3 + 
       64/(1 + x))*zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 1}, x]*(1424/9 + (1424*x)/9 + 
     (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*zeta[2] + 
     (128/3 + (128*x)/3)*zeta[3]) + HPL[{-1, -1}, x]*
    ((-1664/3 + 1152*x + 5120/(3*(1 + x)))*zeta[2] + 
     (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 0}, x]*(-3572/81 - (44212*x)/81 - 40640/(81*(1 + x)) + 
     (4240/9 - (7024*x)/9 - 11264/(9*(1 + x)))*zeta[2] + 
     (896/9 - (896*x)/9 - 1792/(9*(1 + x)))*zeta[3]) + 
   HPL[{-2}, x]*((3512/9 - 64/(3*(-1 + x)) - (7928*x)/9 - 9088/(9*(1 + x)))*
      zeta[2] + (-112 - 320/(3*(-1 + x)) + (16*x)/3 + 256/(3*(1 + x)))*
      zeta[3]) + zeta[2]*(5756/9 + (2120*x)/81 - 17728/(81*(1 + x)) + 
     (-320/3 + 96/(-1 + x) + (256*x)/3 + 512/(3*(1 + x)))*zeta[3]) + 
   HPL[{0, 0}, x]*(164/9 + 48112/(81*(-1 + x)) + (47380*x)/81 + 
     21616/(81*(1 + x)) + (-536/3 - 1744/(9*(-1 + x)) + (952*x)/3 + 
       3584/(9*(1 + x)))*zeta[2] + (192/(-1 + x) + (544*x)/3 + 192/(1 + x))*
      zeta[3]) + (820/9 + 916/(3*(-1 + x)) + (4454*x)/9 + 1900/(9*(1 + x)))*
    zeta[4] + HPL[{1}, x]*(-7160/9 + (7160*x)/9 + (-1232/9 + (1232*x)/9)*
      zeta[2] + (4624/9 + 7232/(9*(-1 + x)) + (2608*x)/9)*zeta[3] + 
     (-440/9 - 3184/(9*(-1 + x)) - (2744*x)/9)*zeta[4]) + 
   HPL[{2}, x]*(-5756/9 - 572*x - 32/(1 + x) + 
     (616/9 - (1400*x)/9 - 544/(3*(1 + x)))*zeta[2] + 
     (-224/3 - 320/(3*(-1 + x)) - (224*x)/3 + 128/(1 + x))*zeta[3] + 
     (128/3 + (128*x)/3)*zeta[4]) + HPL[{-1}, x]*
    ((-9568/27 - (28064*x)/27 - 18496/(27*(1 + x)))*zeta[2] + 
     (4768/9 - (5344*x)/9 - 10112/(9*(1 + x)))*zeta[3] + 
     (340 - 340*x - 680/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-30787/81 + 38626/(81*(-1 + x)) + (128921*x)/81 + 
     548/(9*(1 + x)) + (1400/9 - 11036/(27*(-1 + x)) + (8680*x)/27 + 
       3076/(27*(1 + x)))*zeta[2] + (32 + 5032/(9*(-1 + x)) + 616*x + 
       4648/(9*(1 + x)))*zeta[3] + (-328/3 - 8/(9*(-1 + x)) + (352*x)/9 + 
       1480/(9*(1 + x)))*zeta[4]) + (-1592/9 - 3616/(9*(-1 + x)) - 
     (4360*x)/9 - 2528/(9*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-24137/81 - (23104*zeta[3])/27 + 
     zeta[2]*(20320/81 + (448*zeta[3])/3) - (176*zeta[4])/3 + 
     (2096*zeta[5])/9) + delta[1 - x]*(20027/108 + 
     zeta[2]*(-41092/81 - (580*zeta[3])/3) + (9554*zeta[3])/27 + 
     (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + (1130*zeta[5])/9 - 
     (3913*zeta[6])/27) + (-248/3 - (248*x)/3)*zeta[6]) + 
 color[(d4FF*nf)/nc]*(128 - 128*x + (-256 - 256/(-1 + x) - (6400*x)/3)*
    HPL[{4}, x] + (-256 - (512*x)/3)*HPL[{-3, 0}, x] + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{-3, 2}, x] + 
   (-640/3 + 128/(-1 + x) + 1024*x)*HPL[{-2, 0}, x] + 
   (2816/3 + 512/(-1 + x) - (1280*x)/3)*HPL[{-2, 2}, x] + 
   (3328/3 + (3328*x)/3)*HPL[{-1, 2}, x] + (2560 - 2560*x)*HPL[{1, 3}, x] + 
   (5120/3 + 1024/(3*(-1 + x)) - (4096*x)/3)*HPL[{1, 4}, x] + 
   (1536 - 1536*x)*HPL[{2, 3}, x] + (512 + 512*x)*HPL[{2, 4}, x] + 
   (512 + 512*x)*HPL[{3, 3}, x] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-512/3 - 512/(3*(-1 + x)) + 512/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-1280/3 + (1280*x)/3)*HPL[{-2, -1, 0}, x] + 
   (2048/3 + 256/(-1 + x) - (1280*x)/3)*HPL[{-2, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-2048/3 - (2048*x)/3)*HPL[{-1, -1, 0}, x] + 
   (-832/(3*(-1 + x)) - (3712*x)/3 - 832/(3*(1 + x)))*HPL[{0, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -2, 0}, x] + 
   (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*HPL[{1, -2, 2}, x] + 
   (3072 - 3072*x)*HPL[{1, 1, 3}, x] + (1024 + 1024*x)*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{-1, 0, 0, 0}, x] + (512*x*HPL[{0, 0, 0, 0}, x])/3 + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (256 - 256*x)*HPL[{1, 0, 0, 0}, x] + (-2560 + 2560*x)*
    HPL[{1, 1, 0, 0}, x] + (-1536 + 1536*x)*HPL[{1, 2, 0, 0}, x] + 
   (-1536 + 1536*x)*HPL[{2, 1, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 2, 0, 0}, x] + (-512 - 512*x)*
    HPL[{3, 1, 0, 0}, x] + (256/3 - (256*x)/3 - 512/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-3072 + 3072*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-1024 - 1024*x)*HPL[{2, 1, 1, 0, 0}, x] + 
   (256 + 1024/(3*(-1 + x)) + (256*x)/3 - 512/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-1152 - 512/(-1 + x) + 640*x)*HPL[{-2}, x]*zeta[2] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, -2}, x]*zeta[2] + 
   (-512 - 512*x)*HPL[{3, 0}, x]*zeta[2] + (-3072 + 3072*x)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-1024 - 1024*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{2, 0, 0}, x]*(2560*x + (-512 - 512*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-832 + 832*x + (-1792 - 512/(-1 + x) + 1280*x)*
      zeta[2]) + HPL[{0, 0}, x]*(-448/3 + 320/(3*(-1 + x)) + 384*x + 
     256/(1 + x) + (256 + 256/(-1 + x) + (5888*x)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(896 + 896*x + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
      zeta[2]) + (6080/3 + 1856/(3*(-1 + x)) + 2688*x)*zeta[3] + 
   (-512 - 512*x)*zeta[3]^2 + HPL[{1, 1}, x]*(-4352 + 4352*x + 
     (3072 - 3072*x)*zeta[3]) + HPL[{1, 0}, x]*(-2176 + 2176*x + 
     (-2816 + 2816*x)*zeta[2] + (1280 - 512/(-1 + x) - 1792*x)*zeta[3]) + 
   zeta[2]*(5440/3 - 2560*x - 256/(1 + x) + (256 + 512/(-1 + x) + 256*x)*
      zeta[3]) + HPL[{3}, x]*(-1280/3 - 1280/(3*(-1 + x)) - (8320*x)/3 + 
     (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*zeta[2] + 
     (512 + 512*x)*zeta[3]) + HPL[{2, 0}, x]*(-832 - 832*x + 
     (-1536 + 1536*x)*zeta[2] + (512 + 512*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(-1664 - 1664*x + (1024 + 1024*x)*zeta[3]) + 
   HPL[{-1, 0}, x]*(1472/3 - (64*x)/3 - 512/(1 + x) + 
     (-256 - 256*x)*zeta[2] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
      zeta[3]) + (-544 + 128/(-1 + x) - 5120*x)*zeta[4] + 
   HPL[{1}, x]*(-4544 + 4544*x + (-1024/3 + (1024*x)/3)*zeta[2] + 
     (1792 - 1792*x)*zeta[3] + (8960/3 - 512/(3*(-1 + x)) - (9472*x)/3)*
      zeta[4]) + HPL[{2}, x]*(-5440/3 + (7616*x)/3 + 
     (-640/3 - (640*x)/3)*zeta[2] + (1536 - 1536*x)*zeta[3] + 
     (1024 + 1024*x)*zeta[4]) + HPL[{0}, x]*(3776/3 + 4544*x - 
     3776/(3*(1 + x)) + (1280/3 + 1472/(3*(-1 + x)) + (11392*x)/3 + 
       64/(1 + x))*zeta[2] + (512 + 384/(-1 + x) - (8576*x)/3 - 128/(1 + x))*
      zeta[3] + (-1024/(3*(-1 + x)) - (1024*x)/3 - 1024/(3*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((-4352/3 - (4352*x)/3)*zeta[2] + 
     (-448 + 448*x + 896/(1 + x))*zeta[4]) + plusDis[0, 1 - x]*
    (256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3) + 
   (1280/3 - 1280/(3*(-1 + x)) - (1280*x)/3 - 2560/(3*(1 + x)))*zeta[5] + 
   (-1984 - 1984*x)*zeta[6] + delta[1 - x]*(-192 - (992*zeta[3])/3 + 
     256*zeta[3]^2 + zeta[2]*(1888/3 + 64*zeta[3]) - (352*zeta[4])/3 - 
     1120*zeta[5] + (1792*zeta[6])/9)) + color[ca*cf^2*nf]*
  (-87167/81 + (40411*x)/27 + (-2176/9 - 848/(-1 + x) + (5056*x)/9 + 
     6944/(9*(1 + x)))*HPL[{4}, x] + (-352 - 1088/(3*(-1 + x)) + (416*x)/3 + 
     1216/(3*(1 + x)))*HPL[{5}, x] + (-448/3 + 128/(3*(-1 + x)) + (640*x)/3 + 
     256/(1 + x))*HPL[{-4, 0}, x] + (-352/3 + 1600/(9*(-1 + x)) + 
     (5152*x)/9 + 4288/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (1216/3 - 512/(3*(-1 + x)) - 576*x - 2816/(3*(1 + x)))*HPL[{-3, 2}, x] + 
   (7264/9 - 1280/(3*(-1 + x)) - (27232*x)/9 - 27776/(9*(1 + x)))*
    HPL[{-2, 2}, x] + (1088/3 - 256/(3*(-1 + x)) - 448*x - 768/(1 + x))*
    HPL[{-2, 3}, x] + (7360/9 - (17344*x)/9 - 24704/(9*(1 + x)))*
    HPL[{-1, 3}, x] + (1664/3 - (1664*x)/3 - 3328/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (128 - 128*x)*HPL[{1, 2}, x] + 
   (-352/3 - 2368/(3*(-1 + x)) - 672*x)*HPL[{1, 3}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, 4}, x] + (64 + 64*x)*HPL[{2, 2}, x] + 
   (-192 - 128/(3*(-1 + x)) + (320*x)/3 + 896/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (-72 - 1072/(3*(-1 + x)) - (1304*x)/3 - 512/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (352/9 + 64/(-1 + x) - (8224*x)/9 - 3968/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-64 - 128/(3*(-1 + x)) + (64*x)/3 + 256/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-176/3 - 192/(-1 + x) - (368*x)/3 - 256/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (320/3 - 128/(3*(-1 + x)) - (704*x)/3 - 1024/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (-256/3 - 896/(3*(-1 + x)) - (512*x)/3 - 512/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (32 + 64/(3*(-1 + x)) + (32*x)/3 - 256/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (640/3 + 896/(3*(-1 + x)) + (256*x)/3 - 
     512/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (-1088/3 - 4096/(3*(-1 + x)) - 1472*x - 1280/(3*(1 + x)))*
    HPL[{-2, -1, 0}, x] + (-2176/3 - 512/(3*(-1 + x)) + (1664*x)/3 + 
     4096/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (2992/9 + 1792/(3*(-1 + x)) - (3184*x)/9 - 6464/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (-832/3 - 256/(3*(-1 + x)) + 192*x + 512/(1 + x))*
    HPL[{-2, 2, 0}, x] + (-3328/3 + (3328*x)/3 + 6656/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (-128/3 + (128*x)/3 + 256/(3*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (-64/3 - 448*x - 1280/(3*(1 + x)))*
    HPL[{-1, -2, 0}, x] + (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (-5120/3 + (12800*x)/3 + 17920/(3*(1 + x)))*
    HPL[{-1, -1, 2}, x] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-1, -1, 3}, x] + (512/3 + 512*x + 1024/(3*(1 + x)))*
    HPL[{-1, 2, 0}, x] + (6784/9 + (14720*x)/9 + 7936/(9*(1 + x)))*
    HPL[{-1, 2, 1}, x] + (256/3 - (256*x)/3 - 512/(3*(1 + x)))*
    HPL[{-1, 2, 2}, x] + (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*
    HPL[{-1, 3, 0}, x] + (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*HPL[{1, -3, 0}, x] + 
   (-3968/9 - 11392/(9*(-1 + x)) - (7424*x)/9)*HPL[{1, -2, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, -2, 2}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 3}, x] + 
   (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*HPL[{1, 3, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (-128/3 + 1024/(3*(-1 + x)) + (1024*x)/3 + 384/(1 + x))*
    HPL[{2, -2, 0}, x] + (-208/9 + 2320/(9*(-1 + x)) + (1520*x)/9 + 
     64/(1 + x))*HPL[{2, 0, 0}, x] + (64 + 64*x)*HPL[{2, 1, 0}, x] + 
   (32/3 + 128/(-1 + x) + (224*x)/3 + 128/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (-64 - 128/(3*(-1 + x)) + (64*x)/3 + 256/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (-704/3 - 256/(3*(-1 + x)) + (448*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (1120/3 + 832/(3*(-1 + x)) - 96*x - 448/(1 + x))*
    HPL[{-2, 0, 0, 0}, x] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (1792/3 + (1792*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-1792/3 + 1536*x + 6400/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (512 - 512*x - 1024/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (7168/3 - (7168*x)/3 - 14336/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-4352/9 - (3136*x)/9 + 1216/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-320/3 + (320*x)/3 + 640/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-352 - 1008/(-1 + x) - (2560*x)/3 - 1616/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-896/3 - 1792/(3*(-1 + x)) - (896*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*
    HPL[{1, -2, 0, 0}, x] + (1672/9 + 5648/(9*(-1 + x)) + (3976*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (2048/3 + 4096/(3*(-1 + x)) + (2048*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (1216/3 + 2560/(3*(-1 + x)) + 448*x)*
    HPL[{1, 1, 0, 0}, x] + (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*
    HPL[{1, 2, 0, 0}, x] + (176/3 + 832/(3*(-1 + x)) + (496*x)/3 + 
     320/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-64/3 + 896/(3*(-1 + x)) + (832*x)/3 + 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (-1792/3 + (1792*x)/3 + 3584/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (160/3 - (160*x)/3 - 320/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (-640/(3*(-1 + x)) - (1088*x)/3 - 
     640/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + (352 + 704/(-1 + x) + 352*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-448 + 64/(3*(-1 + x)) + (1472*x)/3 + 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (1280/3 - 1280/(3*(-1 + x)) - (2560*x)/3 - 4096/(3*(1 + x)))*
    HPL[{-2, -1}, x]*zeta[2] + (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*
    HPL[{-1, -2}, x]*zeta[2] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 0, 0}, x]*(-88 + 176/(-1 + x) + 264*x + 
     (160 + 320/(-1 + x) + 160*x)*zeta[2]) + HPL[{1, 1, 0}, x]*
    (128 - 128*x + (256 + 512/(-1 + x) + 256*x)*zeta[2]) + 
   HPL[{2, 1}, x]*(-6496/9 - (8800*x)/9 + 
     (896/3 - (896*x)/3 - 1792/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2}, x]*(-39056/27 - (80368*x)/27 - 41312/(27*(1 + x)) + 
     (704/3 - (704*x)/3 - 1408/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(-5960/27 - 18496/(27*(-1 + x)) - (22472*x)/27 + 
     (832/3 + 896/(3*(-1 + x)) + (64*x)/3 - 256/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(-360 - 39976/(27*(-1 + x)) - (29488*x)/27 - 
     16120/(27*(1 + x)) + (256 + 384/(-1 + x) + (64*x)/3 - 256/(1 + x))*
      zeta[2]) + HPL[{3}, x]*(16400/27 - 24112/(27*(-1 + x)) + (7424*x)/9 + 
     20656/(27*(1 + x)) + (-320/3 + 128/(3*(-1 + x)) + (320*x)/3 + 
       704/(3*(1 + x)))*zeta[2]) + HPL[{-2, 0}, x]*
    (-6128/27 + 224/(-1 + x) + (3056*x)/27 + 14608/(27*(1 + x)) + 
     (-192 + 128/(3*(-1 + x)) + (704*x)/3 + 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(2720/3 + (2720*x)/3 + 
     (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(-31016/27 - (22456*x)/27 + 8560/(27*(1 + x)) + 
     (-416 + 416*x + 832/(1 + x))*zeta[2]) + 
   (-9800/27 - 8560/(27*(-1 + x)) - (101000*x)/27 - 10328/(9*(1 + x)))*
    zeta[3] + HPL[{1, 0}, x]*(-4744/81 - 41504/(81*(-1 + x)) - (36760*x)/81 + 
     (-1024/9 + 3328/(9*(-1 + x)) + (4352*x)/9)*zeta[2] + 
     (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(-14384/9 + (14384*x)/9 + (-896/3 + (896*x)/3)*zeta[2] + 
     (2816/3 + 5632/(3*(-1 + x)) + (2816*x)/3)*zeta[3]) + 
   HPL[{0, 0}, x]*(5624/9 - 38368/(81*(-1 + x)) - (52760*x)/81 - 
     33512/(81*(1 + x)) + (2480/9 + 2512/(3*(-1 + x)) - (2096*x)/9 - 
       6496/(9*(1 + x)))*zeta[2] + (-192 - 2720/(3*(-1 + x)) - (2560*x)/3 - 
       1952/(3*(1 + x)))*zeta[3]) + zeta[2]*(-102616/81 - (195392*x)/81 + 
     21848/(81*(1 + x)) + (192 - 256/(-1 + x) - (1184*x)/3 - 
       1600/(3*(1 + x)))*zeta[3]) + HPL[{2}, x]*
    (149720/81 - 41504/(81*(-1 + x)) + (125480*x)/81 + 96/(1 + x) + 
     (-352/3 + 640/(3*(-1 + x)) + 800*x + 2048/(3*(1 + x)))*zeta[2] + 
     (736/3 - 128/(3*(-1 + x)) - (800*x)/3 - 512/(1 + x))*zeta[3]) + 
   HPL[{-2}, x]*((-8896/9 - 256/(-1 + x) + (20608*x)/9 + 25856/(9*(1 + x)))*
      zeta[2] + (928/3 + 1408/(3*(-1 + x)) + 160*x - 256/(3*(1 + x)))*
      zeta[3]) + HPL[{-1, 0}, x]*(952/81 + (60200*x)/81 + 
     59248/(81*(1 + x)) + (-11936/9 + (21536*x)/9 + 33472/(9*(1 + x)))*
      zeta[2] + (-416 + 416*x + 832/(1 + x))*zeta[3]) + 
   HPL[{-1, -1}, x]*((6016/3 - 3968*x - 17920/(3*(1 + x)))*zeta[2] + 
     (-3584/3 + (3584*x)/3 + 7168/(3*(1 + x)))*zeta[3]) + 
   (-2080/9 - 4960/(9*(-1 + x)) - 664*x + 256/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(54760/27 - (54760*x)/27 + (1744/3 - (1744*x)/3)*zeta[2] + 
     (-3584/3 - 5888/(3*(-1 + x)) - 768*x)*zeta[3] + 
     (712 + 1424/(-1 + x) + 712*x)*zeta[4]) + 
   HPL[{0}, x]*(3958/27 + 7424/(27*(-1 + x)) - (214582*x)/81 - 120/(1 + x) + 
     (-18688/27 + 15944/(27*(-1 + x)) - 1408*x - 10328/(27*(1 + x)))*
      zeta[2] + (1696/9 - 1840/(3*(-1 + x)) - (8416*x)/9 - 8480/(9*(1 + x)))*
      zeta[3] + (408 + 152/(3*(-1 + x)) - (752*x)/3 - 1976/(3*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((51296/27 + (92608*x)/27 + 41312/(27*(1 + x)))*
      zeta[2] + (-17600/9 + (18752*x)/9 + 36352/(9*(1 + x)))*zeta[3] + 
     (-1360 + 1360*x + 2720/(1 + x))*zeta[4]) + 
   (472/3 + 2048/(3*(-1 + x)) + 456*x + 1184/(3*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-34066/81 + zeta[2]*(440/3 - 128*zeta[3]) + 
     (3712*zeta[3])/9 - 176*zeta[4] + 160*zeta[5]) + 
   delta[1 - x]*(-7751/54 - (15400*zeta[3])/27 - (1232*zeta[3]^2)/3 + 
     zeta[2]*(-3892/27 + (2672*zeta[3])/9) + (27854*zeta[4])/27 - 
     (7432*zeta[5])/9 + 351*zeta[6])) + 
 color[ca*cf^3]*(-3946/3 + (3946*x)/3 + 
   (-8096 - 21952/(3*(-1 + x)) + (4448*x)/3 + 6592/(3*(1 + x)))*HPL[{5}, x] + 
   (-576 - 384/(-1 + x) - 256*x)*HPL[{6}, x] + 
   (128 + 6272/(-1 + x) + 7040*x + 5504/(1 + x))*HPL[{-5, 0}, x] + 
   (-18560/3 + 2560/(3*(-1 + x)) + (4160*x)/3 + 18368/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (4992 + 2176/(-1 + x) + 1408*x - 2944/(1 + x))*
    HPL[{-4, 2}, x] + (3200 + 6528/(-1 + x) - 8448*x + 704/(1 + x))*
    HPL[{-3, 2}, x] + (16320 + 17664/(-1 + x) + 1344*x - 11136/(1 + x))*
    HPL[{-3, 3}, x] + (-10080 + 6912/(-1 + x) + 4320*x + 19328/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (10688 + 3456/(-1 + x) - 7232*x - 11136/(1 + x))*
    HPL[{-2, 4}, x] + (-1792/3 - (13952*x)/3 - 12160/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (6080 - 6080*x - 12160/(1 + x))*HPL[{-1, 5}, x] + 
   (-3392 + 9856/(3*(-1 + x)) + (20032*x)/3)*HPL[{1, 4}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 5}, x] + 
   (4768 + 128/(-1 + x) + 2912*x + 3264/(1 + x))*HPL[{2, 3}, x] + 
   (3200 + 2048/(-1 + x) - 6016*x - 9216/(1 + x))*HPL[{2, 4}, x] + 
   (-1792/3 - 2176/(-1 + x) + (4480*x)/3 + 3968/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-4864 - 2560/(-1 + x) - 256*x + 6144/(1 + x))*HPL[{3, 3}, x] + 
   (-736 - 13696/(3*(-1 + x)) - (6592*x)/3 - 1504/(1 + x))*HPL[{4, 0}, x] + 
   (2048 - 7424/(3*(-1 + x)) - 2560*x - 2816/(1 + x))*HPL[{4, 1}, x] + 
   (-768 - 1280/(-1 + x) + 256*x + 1024/(1 + x))*HPL[{4, 2}, x] + 
   (-3840/(-1 + x) - 1344*x - 1280/(1 + x))*HPL[{5, 0}, x] + 
   (1536 - 5376/(-1 + x) - 1024*x - 2560/(1 + x))*HPL[{5, 1}, x] + 
   (-5824 - 1920/(-1 + x) + 2880*x + 4992/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (4192 + 2816/(-1 + x) + 1760*x - 1664/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (5504 + 5760/(-1 + x) - 768*x - 4992/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (8896 + 20864/(3*(-1 + x)) - (4288*x)/3 + 1856/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-45952 - 46592/(-1 + x) - 4224*x + 39680/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-10720/3 + 1216/(-1 + x) - (160*x)/3 + 
     8768/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (-8320 - 4992/(-1 + x) + 1664*x + 11392/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (-19968 - 8704/(-1 + x) + 8192*x + 28160/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-1920 - 9216/(-1 + x) - 7296*x - 3968/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (416/3 + 6336/(-1 + x) + (27040*x)/3 - 3328/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-30464 - 42240/(-1 + x) - 11776*x + 20480/(1 + x))*
    HPL[{-2, -2, 2}, x] + (86464/3 - 13824/(-1 + x) + (31040*x)/3 + 
     8704/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-13568 - 36352/(-1 + x) - 22784*x - 11264/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (4672 - 768/(-1 + x) + 13888*x + 26368/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (30080/3 - 3072/(-1 + x) + (109696*x)/3 + 58112/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (2816 - 1024/(-1 + x) - 3840*x - 6656/(1 + x))*
    HPL[{-2, 2, 2}, x] + (-4992 - 4480/(-1 + x) + 512*x + 6912/(1 + x))*
    HPL[{-2, 3, 0}, x] + (-18688 - 9216/(-1 + x) + 9472*x + 28160/(1 + x))*
    HPL[{-2, 3, 1}, x] + (3904 - 2624*x - 6528/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (3520 + (4288*x)/3 - 6272/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-8320 + 8320*x + 16640/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (75136/3 + (83840*x)/3 + 8704/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (5632 - 5632*x - 11264/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (38144/3 - (10496*x)/3 - 48640/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-7936 + 7936*x + 15872/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-5248/3 - (13184*x)/3 - 7936/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (2304 + 256*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (10496/3 + (30592*x)/3 + 20096/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (40192/3 + (90368*x)/3 + 50176/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (192 - 1472*x - 1664/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-2816 + 256*x + 3072/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1472 - 2944/(-1 + x) - 1472*x)*HPL[{1, -4, 0}, x] + 
   (13760/3 + 19840/(3*(-1 + x)) + (6080*x)/3)*HPL[{1, -3, 0}, x] + 
   (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, -3, 2}, x] + 
   (44416/3 - 3840/(-1 + x) - (55936*x)/3)*HPL[{1, -2, 2}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, -2, 3}, x] + 
   (5376 + 1536/(-1 + x) - 3840*x)*HPL[{1, 1, 3}, x] + 
   (3072 + 6144/(-1 + x) + 3072*x)*HPL[{1, 1, 4}, x] + 
   (128/3 - 2816/(3*(-1 + x)) - (2944*x)/3)*HPL[{1, 3, 0}, x] + 
   (640/3 - 1792/(3*(-1 + x)) - (2432*x)/3)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 3, 2}, x] + 
   (-2432 - 4864/(-1 + x) - 2432*x)*HPL[{1, 4, 0}, x] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 4, 1}, x] + 
   (-3776 + 384/(-1 + x) - 192*x + 3584/(1 + x))*HPL[{2, -3, 0}, x] + 
   (11936/3 + 20096/(3*(-1 + x)) - (31072*x)/3 + 7680/(1 + x))*
    HPL[{2, -2, 0}, x] + (-17408 - 11776/(-1 + x) + 11264*x + 28672/(1 + x))*
    HPL[{2, -2, 2}, x] + (-4864 + 5376*x + 10240/(1 + x))*HPL[{2, 1, 3}, x] + 
   (-704 - 1408/(-1 + x) - 704*x)*HPL[{2, 2, 0}, x] + 
   (-1536 - 2304/(-1 + x) - 1536*x)*HPL[{2, 3, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{2, 3, 1}, x] + 
   (-12032 - 1024/(-1 + x) + 7424*x + 16128/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-3392/3 - 2592/(-1 + x) + (8576*x)/3 + 6176/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (-1792/3 - 2176/(-1 + x) + (4480*x)/3 + 
     3968/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-256/(-1 + x) - 256*x - 256/(1 + x))*HPL[{3, 2, 0}, x] + 
   (-1312 - 1792/(-1 + x) - 416*x + 1536/(1 + x))*HPL[{4, 0, 0}, x] + 
   (-768 - 1280/(-1 + x) + 256*x + 1024/(1 + x))*HPL[{4, 1, 0}, x] + 
   (-11776 - 15872/(-1 + x) - 4096*x + 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (-17856 - 19712/(-1 + x) - 5696*x + 
     12928/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (6656 + 8832/(-1 + x) + 3776*x - 2560/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (1280 + 3584/(-1 + x) + 2304*x + 1536/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (-16000 - 26496/(-1 + x) - 10496*x + 6400/(1 + x))*
    HPL[{-2, -2, 0, 0}, x] + (1280 + 3584/(-1 + x) + 2304*x + 1536/(1 + x))*
    HPL[{-2, -1, -2, 0}, x] + (1856 - 13568/(-1 + x) - 19008*x)*
    HPL[{-2, -1, -1, 0}, x] + (46080 + 81920/(-1 + x) + 35840*x - 
     21504/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (15616 - 1024/(-1 + x) + 13696*x - 768/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (16896 + 5888/(-1 + x) - 11008*x - 31744/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (48640 + 14336/(-1 + x) - 34304*x - 82944/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (-5184 + 12512/(3*(-1 + x)) - (16672*x)/3 + 
     8704/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (8064 + 4608/(-1 + x) - 3456*x - 14336/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (2816 - 1024/(-1 + x) - 3840*x - 6656/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (-1792 + 1792*x + 3584/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-1344 + 1344*x + 2688/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-768 + 768*x + 1536/(1 + x))*HPL[{-1, -2, -2, 0}, x] + 
   (-1792 - 1792*x)*HPL[{-1, -2, -1, 0}, x] + 
   (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (15552 + 14784*x - 768/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (15872 - 15872*x - 31744/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (41472 - 41472*x - 82944/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (-1792 - 1792*x)*HPL[{-1, -1, -2, 0}, x] + 
   (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (-40960 - 40960*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-27136 + 27136*x + 54272/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-36992/3 - (94336*x)/3 - 57344/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-33792 - 77824*x - 44032/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-7168 + 7168*x + 14336/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (34304 - 34304*x - 68608/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (2048 + 512*x - 1536/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (-36160/3 - (42176*x)/3 - 6016/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (-5248/3 - (13184*x)/3 - 7936/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-256 + 256*x + 512/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (5888 - 4608*x - 10496/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (3328 + 4096/(-1 + x) + 768*x)*HPL[{1, -3, -1, 0}, x] + 
   (-5120 - 8960/(-1 + x) - 3840*x)*HPL[{1, -3, 0, 0}, x] + 
   (12416 + 22272/(-1 + x) + 9856*x)*HPL[{1, -2, -2, 0}, x] + 
   (64640/3 + 6400/(3*(-1 + x)) - (58240*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, -2, -1, 2}, x] + 
   (-4096/3 - 1024/(-1 + x) + (1024*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 1}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, -3, 0}, x] + 
   (80128/3 + 34304/(3*(-1 + x)) - (45824*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 2, -2, 0}, x] + 
   (-3328 + 3328*x)*HPL[{1, 2, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 3, 0, 0}, x] + (-1024 - 2048/(-1 + x) - 1024*x)*
    HPL[{1, 3, 1, 0}, x] + (-18816 - 18176/(-1 + x) + 4736*x + 23552/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (-832 + 1152/(-1 + x) + 1728*x + 2560/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (-20224/3 - 10240/(3*(-1 + x)) + (17408*x)/3 - 
     1152/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-23296 - 13312/(-1 + x) + 7424*x + 30720/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (-13504 - 4736*x + 2112/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (3968 + 2816/(-1 + x) - 1152*x - 5120/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (6912 + 2304/(-1 + x) - 4608*x - 9856/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (5888 + 6400/(-1 + x) - 512*x - 7936/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (25600 + 48128/(-1 + x) + 22528*x - 7680/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (-15872 - 23168/(-1 + x) - 7296*x + 
     5376/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (8544 + 9216/(-1 + x) + 672*x - 8064/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (3840 - 3840*x - 7680/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (-2688 + 2688*x + 5376/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (3840 - 3840*x - 7680/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (-24064 - 24064*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-37888 + 37888*x + 75776/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-97280 + 97280*x + 194560/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (42560/3 + (37696*x)/3 - 4864/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-15360 + 15360*x + 30720/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-7168 + 7168*x + 14336/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (-27904/3 - (24832*x)/3 + 1024/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1536 + 2816*x + 4352/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-1536 + 4096*x + 5632/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-6160/3 - 18848/(3*(-1 + x)) - (18064*x)/3 - 3936/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (-25600 - 46080/(-1 + x) - 20480*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (10496 + 18432/(-1 + x) + 7936*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (-4672 - 8064/(-1 + x) - 3392*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (-16000/3 + 256/(-1 + x) + (16768*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-17408 - 34816/(-1 + x) - 17408*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (-42368/3 - 6400/(3*(-1 + x)) + (35968*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-11264 - 22528/(-1 + x) - 11264*x)*
    HPL[{1, 1, 1, -2, 0}, x] + (-5120 + 5120*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (6016 + 12032/(-1 + x) + 6016*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (5216 + 4992/(-1 + x) - 1440*x - 6656/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (14720 + 12032/(-1 + x) - 640*x - 15360/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (6400 + 3072/(-1 + x) - 3840*x - 10240/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (3584 - 3584*x - 7168/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-9472 + 9472*x + 18944/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-640 + 640*x + 1280/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-3968/(-1 + x) - 6464*x - 3968/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (640 + 1280/(-1 + x) + 640*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (5376 + 10752/(-1 + x) + 5376*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (10752 + 21504/(-1 + x) + 10752*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (-7904 - 3136/(-1 + x) + 32*x + 5440/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (40064 + 38656/(-1 + x) + 2176*x - 36608/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (31104 + 44032/(-1 + x) + 12928*x - 19712/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (7424 - 7424*x - 14848/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (7296 + 13312/(-1 + x) + 6016*x)*
    HPL[{1, -3}, x]*zeta[2] + (8000 + 2688/(-1 + x) - 8896*x - 16896/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (-46080 - 81920/(-1 + x) - 35840*x + 
     21504/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (-9728 - 16896/(-1 + x) - 7168*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 2, 0}, x]*(-832 - 8576/(3*(-1 + x)) - (6080*x)/3 + 
     (-2944 - 5888/(-1 + x) - 2944*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(-22752 + 22752*x + (-2560 - 5120/(-1 + x) - 2560*x)*
      zeta[2]) + HPL[{1, 3}, x]*(12528 - 17824/(3*(-1 + x)) - (55408*x)/3 + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (-41600/3 - 18880/(3*(-1 + x)) + (22720*x)/3 + 
     (704 + 768/(-1 + x) + 64*x)*zeta[2]) + HPL[{1, -2, 0}, x]*
    (27376/3 - 14368/(3*(-1 + x)) - (41744*x)/3 + 
     (3392 + 6784/(-1 + x) + 3392*x)*zeta[2]) + HPL[{-1, -1, -1, 0}, x]*
    (23680 + 23680*x + (43008 - 43008*x - 86016/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(24848/3 + 5824/(3*(-1 + x)) - (272848*x)/3 - 
     42016/(3*(1 + x)) + (12224 + 10752/(-1 + x) - 1472*x - 15744/(1 + x))*
      zeta[2]) + HPL[{3, 1}, x]*(-3232 - 5792/(3*(-1 + x)) - (147136*x)/3 - 
     1696/(1 + x) + (5888 + 3072/(-1 + x) - 2048*x - 7936/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-2104 + 15296/(3*(-1 + x)) - 23656*x + 
     1360/(3*(1 + x)) + (-4832 - 9600/(-1 + x) - 4768*x - 5376/(1 + x))*
      zeta[2]) + HPL[{-1, 3}, x]*(-32528/3 - (60016*x)/3 - 
     27488/(3*(1 + x)) + (1408 - 2688*x - 4096/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(-1624/3 - 12976/(3*(-1 + x)) - (71192*x)/3 - 
     7264/(3*(1 + x)) + (1600 + 4032/(-1 + x) + 3840*x - 1472/(1 + x))*
      zeta[2]) + HPL[{2, 2}, x]*(5632/3 - 8576/(3*(-1 + x)) + (2048*x)/3 + 
     (-640 + 768/(-1 + x) + 1152*x + 1792/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-17056/3 - 9952/(-1 + x) + (19264*x)/3 - 1216/(1 + x) + 
     (-3680 - 3776/(-1 + x) - 1184*x + 1984/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-24800/3 + 5200/(3*(-1 + x)) + (29600*x)/3 + 
     27136/(3*(1 + x)) + (-16256 - 24128/(-1 + x) - 10304*x + 3776/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(-13832 - (11528*x)/3 + 
     29968/(3*(1 + x)) + (-1664 + 2304*x + 3968/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-592/3 - 25208/(3*(-1 + x)) + (29312*x)/3 - 
     7400/(1 + x) + (-960 + 3968/(-1 + x) + 5632*x + 5888/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(5632/3 - 8576/(3*(-1 + x)) + (2048*x)/3 + 
     (-7424 - 5888/(-1 + x) - 512*x + 6912/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(73376/3 + (87904*x)/3 + 14528/(3*(1 + x)) + 
     (-8000 + 5440*x + 13440/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(680 - 3584/(-1 + x) + 22872*x + 16/(1 + x) + 
     (-7584 - 1408/(-1 + x) + 8032*x + 15616/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(25408 + (93376*x)/3 + 17152/(3*(1 + x)) + 
     (-9472 + 9472*x + 18944/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(59488 + 62880*x + 3392/(1 + x) + 
     (-12800 + 10240*x + 23040/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-8224 - (41824*x)/3 - 17152/(3*(1 + x)) + 
     (-12416 + 12416*x + 24832/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(24416/3 - 9408/(-1 + x) - 39712*x - 
     17152/(3*(1 + x)) + (11008 + 50944/(-1 + x) + 39936*x + 24832/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 2}, x]*(60032 + 94336*x + 34304/(1 + x) + 
     (-15872 + 15872*x + 31744/(1 + x))*zeta[2]) + 
   (-3948 - 3700/(-1 + x) + (16064*x)/3 - 6420/(1 + x))*zeta[3] + 
   (-17920 - 35840/(-1 + x) - 17920*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (2856 - 6240/(-1 + x) - 11112*x - 11024/(1 + x))*zeta[3]^2 + 
   HPL[{1, 2}, x]*(13376/3 - (13376*x)/3 + (896 - 896*x)*zeta[2] + 
     (-11520 - 23040/(-1 + x) - 11520*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(13376/3 - (13376*x)/3 + 
     (26624/3 + 12544/(3*(-1 + x)) - (14080*x)/3)*zeta[2] + 
     (-9216 - 18432/(-1 + x) - 9216*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(7824 + 3952/(-1 + x) - 3872*x + 
     (8256 + 1664/(-1 + x) - 6592*x)*zeta[2] + 
     (-6144 - 11008/(-1 + x) - 4864*x)*zeta[3]) + 
   HPL[{1, -2}, x]*((-4032 + 14720/(3*(-1 + x)) + (26816*x)/3)*zeta[2] + 
     (10240 + 17920/(-1 + x) + 7680*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((40960 + 40960*x)*zeta[2] + 
     (48640 - 48640*x - 97280/(1 + x))*zeta[3]) + 
   zeta[2]*(126884/3 - (91312*x)/3 + 1856/(1 + x) + 
     (-14064 - 15296/(3*(-1 + x)) - (80896*x)/3 - 8640/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(64960/3 + (64960*x)/3 + 
     (-36608/3 + (12800*x)/3 + 49408/(3*(1 + x)))*zeta[2] + 
     (1024 - 1024*x - 2048/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(3068 + 5244/(-1 + x) + 1676*x + 2528/(1 + x) + 
     (6336 + 22304/(3*(-1 + x)) - (512*x)/3 + 3296/(3*(1 + x)))*zeta[2] + 
     (3072/(-1 + x) + 5504*x + 3072/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(7608 - 952*x - 8560/(1 + x) + 
     (-37568/3 - (42304*x)/3 - 4736/(3*(1 + x)))*zeta[2] + 
     (-4416 - 704*x + 3712/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-36800/3 - 2808/(-1 + x) - (25864*x)/3 - 1208/(1 + x) + 
     (27328/3 - 6048/(-1 + x) - (3232*x)/3 - 22336/(3*(1 + x)))*zeta[2] + 
     (-13888 - 23744/(-1 + x) - 9856*x + 6528/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((1248 - 9152/(3*(-1 + x)) + (23200*x)/3 - 1184/(3*(1 + x)))*
      zeta[2] + (-18592 - 22656/(-1 + x) - 5216*x + 12608/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-6724/3 - (26812*x)/3 - 6696/(1 + x) + 
     (-10880/3 - (10496*x)/3 + 128/(1 + x))*zeta[2] + 
     (-7104 + 5824*x + 12928/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-42104/3 - 1424/(-1 + x) - (28336*x)/3 + 3704/(1 + x) + 
     (4320 - 4640/(3*(-1 + x)) + (8032*x)/3 - 6464/(3*(1 + x)))*zeta[2] + 
     (-10336 - 4480/(-1 + x) + 5216*x + 14528/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-77824/3 - (86528*x)/3 - 8704/(3*(1 + x)))*zeta[2] + 
     (-12672 + 12672*x + 25344/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-83680/3 + 7040/(-1 + x) - (59552*x)/3 - 
       8704/(3*(1 + x)))*zeta[2] + (10240 + 54272/(-1 + x) + 44032*x + 
       25344/(1 + x))*zeta[3]) + HPL[{2, 0}, x]*(-3780 + 1520/(-1 + x) - 
     14948*x - 288/(1 + x) + (-3648 + 5696/(3*(-1 + x)) - 13536*x - 
       2592/(1 + x))*zeta[2] + (-19232 - 12160/(-1 + x) + 6304*x + 
       25536/(1 + x))*zeta[3]) + HPL[{2, 1}, x]*(-51928/3 - (78680*x)/3 + 
     (-928 - 9504*x - 6784/(1 + x))*zeta[2] + 
     (-29440 - 23040/(-1 + x) + 1024*x + 30464/(1 + x))*zeta[3]) + 
   (-95152/3 + 3124/(3*(-1 + x)) - 144674*x + 37750/(3*(1 + x)))*zeta[4] + 
   HPL[{1, 1}, x]*(-133472/3 + (133472*x)/3 + (-11840 + 11840*x)*zeta[2] + 
     (32000 + 15616/(-1 + x) - 16384*x)*zeta[3] + 
     (-10176 - 20352/(-1 + x) - 10176*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(-49592/3 + (49592*x)/3 + 
     (-41224/3 + 688/(-1 + x) + (43288*x)/3)*zeta[2] + 
     (17440 + 3456/(-1 + x) - 13984*x)*zeta[3] + 
     (-3032 - 6384/(-1 + x) - 3352*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-48192 - 82496*x - 34304/(1 + x))*zeta[2] + 
     (-13824 + 8192*x + 22016/(1 + x))*zeta[3] + 
     (112384 - 112384*x - 224768/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(432 - 3760/(3*(-1 + x)) - (16444*x)/3 - 848/(1 + x) + 
     (6896 + 25864/(3*(-1 + x)) + (8752*x)/3 + 8264/(3*(1 + x)))*zeta[2] + 
     (1120 + 5312/(-1 + x) - (15712*x)/3 + 9632/(3*(1 + x)))*zeta[3] + 
     (10808 + 8896/(-1 + x) + 7624*x - 8032/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(-34972 - (11300*x)/3 - 1856/(1 + x) + 
     (17840/3 + (61616*x)/3 + 4704/(1 + x))*zeta[2] + 
     (16592 + 7104/(-1 + x) - 11408*x - 672/(1 + x))*zeta[3] + 
     (-23752 - 15184/(-1 + x) + 4344*x + 28096/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-80644/3 - (80644*x)/3 + 
     (8504/3 + (57704*x)/3 + 16400/(1 + x))*zeta[2] + 
     (51680/3 + (34400*x)/3 - 5760/(1 + x))*zeta[3] + 
     (-25624 + 22904*x + 48528/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((-12640/3 - 19936/(3*(-1 + x)) + (213280*x)/3 + 
       33440/(3*(1 + x)))*zeta[2] + (47024/3 - 2048/(-1 + x) - (3056*x)/3 - 
       22528/(3*(1 + x)))*zeta[3] + (-63504 - 37504/(-1 + x) + 26000*x + 
       99024/(1 + x))*zeta[4]) + (-2468 + 14360/(3*(-1 + x)) - (89588*x)/3 + 
     9656/(3*(1 + x)))*zeta[5] + HPL[{1}, x]*(-87284 + 87284*x + 
     (20056 - 6960/(-1 + x) - 27016*x)*zeta[3] + 
     zeta[2]*(45856/3 - (45856*x)/3 + (4608 + 9856/(-1 + x) + 5248*x)*
        zeta[3]) + (66904/3 + 7440/(-1 + x) - (44584*x)/3)*zeta[4] + 
     (-4768 - 9856/(-1 + x) - 5088*x)*zeta[5]) + 
   HPL[{-1}, x]*((3440 + 27472*x + 24032/(1 + x))*zeta[3] + 
     zeta[2]*(9656/3 + (35336*x)/3 + 8560/(1 + x) + 
       (-29824 + 33024*x + 62848/(1 + x))*zeta[3]) + 
     (197720/3 + (271336*x)/3 + 73616/(3*(1 + x)))*zeta[4] + 
     (-6928 + 4048*x + 10976/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(6907/3 - 587/(3*(-1 + x)) + (260455*x)/3 - 8176/(3*(1 + x)) + 
     (-8840/3 + 9848/(3*(-1 + x)) - (147808*x)/3 + 16576/(3*(1 + x)))*
      zeta[3] + zeta[2]*(63872/3 + 2456/(-1 + x) - 5104*x - 6288/(1 + x) + 
       (6912 - 1760/(-1 + x) - 10400*x - 17888/(1 + x))*zeta[3]) + 
     (-33968/3 + 8464/(3*(-1 + x)) - 16284*x + 472/(1 + x))*zeta[4] + 
     (19488/(-1 + x) + 35280*x + 19488/(1 + x))*zeta[5]) + 
   (45982 + 81052/(3*(-1 + x)) - (32234*x)/3 - 174368/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(-2085/4 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     zeta[3]*(-3260 + 128*zeta[4]) - 976*zeta[5] + 
     zeta[2]*(1167 - (1988*zeta[3])/3 + 2064*zeta[5]) + (79297*zeta[6])/18 - 
     10920*zeta[7])) + color[ca^3*cf]*(198869/81 - (283147*x)/81 + 
   (-1344 - 656/(3*(-1 + x)) - 144*x + 1456/(3*(1 + x)))*HPL[{5}, x] + 
   (1328 + 1024/(-1 + x) - 192*x - 1216/(1 + x))*HPL[{6}, x] + 
   (2656/3 + 4160/(3*(-1 + x)) + 560*x - 320/(3*(1 + x)))*HPL[{-5, 0}, x] + 
   (-2704/3 - 368/(-1 + x) - (592*x)/3 - 304/(1 + x))*HPL[{-4, 0}, x] + 
   (-4640/3 - 512/(3*(-1 + x)) + 2048*x + 7424/(3*(1 + x)))*HPL[{-4, 2}, x] + 
   (8080/3 + 17024/(9*(-1 + x)) - (14896*x)/9 + 32/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-1456/3 + 7744/(3*(-1 + x)) + 2608*x + 
     6080/(3*(1 + x)))*HPL[{-3, 3}, x] + 
   (1264 + 4192/(3*(-1 + x)) + (1936*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (-2144 - 256/(3*(-1 + x)) + (6176*x)/3 + 4096/(1 + x))*
    HPL[{-2, 4}, x] + (11296/3 + 1824*x - 5824/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-3808/3 + (3808*x)/3 + 7616/(3*(1 + x)))*HPL[{-1, 5}, x] + 
   (-6928/3 - 4832/(9*(-1 + x)) + (15952*x)/9)*HPL[{1, 4}, x] + 
   (2336/3 + 4672/(3*(-1 + x)) + (2336*x)/3)*HPL[{1, 5}, x] + 
   (1072/3 + (4144*x)/3 + 3584/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (5552/3 + 6656/(3*(-1 + x)) - (464*x)/3 - 6016/(3*(1 + x)))*
    HPL[{2, 4}, x] + (-1936/3 - 640/(3*(-1 + x)) + 272*x + 4096/(3*(1 + x)))*
    HPL[{3, 3}, x] + (940/3 + 992/(3*(-1 + x)) - (820*x)/3 - 
     1120/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (2672/3 + 896/(-1 + x) - 752*x - 1216/(1 + x))*HPL[{4, 1}, x] + 
   (1664/3 + 128/(3*(-1 + x)) - 128*x - 2048/(3*(1 + x)))*HPL[{5, 0}, x] + 
   (3328/3 + 256/(3*(-1 + x)) - 256*x - 4096/(3*(1 + x)))*HPL[{5, 1}, x] + 
   (-1232/3 + 1792/(3*(-1 + x)) + 1392*x + 3968/(3*(1 + x)))*
    HPL[{-4, -1, 0}, x] + (-568 - 384/(-1 + x) + 328*x + 576/(1 + x))*
    HPL[{-4, 0, 0}, x] + (1632 + 5632/(3*(-1 + x)) + (736*x)/3 - 
     3328/(3*(1 + x)))*HPL[{-3, -2, 0}, x] + 
   (-2048/3 + 1024/(3*(-1 + x)) - (18880*x)/9 + 16064/(9*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-15200/3 - 9088/(-1 + x) - 4256*x + 2944/(1 + x))*
    HPL[{-3, -1, 2}, x] + (5240/3 + 4864/(9*(-1 + x)) - 72*x - 
     10096/(9*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (-9056/3 - 5888/(3*(-1 + x)) + 480*x + 10496/(3*(1 + x)))*
    HPL[{-3, 2, 0}, x] + (-18112/3 - 11776/(3*(-1 + x)) + 960*x + 
     20992/(3*(1 + x)))*HPL[{-3, 2, 1}, x] + 
   (-224/3 - 3200/(3*(-1 + x)) - 992*x - 1792/(3*(1 + x)))*
    HPL[{-2, -3, 0}, x] + (-944 + 2240/(3*(-1 + x)) + (5072*x)/3)*
    HPL[{-2, -2, 0}, x] + (-11392/3 - 9728/(-1 + x) - (17792*x)/3)*
    HPL[{-2, -2, 2}, x] + (1440 - 16576/(3*(-1 + x)) + (8288*x)/3 + 
     5632/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (4736/3 - 20992/(3*(-1 + x)) - 8576*x - 24064/(3*(1 + x)))*
    HPL[{-2, -1, 3}, x] + (1632 - 3392/(3*(-1 + x)) + (7840*x)/3 + 
     2816/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (2560 - 1792/(-1 + x) + 6400*x + 11264/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-2688 - 4096/(3*(-1 + x)) + (3968*x)/3 + 12032/(3*(1 + x)))*
    HPL[{-2, 3, 0}, x] + (-5376 - 8192/(3*(-1 + x)) + (7936*x)/3 + 
     24064/(3*(1 + x)))*HPL[{-2, 3, 1}, x] + (544/3 + 96*x - 256/(3*(1 + x)))*
    HPL[{-1, -4, 0}, x] + (-944/3 + (2896*x)/9 + 5728/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (2624/3 - (2624*x)/3 - 5248/(3*(1 + x)))*
    HPL[{-1, -3, 2}, x] + (11776/3 + (17408*x)/3 + 5632/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*
    HPL[{-1, -2, 3}, x] + (-512 - 512*x)*HPL[{-1, -1, 3}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (576 - (64*x)/3 - 1792/(3*(1 + x)))*HPL[{-1, 2, 3}, x] + 
   (6656/3 + (9472*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (10496/3 + (21760*x)/3 + 11264/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-3232/3 + 800*x + 5632/(3*(1 + x)))*HPL[{-1, 4, 0}, x] + 
   (-6464/3 + 1600*x + 11264/(3*(1 + x)))*HPL[{-1, 4, 1}, x] + 
   (1152 + 2304/(-1 + x) + 1152*x)*HPL[{1, -4, 0}, x] + 
   (-7520/3 - 64/(-1 + x) + (7328*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7616/3 - 15232/(3*(-1 + x)) - (7616*x)/3)*HPL[{1, -3, 2}, x] + 
   (12704/3 - 7232/(9*(-1 + x)) - (45344*x)/9)*HPL[{1, -2, 2}, x] + 
   (-2752/3 - 5504/(3*(-1 + x)) - (2752*x)/3)*HPL[{1, -2, 3}, x] + 
   (640 + 2816/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 1, 3}, x] + 
   (6656/3 + 13312/(3*(-1 + x)) + (6656*x)/3)*HPL[{1, 1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 3}, x] + 
   (-128/3 - 1408/(3*(-1 + x)) - (1280*x)/3)*HPL[{1, 3, 0}, x] + 
   (384 - 384*x)*HPL[{1, 3, 1}, x] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*
    HPL[{1, 4, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 4, 1}, x] + (2672 + 13312/(3*(-1 + x)) + 2160*x - 512/(1 + x))*
    HPL[{2, -3, 0}, x] + (-8080/3 + 704/(-1 + x) - (3536*x)/3 + 
     7552/(3*(1 + x)))*HPL[{2, -2, 0}, x] + 
   (-4736 - 13312/(3*(-1 + x)) + 1408*x + 6144/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-1312/3 + 1024/(-1 + x) + 1696*x + 6400/(3*(1 + x)))*HPL[{2, 1, 3}, x] + 
   (-896/3 - 512/(-1 + x) - (896*x)/3)*HPL[{2, 3, 0}, x] + 
   (-1792/3 - 1024/(-1 + x) - (1792*x)/3)*HPL[{2, 3, 1}, x] + 
   (2480/3 + 2560/(-1 + x) + (6704*x)/3 + 1408/(1 + x))*HPL[{3, -2, 0}, x] + 
   (532/3 - 208/(3*(-1 + x)) - (364*x)/3 - 608/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (-1048/3 - 832/(3*(-1 + x)) - 136*x + 
     832/(3*(1 + x)))*HPL[{4, 0, 0}, x] + 
   (-3264 - 11264/(3*(-1 + x)) - (1472*x)/3 + 6656/(3*(1 + x)))*
    HPL[{-3, -1, -1, 0}, x] + (-2704/3 - 8000/(3*(-1 + x)) - (5648*x)/3 + 
     1088/(3*(1 + x)))*HPL[{-3, -1, 0, 0}, x] + 
   (-2024/3 + 576/(-1 + x) + (3368*x)/3 + 1152/(1 + x))*
    HPL[{-3, 0, 0, 0}, x] + (-5696/3 - 4864/(-1 + x) - (8896*x)/3)*
    HPL[{-2, -2, 0, 0}, x] + (3904/3 - 2432/(-1 + x) - (11200*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (22784/3 + 19456/(-1 + x) + (35584*x)/3)*
    HPL[{-2, -1, -1, 2}, x] + (-1552/3 - 7456/(3*(-1 + x)) + 2896*x + 
     2816/(3*(1 + x)))*HPL[{-2, -1, 0, 0}, x] + 
   (5376 + 8192/(3*(-1 + x)) - (7936*x)/3 - 24064/(3*(1 + x)))*
    HPL[{-2, -1, 2, 0}, x] + (10752 + 16384/(3*(-1 + x)) - (15872*x)/3 - 
     48128/(3*(1 + x)))*HPL[{-2, -1, 2, 1}, x] + 
   (1824 + 2944/(3*(-1 + x)) - 1024*x - 4576/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (4064/3 + 4736/(3*(-1 + x)) + 224*x - 
     5120/(3*(1 + x)))*HPL[{-2, 2, 0, 0}, x] + 
   (-2816/3 + (2816*x)/3 + 5632/(3*(1 + x)))*HPL[{-1, -3, -1, 0}, x] + 
   (2720/3 - (2720*x)/3 - 5440/(3*(1 + x)))*HPL[{-1, -3, 0, 0}, x] + 
   (5888/3 + (8704*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*HPL[{-1, -2, 2, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -2, 2, 1}, x] + 
   (-1792/3 + (1792*x)/3 + 3584/(3*(1 + x)))*HPL[{-1, -1, -3, 0}, x] + 
   (-9728 - 9728*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 3}, x] + 
   (-13312/3 - (18944*x)/3 - 5632/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-20992/3 - (43520*x)/3 - 22528/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*HPL[{-1, -1, 3, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, 3, 1}, x] + 
   (-3520/3 + 1728*x + 8704/(3*(1 + x)))*HPL[{-1, 2, -2, 0}, x] + 
   (-7808/3 - (5696*x)/3 + 704/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (2144/3 - (1312*x)/3 - 1152/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-704/3 - 1024/(-1 + x) - (2368*x)/3)*HPL[{1, -3, -1, 0}, x] + 
   (-1152 - 6080/(3*(-1 + x)) - (2624*x)/3)*HPL[{1, -3, 0, 0}, x] + 
   (6464/3 + 11264/(3*(-1 + x)) + 1600*x)*HPL[{1, -2, -2, 0}, x] + 
   (6016 + 128/(-1 + x) - 5888*x)*HPL[{1, -2, -1, 0}, x] + 
   (640 + 1280/(-1 + x) + 640*x)*HPL[{1, -2, -1, 2}, x] + 
   (-4784/3 - 16864/(9*(-1 + x)) - (2512*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{1, -2, 2, 0}, x] + 
   (-3584/3 - 7168/(3*(-1 + x)) - (3584*x)/3)*HPL[{1, -2, 2, 1}, x] + 
   (13312/3 + 26624/(3*(-1 + x)) + (13312*x)/3)*HPL[{1, 1, -3, 0}, x] + 
   (7232/3 + 2816/(-1 + x) + (1216*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-13312/3 - 26624/(3*(-1 + x)) - (13312*x)/3)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (-128/3 + 1408/(3*(-1 + x)) + 512*x)*HPL[{1, 2, 0, 0}, x] + 
   (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 3, 0, 0}, x] + 
   (-5376 - 14336/(3*(-1 + x)) + (4096*x)/3 + 20224/(3*(1 + x)))*
    HPL[{2, -2, -1, 0}, x] + (320 + 512/(3*(-1 + x)) + (64*x)/3 - 
     896/(3*(1 + x)))*HPL[{2, -2, 0, 0}, x] + 
   (704 + 1760/(3*(-1 + x)) + (2656*x)/3 - 512/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (-32 + 4096/(-1 + x) + (17056*x)/3 + 
     17152/(3*(1 + x)))*HPL[{2, 1, -2, 0}, x] + 
   (-6776/3 + 1408/(3*(-1 + x)) - (4216*x)/3 + 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (1552/3 - (1648*x)/3 - 3200/(3*(1 + x)))*
    HPL[{2, 2, 0, 0}, x] + (-824/3 - 896/(-1 + x) - (3320*x)/3 - 832/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (2768/3 + 2944/(3*(-1 + x)) - (752*x)/3 - 
     4864/(3*(1 + x)))*HPL[{3, 1, 0, 0}, x] + 
   (11392/3 + 9728/(-1 + x) + (17792*x)/3)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (1072/3 - 7808/(3*(-1 + x)) - 2960*x - 2304/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (-424/3 + 832/(-1 + x) + (2920*x)/3 + 
     640/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + (1152 - 1152*x - 2304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-4864 - 4864*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-48128/3 + (48128*x)/3 + 96256/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-992 + (4064*x)/3 + 7040/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-5120/3 + (5120*x)/3 + 10240/(3*(1 + x)))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (872 - (6920*x)/9 - 14768/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (736 - (1376*x)/3 - 3584/(3*(1 + x)))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-832/3 + 832*x + 3328/(3*(1 + x)))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (1600/(3*(-1 + x)) + 448*x + 1600/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-12928/3 - 22528/(3*(-1 + x)) - 3200*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (7424/3 + 13184/(3*(-1 + x)) + 1920*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-864 - 4352/(3*(-1 + x)) - (1760*x)/3)*HPL[{1, -2, 0, 0, 0}, x] + 
   (872 + 14768/(9*(-1 + x)) + (6920*x)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-14336/3 - 28672/(3*(-1 + x)) - (14336*x)/3)*HPL[{1, 1, -2, -1, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-1376/3 + 1408/(3*(-1 + x)) + 928*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-1664/3 + (1664*x)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-424/3 - 640/(-1 + x) - (2920*x)/3 - 832/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (944/3 - 1536/(-1 + x) - 2544*x - 
     8576/(3*(1 + x)))*HPL[{2, 1, 0, 0, 0}, x] + 
   (3104/3 - (3296*x)/3 - 6400/(3*(1 + x)))*HPL[{2, 1, 1, 0, 0}, x] + 
   (-2304 + 2304*x + 4608/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (640 - 640*x - 1280/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-832/3 + (832*x)/3 + 1664/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-320/(-1 + x) - 448*x - 320/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-832/3 - 1664/(3*(-1 + x)) - (832*x)/3)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (4024/3 + 1408/(3*(-1 + x)) - 1352*x - 5440/(3*(1 + x)))*HPL[{-4}, x]*
    zeta[2] + (10304/3 + 21632/(3*(-1 + x)) + (12032*x)/3 - 5504/(3*(1 + x)))*
    HPL[{-3, -1}, x]*zeta[2] + (11392/3 + 9728/(-1 + x) + (17792*x)/3)*
    HPL[{-2, -2}, x]*zeta[2] + (-1344 + 1344*x + 2688/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (7264/3 + 13696/(3*(-1 + x)) + 2144*x)*
    HPL[{1, -3}, x]*zeta[2] + (2048 + 2048/(-1 + x) - (2176*x)/3 - 
     8320/(3*(1 + x)))*HPL[{2, -2}, x]*zeta[2] + 
   (-22784/3 - 19456/(-1 + x) - (35584*x)/3)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-8384/3 - 15104/(3*(-1 + x)) - 2240*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (1264/3 + 1024/(-1 + x) + (3440*x)/3 + 2176/(3*(1 + x)))*HPL[{2, 1, 0}, x]*
    zeta[2] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(10088/9 + 27040/(9*(-1 + x)) + (16952*x)/9 + 
     (-112 - 1088/(3*(-1 + x)) - (752*x)/3)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(-11120/3 + 8576/(3*(-1 + x)) + (19696*x)/3 + 
     (896/3 + 1792/(3*(-1 + x)) + (896*x)/3)*zeta[2]) + 
   HPL[{1, 3}, x]*(19496/9 - 23792/(9*(-1 + x)) - (43288*x)/9 + 
     (1408/3 + 2816/(3*(-1 + x)) + (1408*x)/3)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-31664/9 - 34720/(9*(-1 + x)) - (3056*x)/9 + 
     (7744/3 + 15488/(3*(-1 + x)) + (7744*x)/3)*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(15136/3 + (15136*x)/3 + 
     (30208/3 - (30208*x)/3 - 60416/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(21584/9 + 15248/(9*(-1 + x)) - (20848*x)/3 - 
     23792/(9*(1 + x)) + (10328/3 - 192/(-1 + x) - (10904*x)/3 - 
       19840/(3*(1 + x)))*zeta[2]) + HPL[{-3, 0}, x]*
    (-28952/9 - 2192/(9*(-1 + x)) + (31112*x)/9 + 1376/(3*(1 + x)) + 
     (5144/3 - 7040/(3*(-1 + x)) - (10808*x)/3 - 11584/(3*(1 + x)))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(3232/9 - (14128*x)/9 - 
     17360/(9*(1 + x)) + (1936 - (5392*x)/3 - 11200/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 2}, x]*(57136/9 + 160/(9*(-1 + x)) - (67376*x)/3 - 
     55328/(9*(1 + x)) + (2688 + 10112/(3*(-1 + x)) + (2048*x)/3 - 
       7168/(3*(1 + x)))*zeta[2]) + HPL[{3, 1}, x]*
    (-18896/9 - (102064*x)/9 - 3872/(9*(1 + x)) + 
     (1632 + 3328/(3*(-1 + x)) - (736*x)/3 - 5632/(3*(1 + x)))*zeta[2]) + 
   HPL[{3, 0}, x]*(-9316/9 - 968/(9*(-1 + x)) - (48964*x)/9 + 
     (5624/3 + 2048/(-1 + x) + (2168*x)/3 - 1600/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(12400/9 - (42928*x)/9 - 55328/(9*(1 + x)) + 
     (352/3 - (1184*x)/3 - 512/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-38396/9 - 4960/(3*(-1 + x)) + (10852*x)/9 + 
     18320/(9*(1 + x)) + (-616/3 - 1984/(3*(-1 + x)) - 696*x - 
       896/(3*(1 + x)))*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (-2728/(9*(-1 + x)) + (14192*x)/9 - 2728/(9*(1 + x)) + 
     (-1328 - 384/(-1 + x) + 752*x + 1856/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(1960/3 + 1752/(-1 + x) + 6120*x + 96/(1 + x) + 
     (-552 + 896/(3*(-1 + x)) + (5192*x)/3 + 6848/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(117088/9 + (124832*x)/9 + 7744/(9*(1 + x)) + 
     (-6464/3 + 1600*x + 11264/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(6368 + 6368*x + 
     (-2240 + (5056*x)/3 + 11776/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(29120/3 + (63424*x)/3 + 34304/(3*(1 + x)) + 
     (-7168/3 + (7168*x)/3 + 14336/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-2288 - 2288*x + 
     (-15104/3 + (15104*x)/3 + 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(10096/9 - 8000/(3*(-1 + x)) - (75280*x)/9 + 
     (-4688/3 + 9856/(-1 + x) + (34256*x)/3 + 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(2800 + (25552*x)/3 + 17152/(3*(1 + x)) + 
     (-19840/3 + (19840*x)/3 + 39680/(3*(1 + x)))*zeta[2]) + 
   (-17704/27 - 9232/(27*(-1 + x)) + (159896*x)/27 - 19424/(9*(1 + x)))*
    zeta[3] + (2560 + 5120/(-1 + x) + 2560*x)*HPL[{1, 2}, x]*zeta[3] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (32 - 4712/(3*(-1 + x)) - (6232*x)/3 - 1576/(1 + x))*zeta[3]^2 + 
   HPL[{1, 0, 0}, x]*(700/9 + 15968/(9*(-1 + x)) + (15268*x)/9 + 
     (2696/3 + 560/(3*(-1 + x)) - 712*x)*zeta[2] + 
     (64/3 + 320/(-1 + x) + (896*x)/3)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((1696/3 + 1408/(3*(-1 + x)) - 96*x)*zeta[2] + 
     (6400/3 + 12800/(3*(-1 + x)) + (6400*x)/3)*zeta[3]) + 
   HPL[{1, -2}, x]*((-3680/3 + 7808/(9*(-1 + x)) + (18848*x)/9)*zeta[2] + 
     (3232 + 17728/(3*(-1 + x)) + (8032*x)/3)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((9728 + 9728*x)*zeta[2] + 
     (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*zeta[3]) + 
   HPL[{-3}, x]*((-9104/3 - 15488/(9*(-1 + x)) + (5456*x)/9 + 
       7936/(9*(1 + x)))*zeta[2] + (2552/3 - 2976/(-1 + x) - (10280*x)/3 - 
       2400/(1 + x))*zeta[3]) + HPL[{-2, 0}, x]*
    (-173144/27 + 1184/(3*(-1 + x)) + (46328*x)/27 + 28480/(27*(1 + x)) + 
     (-9248/3 - 6848/(3*(-1 + x)) + (2368*x)/3 + 1760/(3*(1 + x)))*zeta[2] + 
     (-176/3 - 12800/(3*(-1 + x)) - 4208*x - 7040/(3*(1 + x)))*zeta[3]) + 
   zeta[2]*(125228/9 - (424156*x)/81 + 105248/(81*(1 + x)) + 
     (-14072/3 - 3568/(3*(-1 + x)) - (11168*x)/3 - 1408/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-15584/27 + (2528*x)/27 + 18112/(27*(1 + x)) + 
     (-5176 - (25960*x)/9 + 20624/(9*(1 + x)))*zeta[2] + 
     (64/3 - (896*x)/3 - 320/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-19364/3 - 22688/(27*(-1 + x)) - (64364*x)/27 + 
     38848/(27*(1 + x)) + (-1024/3 - 8032/(9*(-1 + x)) + (9440*x)/9 - 
       512/(3*(1 + x)))*zeta[2] + (6368/3 + 10144/(3*(-1 + x)) + (7184*x)/3 + 
       2336/(3*(1 + x)))*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-2662/27 - 13588/(9*(-1 + x)) - (55622*x)/27 - 35440/(27*(1 + x)) + 
     (1344 - 352/(3*(-1 + x)) - (160*x)/3 - 2464/(3*(1 + x)))*zeta[2] + 
     (960/(-1 + x) + 1408*x + 960/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-20360/9 - (20360*x)/9 + 
     (-2176 + 352/(-1 + x) - 2816*x - 928/(3*(1 + x)))*zeta[2] + 
     (-456 + 6400/(3*(-1 + x)) + 3704*x + 4160/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(154816/27 + (77120*x)/27 - 77696/(27*(1 + x)) + 
     (-3008 - 2944*x + 64/(1 + x))*zeta[2] + 
     (-8096/3 + (4768*x)/3 + 4288/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(48640/9 + (48640*x)/9 + 
     (-2080/3 + (2144*x)/3 + 1408/(1 + x))*zeta[2] + 
     (-7040/3 + (7040*x)/3 + 14080/(3*(1 + x)))*zeta[3]) + 
   HPL[{2, 1}, x]*(-48112/9 - (48112*x)/9 + 
     (-1952/3 - (5600*x)/3 - 1216/(1 + x))*zeta[2] + 
     (656/3 + 5120/(-1 + x) + 6064*x + 17536/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-11776/3 - (17408*x)/3 - 5632/(3*(1 + x)))*zeta[2] + 
     (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-2368/3 + 12928/(3*(-1 + x)) - (13888*x)/3 - 
       5632/(3*(1 + x)))*zeta[2] + (320 + 35584/(3*(-1 + x)) + (34624*x)/3 + 
       24064/(3*(1 + x)))*zeta[3]) + (-92569/9 - 16736/(9*(-1 + x)) - 
     (267343*x)/9 + 5026/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(-45004/9 + (45004*x)/9 + 
     (-15208/3 + 2144/(3*(-1 + x)) + 5784*x)*zeta[2] + 
     (824/3 - 80/(-1 + x) - (1064*x)/3)*zeta[3] + 
     (1144 + 6656/(3*(-1 + x)) + (3224*x)/3)*zeta[4]) + 
   HPL[{1, 1}, x]*(-101624/9 + (101624*x)/9 + (-7568/3 + (7568*x)/3)*
      zeta[2] + (4960/3 + 9856/(3*(-1 + x)) + 1632*x)*zeta[3] + 
     (2432 + 4864/(-1 + x) + 2432*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-7184 - (55856*x)/3 - 34304/(3*(1 + x)))*zeta[2] + 
     (-11392/3 - (128*x)/3 + 11264/(3*(1 + x)))*zeta[3] + 
     (17504 - 17504*x - 35008/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(10846/81 - 50080/(27*(-1 + x)) - (135430*x)/81 - 
     111080/(81*(1 + x)) + (38396/9 + 15848/(9*(-1 + x)) + (20260*x)/9 - 
       1928/(1 + x))*zeta[2] + (496/(3*(-1 + x)) + (512*x)/3 + 
       496/(3*(1 + x)))*zeta[3] + (3920 + 3200/(-1 + x) + (3976*x)/3 - 
       2800/(1 + x))*zeta[4]) + HPL[{2}, x]*(-125228/9 - (12364*x)/3 - 
     208/(1 + x) + (5048/9 + (37640*x)/9 + 4000/(3*(1 + x)))*zeta[2] + 
     (-712 + 1760/(3*(-1 + x)) - (1480*x)/3 + 688/(3*(1 + x)))*zeta[3] + 
     (-104 + 2432/(-1 + x) + (9944*x)/3 + 10256/(3*(1 + x)))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-934784/81 - (757984*x)/81 + 176800/(81*(1 + x)) + 
     (-38528/9 + (34160*x)/9 + 72688/(9*(1 + x)))*zeta[2] + 
     (4000/3 + (10336*x)/9 - 1664/(9*(1 + x)))*zeta[3] + 
     (-14740/3 + 4324*x + 27712/(3*(1 + x)))*zeta[4]) + 
   HPL[{-2}, x]*((-52088/9 - 12160/(9*(-1 + x)) + (164488*x)/9 + 
       55328/(9*(1 + x)))*zeta[2] + (-2552/3 - 2032/(-1 + x) + (2216*x)/3 - 
       1408/(3*(1 + x)))*zeta[3] + (-40150/3 - 33632/(3*(-1 + x)) + 
       (6518*x)/3 + 17504/(1 + x))*zeta[4]) + 
   (4306/9 + 32296/(9*(-1 + x)) - (23558*x)/9 + 22292/(9*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-276076/9 + (276076*x)/9 + 
     (-32408/9 - 54016/(9*(-1 + x)) - (21608*x)/9)*zeta[3] + 
     zeta[2]*(24320/9 - (24320*x)/9 + (8752/3 + 17920/(3*(-1 + x)) + 3056*x)*
        zeta[3]) + (1376/3 + 12616/(9*(-1 + x)) + (8488*x)/9)*zeta[4] + 
     (224 + 1136/(3*(-1 + x)) + (464*x)/3)*zeta[5]) + 
   HPL[{-1}, x]*((-15728/9 + (57584*x)/9 + 73312/(9*(1 + x)))*zeta[3] + 
     zeta[2]*(-81856/27 - (4160*x)/27 + 77696/(27*(1 + x)) + 
       (-17648/3 + 6576*x + 37376/(3*(1 + x)))*zeta[3]) + 
     (40670/3 + (49442*x)/3 + 2924/(1 + x))*zeta[4] + 
     (304 - 928*x - 1232/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(117070/81 - 1148/(-1 + x) + (2338202*x)/81 - 
     7064/(9*(1 + x)) + (2176/9 - 15416/(9*(-1 + x)) - (87496*x)/9 - 
       6656/(3*(1 + x)))*zeta[3] + zeta[2]*(19364/3 + 42256/(27*(-1 + x)) + 
       (110692*x)/27 - 19280/(27*(1 + x)) + (4400 + 2240/(-1 + x) - 1744*x - 
         5440/(1 + x))*zeta[3]) + (-3688/3 + 19382/(9*(-1 + x)) - 
       (11486*x)/9 + 134/(9*(1 + x)))*zeta[4] + 
     (4080/(-1 + x) + (20900*x)/3 + 4080/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(84278/81 + zeta[2]*(-88400/81 - (352*zeta[3])/3) + 
     (20944*zeta[3])/27 - 16*zeta[3]^2 + 1804*zeta[4] - (3608*zeta[5])/9 - 
     (2504*zeta[6])/3) + (198713/18 + 79172/(9*(-1 + x)) + (18001*x)/18 - 
     96188/(9*(1 + x)))*zeta[6] + delta[1 - x]*
    (-373793/648 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
     zeta[3]*(-152284/81 + (32*zeta[4])/3) + (11522*zeta[5])/9 + 
     zeta[2]*(13864/9 + (584*zeta[3])/3 + (1472*zeta[5])/3) + 
     (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
 color[d4FA/nc]*(-64 + 64*x + (-1920 - 1536/(-1 + x) - 128*x + 1920/(1 + x))*
    HPL[{5}, x] + (-1920 - 1536/(-1 + x) + 1536/(1 + x))*HPL[{6}, x] + 
   (-1280 - 1024/(-1 + x) + 384*x + 1024/(1 + x))*HPL[{-5, 0}, x] + 
   (-1792 - 384/(-1 + x) + 1280*x + 2432/(1 + x))*HPL[{-4, 0}, x] + 
   (5632 + 4096/(-1 + x) - 768*x - 4096/(1 + x))*HPL[{-4, 2}, x] + 
   (-4992 - 17920/(3*(-1 + x)) + (26240*x)/3 - 5376/(1 + x))*
    HPL[{-3, 2}, x] + (5504 + 2560/(-1 + x) + 384*x - 2560/(1 + x))*
    HPL[{-3, 3}, x] + (-10240 - 6912/(-1 + x) + 3328*x)*HPL[{-2, 3}, x] + 
   (3840 + 2048/(-1 + x) - 1792*x - 6144/(1 + x))*HPL[{-2, 4}, x] + 
   (-7168 - 7168*x)*HPL[{-1, 4}, x] + (1280 - 1280*x - 2560/(1 + x))*
    HPL[{-1, 5}, x] + (-1024 - 12032/(3*(-1 + x)) - (8960*x)/3)*
    HPL[{1, 4}, x] + (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 5}, x] + 
   (-3840 - 256*x - 2048/(1 + x))*HPL[{2, 3}, x] + 
   (-4672 - 4096/(-1 + x) + 448*x + 5120/(1 + x))*HPL[{2, 4}, x] + 
   (704 + 2048/(-1 + x) + 192*x - 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-768 - 1536/(-1 + x) - 1536*x + 256/(1 + x))*HPL[{4, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 3072*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (-1408 - 1024/(-1 + x) - 384*x + 1024/(1 + x))*HPL[{5, 0}, x] + 
   (-2816 - 2048/(-1 + x) - 768*x + 2048/(1 + x))*HPL[{5, 1}, x] + 
   (-3200 - 2048/(-1 + x) - 384*x + 2048/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (4416 + 3072/(-1 + x) - 192*x - 3072/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-2304 - 2048/(-1 + x) + 256*x + 2048/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (7808 - 512/(-1 + x) + (27008*x)/3 - 17920/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-1280 + 3072/(-1 + x) + 768*x - 3072/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-6400 - 8192/(3*(-1 + x)) - 128*x + 
     896/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (4864 + 4096/(-1 + x) + 768*x - 4096/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (9728 + 8192/(-1 + x) + 1536*x - 8192/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-1280 + 1024/(-1 + x) + 2304*x + 2048/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (1536 - 512/(-1 + x) - 2048*x)*HPL[{-2, -2, 0}, x] + 
   (3584 + 12288/(-1 + x) + 8704*x)*HPL[{-2, -2, 2}, x] + 
   (18432 + 19968/(-1 + x) - 10752*x)*HPL[{-2, -1, 2}, x] + 
   (-2560 + 8192/(-1 + x) + 10752*x + 8192/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-1024 + 3072/(-1 + x) - 2048*x)*HPL[{-2, 2, 0}, x] + 
   (-2048 + 6144/(-1 + x) - 4096*x)*HPL[{-2, 2, 1}, x] + 
   (3072 + 2048/(-1 + x) - 1024*x - 4096/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (6144 + 4096/(-1 + x) - 2048*x - 8192/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (256 - 768*x - 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (3072 - (2816*x)/3 - 12032/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (512 - 512*x - 1024/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-6144 - 6144*x)*HPL[{-1, -2, 2}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -2, 3}, x] + (-6144 + 6144*x + 12288/(1 + x))*
    HPL[{-1, -1, 4}, x] + (-1536 + 512*x + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (-3072 - 3072*x)*HPL[{-1, 3, 0}, x] + (-6144 - 6144*x)*
    HPL[{-1, 3, 1}, x] + (1280 - 768*x - 2048/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (2560 - 1536*x - 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, -4, 0}, x] + 
   (5632 - 5632*x)*HPL[{1, -3, 0}, x] + (8704 + 17408/(-1 + x) + 8704*x)*
    HPL[{1, -3, 2}, x] + (-512 + 24064/(3*(-1 + x)) + (25600*x)/3)*
    HPL[{1, -2, 2}, x] + (6656 + 13312/(-1 + x) + 6656*x)*
    HPL[{1, -2, 3}, x] + (-5632 + 5632*x)*HPL[{1, 1, 3}, x] + 
   (-4096 - 8192/(-1 + x) - 4096*x)*HPL[{1, 1, 4}, x] + 
   (1536 - 1536*x)*HPL[{1, 3, 0}, x] + (3072 - 3072*x)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 4, 0}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 4, 1}, x] + 
   (-6528 - 8192/(-1 + x) - 3456*x + 3072/(1 + x))*HPL[{2, -3, 0}, x] + 
   (12416 + 6784*x - 5120/(1 + x))*HPL[{2, -2, 0}, x] + 
   (9216 + 8192/(-1 + x) - 3072*x - 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-640 - 2688*x - 2048/(1 + x))*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{2, 3, 0}, x] + (512 + 512*x)*HPL[{2, 3, 1}, x] + 
   (-9088 - 6144/(-1 + x) + 128*x + 6144/(1 + x))*HPL[{3, -2, 0}, x] + 
   (512 + 1536/(-1 + x) + 256*x + 512/(1 + x))*HPL[{3, 0, 0}, x] + 
   (704 + 512/(-1 + x) + 192*x - 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (4608 + 4096/(-1 + x) - 512*x - 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (-2944 - 512/(-1 + x) + 640*x + 512/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (4672 + 3072/(-1 + x) - 64*x - 3072/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (1792 + 6144/(-1 + x) + 4352*x)*HPL[{-2, -2, 0, 0}, x] + 
   (-3072 + 1024/(-1 + x) + 4096*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-7168 - 24576/(-1 + x) - 17408*x)*HPL[{-2, -1, -1, 2}, x] + 
   (10752 + 9472/(-1 + x) - 7424*x)*HPL[{-2, -1, 0, 0}, x] + 
   (-6144 - 4096/(-1 + x) + 2048*x + 8192/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (-12288 - 8192/(-1 + x) + 4096*x + 16384/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (-5696 - 2048/(-1 + x) + 1856*x)*HPL[{-2, 0, 0, 0}, x] + 
   (-3328 - 4096/(-1 + x) - 768*x + 4096/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-1792 + 1792*x + 3584/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{-1, -2, 0, 0}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (-8192 + 8192*x + 16384/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (2048 - 2048*x - 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (12288 + 12288*x)*HPL[{-1, -1, -1, 2}, x] + 
   (8192 - 8192*x - 16384/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (6144 + 6144*x)*HPL[{-1, -1, 2, 0}, x] + (12288 + 12288*x)*
    HPL[{-1, -1, 2, 1}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -1, 3, 0}, x] + (-8192 + 8192*x + 16384/(1 + x))*
    HPL[{-1, -1, 3, 1}, x] + (6656 - 7680*x - 14336/(1 + x))*
    HPL[{-1, 2, -2, 0}, x] + (4864 + 4864*x)*HPL[{-1, 2, 0, 0}, x] + 
   (-1792 + 1280*x + 3072/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -3, -1, 0}, x] + (4608 + 8704/(-1 + x) + 4096*x)*
    HPL[{1, -3, 0, 0}, x] + (-2560 - 4096/(-1 + x) - 1536*x)*
    HPL[{1, -2, -2, 0}, x] + (-10752 + 10752*x)*HPL[{1, -2, -1, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, -2, -1, 2}, x] + 
   (5120 + 12032/(3*(-1 + x)) - (3328*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, -2, 2, 1}, x] + 
   (-8192 - 16384/(-1 + x) - 8192*x)*HPL[{1, 1, -3, 0}, x] + 
   (512 - 512*x)*HPL[{1, 1, -2, 0}, x] + (8192 + 16384/(-1 + x) + 8192*x)*
    HPL[{1, 1, -2, 2}, x] + (-6144 - 12288/(-1 + x) - 6144*x)*
    HPL[{1, 2, -2, 0}, x] + (1280 - 1280*x)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (4608 + 4096/(-1 + x) - 3584*x - 8192/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (2304 + 2048/(-1 + x) + 256*x - 2048/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (-5696 - 1856*x + 2048/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-8448 - 12288/(-1 + x) - 10496*x - 2048/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (4864 + 3328*x + 1024/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (64 + 1088*x + 1024/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (4672 + 3072/(-1 + x) + 64*x - 3072/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-448 - 2048/(-1 + x) + 64*x + 2048/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-3584 - 12288/(-1 + x) - 8704*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-3968 + 1024/(-1 + x) + 4992*x + 6144/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (2240 - 2240*x - 3072/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (6144 + 6144*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (8192 - 8192*x - 16384/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (16384 - 16384*x - 32768/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (1792 + 1792*x)*HPL[{-1, -1, 0, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -1, 2, 0, 0}, x] + (-3584 - (4736*x)/3 + 6016/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (-3840 + 3328*x + 7168/(1 + x))*
    HPL[{-1, 2, 0, 0, 0}, x] + (512 - 1536*x - 2048/(1 + x))*
    HPL[{-1, 2, 1, 0, 0}, x] + (-384/(-1 + x) + 256*x - 384/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (5120 + 8192/(-1 + x) + 3072*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (-7168 - 13312/(-1 + x) - 6144*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (3840 + 7168/(-1 + x) + 3328*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (-3584 - 6016/(3*(-1 + x)) + (4736*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (4096 + 8192/(-1 + x) + 4096*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (-1792 + 1792*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-12288 - 24576/(-1 + x) - 12288*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, 1, 1, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (2240 + 3072/(-1 + x) + 2240*x)*
    HPL[{2, 0, 0, 0, 0}, x] + (3968 + 6144/(-1 + x) + 4992*x + 1024/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (128 + 2176*x + 2048/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (6144 - 6144*x - 12288/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (512 - 512*x - 1024/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (6144 + 12288/(-1 + x) + 6144*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (-7232 - 5120/(-1 + x) + 576*x + 
     5120/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (3584 - 1024/(-1 + x) - 1024*x + 1024/(1 + x))*HPL[{-3, -1}, x]*zeta[2] + 
   (-3584 - 12288/(-1 + x) - 8704*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (-8960 - 17408/(-1 + x) - 8448*x)*HPL[{1, -3}, x]*zeta[2] + 
   (-6912 - 6144/(-1 + x) + 1280*x + 8192/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (7168 + 24576/(-1 + x) + 17408*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (11776 + 22528/(-1 + x) + 10752*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-3584 - 6144/(-1 + x) - 2560*x + 1024/(1 + x))*HPL[{2, 1, 0}, x]*
    zeta[2] + (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, 1, 0}, x]*
    zeta[2] + HPL[{1, -2, 0}, x]*(18176 - 18176*x + 
     (-11264 - 22528/(-1 + x) - 11264*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-10432 + 10432*x + (-2048 - 4096/(-1 + x) - 2048*x)*
      zeta[2]) + HPL[{1, 1, 0, 0}, x]*(9536 - 9536*x + 
     (-1024 - 2048/(-1 + x) - 1024*x)*zeta[2]) + 
   HPL[{-1, 3}, x]*(-12032 - 12032*x + (256 + 256*x)*zeta[2]) + 
   HPL[{1, 0, 0, 0}, x]*(-9536 + 9536*x + (1152 + 2560/(-1 + x) + 1408*x)*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(8576 + 8576*x + 
     (11264 - 11264*x - 22528/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(20608/3 - 1536/(-1 + x) - (6016*x)/3 + 
     (6784 - 9216/(-1 + x) - 16000*x - 14336/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(3200 + 3200*x + (7168 - 7168*x - 14336/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(-6656 - 6656*x + 
     (6144 - 5120*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-1920 - 11072*x + 384/(1 + x) + 
     (768 - 1024/(-1 + x) - 3328*x - 4096/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(10752 + 10752*x + (2048 - 2048*x - 4096/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(-13312 - 13312*x + 
     (2560 - 1536*x - 4096/(1 + x))*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (5120/(3*(-1 + x)) + (20864*x)/3 + 5120/(3*(1 + x)) + 
     (1920 + 1536/(-1 + x) + 384*x - 1536/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(992/(3*(-1 + x)) + 24640*x + 992/(3*(1 + x)) + 
     (1920 + 2560/(-1 + x) + 1408*x - 896/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(31360/3 + 15232/(3*(-1 + x)) + (25664*x)/3 - 1152/(1 + x) + 
     (-1600 - 1024/(-1 + x) + 192*x + 1024/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-23936 - 30464/(3*(-1 + x)) + (9088*x)/3 + 
     (-2304 - 4096/(-1 + x) - 1792*x + 2048/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(4352 + 8960*x + (-2304 - 2048/(-1 + x) - 256*x + 
       2048/(1 + x))*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-9536 - 9536*x + (-1920 + 1664*x + 3584/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(2176 + 4480*x + (-6400 - 6144/(-1 + x) - 256*x + 
       6144/(1 + x))*zeta[2]) + HPL[{-3, 0}, x]*(19456/3 + 768/(-1 + x) - 
     (34304*x)/3 - 12544/(3*(1 + x)) + (-11200 - 6656/(-1 + x) - 320*x + 
       6656/(1 + x))*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (-46208/3 - 12928/(3*(-1 + x)) + (7552*x)/3 + 
     (-7744 - 3072/(-1 + x) + 4672*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(-6400 - 6400*x + 
     (-14336 + 14336*x + 28672/(1 + x))*zeta[2]) + 
   (-3968 - 2656/(3*(-1 + x)) - (225376*x)/3)*zeta[3] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 2}, x]*zeta[3] + 
   (-18432 - 36864/(-1 + x) - 18432*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (288 - 704/(-1 + x) + 32*x + 192/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-4864 - 24064/(3*(-1 + x)) - (9472*x)/3)*zeta[2] + 
     (-11520 - 22016/(-1 + x) - 10496*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((5888 - 5888*x)*zeta[2] + 
     (-5120 - 10240/(-1 + x) - 5120*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-2752 + 2752*x + (5376 + 6016/(-1 + x) + 640*x)*
      zeta[2] + (1792 + 3072/(-1 + x) + 1280*x)*zeta[3]) + 
   HPL[{-1, 2}, x]*(-31488 - 31488*x + (5376 + 5376*x)*zeta[2] + 
     (9472 - 7424*x - 16896/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-19968 - 19456/(-1 + x) + 12800*x)*zeta[2] + 
     (768 - 14336/(-1 + x) - 15104*x - 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(62464/3 + (62464*x)/3 + (-256 - 256*x)*zeta[2] + 
     (4096 - 4096*x - 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((6144 + 6144*x)*zeta[2] + (4096 - 4096*x - 8192/(1 + x))*
      zeta[3]) + HPL[{2, 0}, x]*(5056 + 5056*x + 
     (10816 + 4672*x - 256/(1 + x))*zeta[2] + 
     (-2688 - 5120/(-1 + x) - 7296*x - 4608/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-78464/3 - (78464*x)/3 + 
     (11520 + (28544*x)/3 - 6016/(3*(1 + x)))*zeta[2] + 
     (1792 - 1280*x - 3072/(1 + x))*zeta[3]) + 
   zeta[2]*(-71488/3 - (1760*x)/3 + 128/(1 + x) + 
     (6720 - 2048/(-1 + x) - 3072*x + 896/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(10112 + 10112*x + (1536 + 2048*x + 512/(1 + x))*zeta[2] + 
     (-14080 - 18432/(-1 + x) - 13056*x + 1024/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((8896 + 17152/(3*(-1 + x)) - (12736*x)/3 + 7168/(3*(1 + x)))*
      zeta[2] + (-8128 - 3840/(-1 + x) + 64*x + 3840/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(640/3 - 448/(-1 + x) - (64448*x)/3 + 
     (17216 + 9216/(-1 + x) - 7744*x)*zeta[2] + 
     (-1664 + 5632/(-1 + x) + 7296*x + 4096/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(30592/3 + 640/(3*(-1 + x)) + 31616*x + 
     (3904 + 8960/(3*(-1 + x)) - (13504*x)/3 + 256/(1 + x))*zeta[2] + 
     (-14272 - 8960/(-1 + x) - 64*x + 8960/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-12288 - 12288*x)*zeta[2] + 
     (-8192 + 8192*x + 16384/(1 + x))*zeta[3]) + 
   (66112/3 - 6176/(3*(-1 + x)) + 15680*x - 12896/(1 + x))*zeta[4] + 
   HPL[{1, 1}, x]*(21888 - 21888*x + (3200 - 3200*x)*zeta[2] + 
     (4352 - 4352*x)*zeta[3] + (-11520 - 23040/(-1 + x) - 11520*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(10944 - 10944*x + (21120 - 21120*x)*zeta[2] + 
     (5632 + 6016/(-1 + x) + 384*x)*zeta[3] + 
     (-2880 - 5632/(-1 + x) - 2752*x)*zeta[4]) + 
   HPL[{-2}, x]*((82112/3 + 28160/(3*(-1 + x)) - 4032*x)*zeta[2] + 
     (16384 + 11392/(-1 + x) - 8064*x)*zeta[3] + 
     (16496 + 19456/(-1 + x) + 2960*x - 19968/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(3296/3 + (4064*x)/3 + 256/(1 + x) + 
     (22720 + 22720*x)*zeta[2] + (3328 - (2048*x)/3 - 12032/(3*(1 + x)))*
      zeta[3] + (9248 - 8160*x - 17408/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(71488/3 + (5824*x)/3 + (10304/3 + (3008*x)/3 + 768/(1 + x))*
      zeta[2] + (8896 + 2112*x - 2432/(1 + x))*zeta[3] + 
     (-8544 - 11520/(-1 + x) - 8032*x + 512/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(224/3 - 160/(3*(-1 + x)) + (34592*x)/3 - 128/(1 + x) + 
     (-31360/3 - 6784/(-1 + x) - (59968*x)/3 - 1664/(3*(1 + x)))*zeta[2] + 
     (-512/(-1 + x) + 1536*x - 512/(1 + x))*zeta[3] + 
     (-7680 - 5760/(-1 + x) - 1280*x + 5760/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((-13952 - 13952*x)*zeta[2] + (3072 + 3072*x)*zeta[3] + 
     (-19968 + 19968*x + 39936/(1 + x))*zeta[4]) + 
   (-9680/3 - 10496/(3*(-1 + x)) + (92656*x)/3 + 2144/(3*(1 + x)))*zeta[5] + 
   HPL[{0}, x]*(-1888/3 - (143968*x)/3 + 1888/(3*(1 + x)) + 
     (-11648/3 - 6848/(-1 + x) - (6080*x)/3 - 8896/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-30592/3 - 1312/(3*(-1 + x)) - (159296*x)/3 - 224/(1 + x) + 
       (-12288 - 10752/(-1 + x) - 3456*x + 7680/(1 + x))*zeta[3]) + 
     (-6944 - 26032/(3*(-1 + x)) + (19024*x)/3 + 12080/(3*(1 + x)))*zeta[4] - 
     4000*x*zeta[5]) + HPL[{1}, x]*(143968/3 - (143968*x)/3 + 
     (17536 - 17536*x)*zeta[3] + zeta[2]*(31232/3 - (31232*x)/3 + 
       (-12416 - 25088/(-1 + x) - 12672*x)*zeta[3]) + 
     (8352 + 6016/(3*(-1 + x)) - (19040*x)/3)*zeta[4] + 
     (8064 + 16256/(-1 + x) + 8192*x)*zeta[5]) + 
   HPL[{-1}, x]*((17920 + 17920*x)*zeta[3] + 
     zeta[2]*(125696/3 + (125696*x)/3 + (5248 - 6528*x - 11776/(1 + x))*
        zeta[3]) + (-15776 - 26304*x - 10528/(1 + x))*zeta[4] + 
     (8064 - 6912*x - 14976/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 384*zeta[3]^2 + 
     (3520*zeta[5])/3 - 992*zeta[6]) + 
   (-47276/3 - 43744/(3*(-1 + x)) - (2860*x)/3 + 46720/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(96 - 704*zeta[3]^2 + zeta[3]*(-1232/3 - 64*zeta[4]) + 
     (32*zeta[4])/3 - 400*zeta[5] + zeta[2]*(-944/3 - 896*zeta[3] + 
       320*zeta[5]) - (1562*zeta[6])/9 + 2800*zeta[7])) + 
 color[cf^4]*(-142/3 + (142*x)/3 + (-1536 - 2496/(-1 + x) - 7104*x - 
     2496/(1 + x))*HPL[{5}, x] + (5312 + 9728/(-1 + x) + 9152*x + 
     2560/(1 + x))*HPL[{6}, x] + (3200 - 5120/(-1 + x) - 10624*x - 
     9216/(1 + x))*HPL[{-5, 0}, x] + (-384 + 1536/(-1 + x) + 3456*x + 
     1280/(1 + x))*HPL[{-4, 0}, x] + (-5504 - 2816/(-1 + x) + 384*x + 
     4352/(1 + x))*HPL[{-4, 2}, x] + (9152/3 - 1536/(-1 + x) + (18496*x)/3 - 
     1920/(1 + x))*HPL[{-3, 2}, x] + (-11648 - 9216/(-1 + x) + 1920*x + 
     9984/(1 + x))*HPL[{-3, 3}, x] + (9600 - 2304/(-1 + x) - 384*x - 
     6912/(1 + x))*HPL[{-2, 3}, x] + (-11392 - 4352/(-1 + x) + 7040*x + 
     13568/(1 + x))*HPL[{-2, 4}, x] + (7936 + 7168*x - 768/(1 + x))*
    HPL[{-1, 4}, x] + (-4480 + 4480*x + 8960/(1 + x))*HPL[{-1, 5}, x] + 
   (-896/3 - 3072/(-1 + x) - (8320*x)/3)*HPL[{1, 4}, x] + 
   (3456 + 6912/(-1 + x) + 3456*x)*HPL[{1, 5}, x] + 
   (-3840 - 1536/(-1 + x) - 1280*x - 512/(1 + x))*HPL[{2, 3}, x] + 
   (1664 + 4608/(-1 + x) + 5760*x + 4096/(1 + x))*HPL[{2, 4}, x] + 
   (-1344 - 384/(-1 + x) - 2368*x - 768/(1 + x))*HPL[{3, 2}, x] + 
   (4160 + 4864/(-1 + x) + 2880*x - 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-3152 - 2112/(-1 + x) - 2960*x - 704/(1 + x))*HPL[{4, 0}, x] + 
   (-2368 + 1152/(-1 + x) - 2112*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (2880 + 5120/(-1 + x) + 2880*x)*HPL[{4, 2}, x] + 
   (3712 + 8704/(-1 + x) + 6528*x + 2048/(1 + x))*HPL[{5, 0}, x] + 
   (3328 + 9216/(-1 + x) + 4352*x + 1024/(1 + x))*HPL[{5, 1}, x] + 
   (640 + 4352/(-1 + x) + 5760*x + 4352/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-512 - 5120/(-1 + x) - 7808*x - 4608/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-3584 - 256/(-1 + x) + 4352*x + 5888/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-12800/3 - 5120/(-1 + x) - (14336*x)/3 - 1152/(1 + x))*
    HPL[{-3, -1, 0}, x] + (25344 + 18432/(-1 + x) - 5888*x - 26112/(1 + x))*
    HPL[{-3, -1, 2}, x] + (1952/3 + 2176/(-1 + x) + 5920*x + 3072/(1 + x))*
    HPL[{-3, 0, 0}, x] + (1920 + 256/(-1 + x) - 1408*x - 3840/(1 + x))*
    HPL[{-3, 2, 0}, x] + (5632 + 1024/(-1 + x) - 3584*x - 9216/(1 + x))*
    HPL[{-3, 2, 1}, x] + (-1024 + 5632/(-1 + x) + 6656*x + 5888/(1 + x))*
    HPL[{-2, -3, 0}, x] + (256 - 3968/(-1 + x) - 5760*x - 1536/(1 + x))*
    HPL[{-2, -2, 0}, x] + (17152 + 15872/(-1 + x) - 1280*x - 16384/(1 + x))*
    HPL[{-2, -2, 2}, x] + (-17920 + 4608/(-1 + x) - 2560*x + 3072/(1 + x))*
    HPL[{-2, -1, 2}, x] + (13312 + 15360/(-1 + x) + 2048*x - 6144/(1 + x))*
    HPL[{-2, -1, 3}, x] + (-640 - 4736*x - 4608/(1 + x))*HPL[{-2, 2, 0}, x] + 
   (-3840 - 15616*x - 7680/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (-2560 + 2560*x + 5120/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (-384 + 256/(-1 + x) + 640*x + 512/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (4608 + 2048/(-1 + x) - 2560*x - 7168/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-5248 + 4736*x + 9984/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-2560/3 - (4864*x)/3 - 768/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (8448 - 8448*x - 16896/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-14080 - 11008*x + 3072/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-12800 + 2560*x + 15360/(1 + x))*HPL[{-1, -1, 3}, x] + 
   (13824 - 13824*x - 27648/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (2304 + 3840*x + 1536/(1 + x))*HPL[{-1, 2, 2}, x] + 
   (-512 - 512*x)*HPL[{-1, 2, 3}, x] + (1024 - 1280*x - 2304/(1 + x))*
    HPL[{-1, 3, 0}, x] + (-3584 - 9728*x - 6144/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-640 + 1152*x + 1792/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-1536 + 2560*x + 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, -4, 0}, x] + 
   (-6144 - 3072/(-1 + x) + 3072*x)*HPL[{1, -3, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -3, 2}, x] + 
   (-15872/3 + 1536/(-1 + x) + (20480*x)/3)*HPL[{1, -2, 2}, x] + 
   (-2048 + 2048*x)*HPL[{1, 1, 3}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 1, 4}, x] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 2, 3}, x] + 
   (-1280 - 1536/(-1 + x) - 256*x)*HPL[{1, 3, 0}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{1, 3, 2}, x] + 
   (3456 + 6912/(-1 + x) + 3456*x)*HPL[{1, 4, 0}, x] + 
   (2816 + 5632/(-1 + x) + 2816*x)*HPL[{1, 4, 1}, x] + 
   (5504 + 4352/(-1 + x) + 1408*x - 4096/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-5312 - 2304/(-1 + x) + 6976*x - 2048/(1 + x))*HPL[{2, -2, 0}, x] + 
   (6656 + 3072/(-1 + x) - 5632*x - 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (2944 + 2048/(-1 + x) - 1152*x - 4096/(1 + x))*HPL[{2, 1, 3}, x] + 
   (-1024 - 1152/(-1 + x) - 256*x)*HPL[{2, 2, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{2, 2, 2}, x] + 
   (2624 + 4352/(-1 + x) + 2624*x)*HPL[{2, 3, 0}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{2, 3, 1}, x] + 
   (8448 + 2560/(-1 + x) - 3840*x - 9728/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-3168 - 3072/(-1 + x) - 4576*x - 1792/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-1344 - 384/(-1 + x) - 2368*x - 768/(1 + x))*HPL[{3, 1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{3, 1, 2}, x] + 
   (1920 + 3584/(-1 + x) + 2432*x + 512/(1 + x))*HPL[{3, 2, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{3, 2, 1}, x] + 
   (4064 + 6912/(-1 + x) + 5088*x + 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (2880 + 5120/(-1 + x) + 2880*x)*HPL[{4, 1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{4, 1, 1}, x] + 
   (5120 + 5120/(-1 + x) - 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (8064 + 11264/(-1 + x) + 5760*x - 3328/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-1600 - 7680/(-1 + x) - 8256*x - 4096/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-3072/(-1 + x) - 3072*x - 3072/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (6272 + 12544/(-1 + x) + 6272*x - 512/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (-3072/(-1 + x) - 3072*x - 3072/(1 + x))*HPL[{-2, -1, -2, 0}, x] + 
   (-128 + 5632/(-1 + x) + 8832*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-22528 - 28672/(-1 + x) - 6144*x + 18432/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (-8512 - 2816/(-1 + x) - 8384*x - 1536/(1 + x))*
    HPL[{-2, -1, 0, 0}, x] + (-3840 - 512/(-1 + x) + 3328*x + 10240/(1 + x))*
    HPL[{-2, -1, 2, 0}, x] + (-19456 - 4096/(-1 + x) + 15360*x + 
     34816/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (1504 + 832/(-1 + x) + 7904*x + 2688/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-3968 - 2048/(-1 + x) + 1920*x + 7680/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-2560 + 2560*x + 5120/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-384 + 384*x + 768/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -2, -2, 0}, x] + 
   (1536 + 1536*x)*HPL[{-1, -2, -1, 0}, x] + (-9216 + 9216*x + 18432/(1 + x))*
    HPL[{-1, -2, -1, 2}, x] + (-6272 - 7808*x - 1536/(1 + x))*
    HPL[{-1, -2, 0, 0}, x] + (-5120 + 5120*x + 10240/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (-17408 + 17408*x + 34816/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (2048 - 2048*x - 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (1536 + 1536*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (14336 + 14336*x)*HPL[{-1, -1, -1, 2}, x] + 
   (5120 - 5120*x - 10240/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (1280 + 13568*x + 12288/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (16384 + 34816*x + 18432/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-11264 + 11264*x + 22528/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (-3072 + 2048*x + 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (5632 + 8704*x + 3072/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (2304 + 3840*x + 1536/(1 + x))*HPL[{-1, 2, 1, 0}, x] + 
   (512 - 512*x - 1024/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (-2560 + 2048*x + 4608/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (-2560 - 4096/(-1 + x) - 1536*x)*HPL[{1, -3, -1, 0}, x] + 
   (1280 + 2048/(-1 + x) + 768*x)*HPL[{1, -3, 0, 0}, x] + 
   (-5376 - 9728/(-1 + x) - 4352*x)*HPL[{1, -2, -2, 0}, x] + 
   (-5120 + 5120*x)*HPL[{1, -2, -1, 0}, x] + (1024 + 2048/(-1 + x) + 1024*x)*
    HPL[{1, -2, -1, 2}, x] + (-2560/3 - 768/(-1 + x) + (256*x)/3)*
    HPL[{1, -2, 0, 0}, x] + (-1024 - 2048/(-1 + x) - 1024*x)*
    HPL[{1, -2, 2, 1}, x] + (5120 + 10240/(-1 + x) + 5120*x)*
    HPL[{1, 1, -3, 0}, x] + (-15872 - 3072/(-1 + x) + 12800*x)*
    HPL[{1, 1, -2, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 2}, x] + (1024 + 2048/(-1 + x) + 1024*x)*
    HPL[{1, 1, 3, 0}, x] + (7168 + 14336/(-1 + x) + 7168*x)*
    HPL[{1, 2, -2, 0}, x] + (256 - 1536/(-1 + x) - 1792*x)*
    HPL[{1, 2, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{1, 2, 2, 0}, x] + (1664 + 3328/(-1 + x) + 1664*x)*
    HPL[{1, 3, 0, 0}, x] + (1280 + 2560/(-1 + x) + 1280*x)*
    HPL[{1, 3, 1, 0}, x] + (4864 + 5632/(-1 + x) - 1280*x - 6144/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (896 - 1280/(-1 + x) - 2176*x - 3072/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (528 - 3264/(-1 + x) - 5232*x + 512/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (15872 + 14336/(-1 + x) + 1536*x - 14336/(1 + x))*
    HPL[{2, 1, -2, 0}, x] + (4352 - 1536/(-1 + x) + 1792*x - 512/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{2, 1, 2, 0}, x] + (256 + 2048/(-1 + x) + 2304*x + 2048/(1 + x))*
    HPL[{2, 2, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{2, 2, 1, 0}, x] + (-992 + 3840/(-1 + x) + 6944*x + 6656/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (-64 + 1280/(-1 + x) + 2752*x + 3584/(1 + x))*
    HPL[{3, 1, 0, 0}, x] + (768 + 1536/(-1 + x) + 768*x)*
    HPL[{3, 1, 1, 0}, x] + (-11264 - 20480/(-1 + x) - 9216*x + 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (8832 + 14080/(-1 + x) + 5248*x - 
     1536/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-1344 - 6912/(-1 + x) - 5568*x - 1280/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (768 - 768*x - 1536/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (10240 + 10240*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (14336 - 14336*x - 28672/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (47104 - 47104*x - 94208/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-10368 - 8832*x + 1536/(1 + x))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (2048/3 + (26240*x)/3 + 8064/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (2816 - 3328*x - 6144/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (1024 - 2048*x - 3072/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-1920 - 6912/(-1 + x) - 5056*x - 4992/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (12288 + 22528/(-1 + x) + 10240*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-4096 - 7168/(-1 + x) - 3072*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (1152 + 1792/(-1 + x) + 640*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-2944/3 - 5760/(-1 + x) - (14336*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (7552 - 768/(-1 + x) - 8320*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (14336 + 28672/(-1 + x) + 14336*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (2048 - 2048*x)*HPL[{1, 1, 1, 0, 0}, x] + (-2688 - 5376/(-1 + x) - 2688*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (1088 + 3328/(-1 + x) + 4928*x + 3840/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (-6848 - 5376/(-1 + x) + 320*x + 7168/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (-1920 + 2176*x + 4096/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (-5120 + 5120*x + 10240/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (3072 - 3072*x - 6144/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (5376 - 5376*x - 10752/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (1200 + 9472/(-1 + x) + 14896*x + 
     8192/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-8704 - 17408/(-1 + x) - 8704*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (5824 + 4992/(-1 + x) + 2496*x - 2176/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-22784 - 15872/(-1 + x) + 5888*x + 24064/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-17152 - 17408/(-1 + x) - 256*x + 14848/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (-7680 + 7680*x + 15360/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-2816 - 5120/(-1 + x) - 2304*x)*
    HPL[{1, -3}, x]*zeta[2] + (-4224 - 256/(-1 + x) + 4992*x + 9216/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (22528 + 28672/(-1 + x) + 6144*x - 
     18432/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (5120 + 9216/(-1 + x) + 4096*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(9464 + 1648/(-1 + x) - 7816*x + 
     (-1536 - 2816/(-1 + x) - 1280*x)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-11040 - 64/(-1 + x) + 10976*x + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-5952 + 256/(-1 + x) + 6208*x + 
     (512 + 1024/(-1 + x) + 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (9792 - 9792*x + (3072 + 6144/(-1 + x) + 3072*x)*zeta[2]) + 
   HPL[{1, 2, 0}, x]*(-128 + 128*x + (3328 + 6656/(-1 + x) + 3328*x)*
      zeta[2]) + HPL[{-1, -1, 2}, x]*(-27904 - 27904*x + 
     (8192 - 8192*x - 16384/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(-25536 - 26688*x - 1152/(1 + x) + 
     (6144 - 5120*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-2208 + 784/(-1 + x) - 12736*x + 32/(1 + x) + 
     (4544 + 768/(-1 + x) - 4416*x - 8960/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-2048/3 - 352/(-1 + x) + 5504*x - 3904/(3*(1 + x)) + 
     (12288 + 13440/(-1 + x) + 2944*x - 6784/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(896 + 8336/(3*(-1 + x)) - 16992*x + 
     4976/(3*(1 + x)) + (-1216 - 8704/(-1 + x) - 11072*x - 6656/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(7824 + 5552*x - 2272/(1 + x) + 
     (2560 - 2816*x - 5376/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(6512/3 - 832/(3*(-1 + x)) + 11568*x - 864/(1 + x) + 
     (8256 + 7680/(-1 + x) - 576*x - 4608/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-2720 - 2464*x + (6528 + 6656/(-1 + x) + 1920*x - 
       4608/(1 + x))*zeta[2]) + HPL[{-1, 2, 0}, x]*
    (-10048 - 11200*x - 1152/(1 + x) + (2688 - 1664*x - 4352/(1 + x))*
      zeta[2]) + HPL[{-2, -1, 0}, x]*(-1280 + 640/(-1 + x) + 10496*x + 
     (-9472 - 20992/(-1 + x) - 11520*x - 2560/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(4288 + 4288*x + (1280 - 1280*x - 2560/(1 + x))*
      zeta[2]) + HPL[{4}, x]*(-9968/3 - 848/(3*(-1 + x)) - 9424*x + 
     1152/(1 + x) + (2432 + 1408/(-1 + x) - 768*x - 2176/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(-2024 + 80/(-1 + x) + 5016*x + 576/(1 + x) + 
     (1344 - 896/(-1 + x) - 2880*x - 1664/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(-2720 - 2464*x + (768 - 768*x - 1536/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(6624 + 4896*x - 1728/(1 + x) + 
     (-768 + 1280*x + 2048/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(-1888 - 256/(-1 + x) + 17376*x + 576/(1 + x) + 
     (-1792 - 512/(-1 + x) + 768*x + 2560/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(8800/3 + 256/(3*(-1 + x)) + 29920*x - 576/(1 + x) + 
     (-4992 - 3072/(-1 + x) + 1920*x + 7936/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-10624 - 10624*x + (-4096 + 4096*x + 8192/(1 + x))*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-10496 - 10496*x + 
     (-16384 + 16384*x + 32768/(1 + x))*zeta[2]) + 
   (-3392/3 + 1832/(-1 + x) - (21832*x)/3 + 1944/(1 + x))*zeta[3] + 
   (21504 + 43008/(-1 + x) + 21504*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-4064 + 896/(-1 + x) + 4832*x + 6944/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((8192/3 - 1536/(-1 + x) - (12800*x)/3)*zeta[2] + 
     (-4864 - 8704/(-1 + x) - 3840*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-5792 - 288/(-1 + x) + 5504*x + 
     (-5760 - 1152/(-1 + x) + 4608*x)*zeta[2] + 
     (3072 + 5632/(-1 + x) + 2560*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(-4480 + 4480*x + (-6656 - 1536/(-1 + x) + 5120*x)*
      zeta[2] + (10752 + 21504/(-1 + x) + 10752*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(-4480 + 4480*x + (-768 + 768*x)*zeta[2] + 
     (11264 + 22528/(-1 + x) + 11264*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(4160 + 13120*x + (64 + 4416*x + 2816/(1 + x))*zeta[2] + 
     (20608 + 22528/(-1 + x) + 6784*x - 13824/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(312 + 48/(-1 + x) + 9656*x + 192/(1 + x) + 
     (-736 - 1152/(-1 + x) + 7136*x + 1472/(1 + x))*zeta[2] + 
     (12672 + 10496/(-1 + x) - 768*x - 13440/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((-5184 - 1024/(-1 + x) - (25664*x)/3 + 1344/(1 + x))*
      zeta[2] + (13632 + 10752/(-1 + x) - 2624*x - 12928/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(1640 + 544/(-1 + x) + (37480*x)/3 - 912/(1 + x) + 
     (-10432/3 + 192/(-1 + x) + (64*x)/3 + 1792/(1 + x))*zeta[2] + 
     (7936 + 4864/(-1 + x) - 2688*x - 9344/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-3176/3 - (728*x)/3 + 816/(1 + x) + 
     (-17408/3 - (7040*x)/3 + 3456/(1 + x))*zeta[2] + 
     (4096 - 3584*x - 7680/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-2176/3 + 1328/(-1 + x) + (10768*x)/3 - 240/(1 + x) + 
     (-9568 + 1344/(-1 + x) + 160*x + 5760/(1 + x))*zeta[2] + 
     (9664 + 11648/(-1 + x) + 1984*x - 7424/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(-804 - 692/(-1 + x) + (8716*x)/3 + 112/(1 + x) + 
     (-2400 - 1472/(-1 + x) + 6752*x + 1984/(1 + x))*zeta[2] + 
     (-6400/(-1 + x) - 10752*x - 6400/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((17856 - 1792/(-1 + x) + 6976*x - 3072/(1 + x))*
      zeta[2] + (-7168 - 19456/(-1 + x) - 12288*x - 3584/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((14848 + 11776*x - 3072/(1 + x))*zeta[2] + 
     (1792 - 1792*x - 3584/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-11056/3 - (3280*x)/3 + 2592/(1 + x) + 
     (4864 + 6400*x + 1536/(1 + x))*zeta[2] + (-640 + 2688*x + 3328/(1 + x))*
      zeta[3]) + zeta[2]*(-34700/3 + (26476*x)/3 - 896/(1 + x) + 
     (4384 + 2240/(-1 + x) + 11392*x + 3776/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-1984 - 1984*x + (7680 - 3072*x - 10752/(1 + x))*
      zeta[2] + (-5632 + 5632*x + 11264/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-14336 - 14336*x)*zeta[2] + 
     (-23552 + 23552*x + 47104/(1 + x))*zeta[3]) + 
   (35488/3 - 2264/(3*(-1 + x)) + 77044*x - 2572/(1 + x))*zeta[4] + 
   HPL[{1, 0}, x]*(5496 - 5496*x + (2320 - 288/(-1 + x) - 2608*x)*zeta[2] + 
     (-12032 - 1536/(-1 + x) + 10496*x)*zeta[3] + 
     (2416 + 4960/(-1 + x) + 2544*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(17280 - 17280*x + (5248 - 5248*x)*zeta[2] + 
     (-19968 - 4608/(-1 + x) + 15360*x)*zeta[3] + 
     (13568 + 27136/(-1 + x) + 13568*x)*zeta[4]) + 
   HPL[{-2}, x]*((-10720/3 + 704/(3*(-1 + x)) - 24672*x + 576/(1 + x))*
      zeta[2] + (-11456 + 640/(-1 + x) + 1472*x + 6144/(1 + x))*zeta[3] + 
     (26368 + 14016/(-1 + x) - 12352*x - 43552/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-2280 - 2280*x + (-4560 - 3952*x + 608/(1 + x))*zeta[2] + 
     (-36352/3 - (21376*x)/3 + 4992/(1 + x))*zeta[3] + 
     (9840 - 8752*x - 18592/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(15836/3 - (14452*x)/3 + 896/(1 + x) + 
     (-3360 - 7712*x - 320/(1 + x))*zeta[2] + 
     (-10656 - 2688/(-1 + x) + 7200*x - 704/(1 + x))*zeta[3] + 
     (17616 + 14624/(-1 + x) + 720*x - 16896/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(212 + 332/(-1 + x) + (28412*x)/3 + 160/(1 + x) + 
     (3488/3 - 128/(-1 + x) + 7584*x - 4208/(3*(1 + x)))*zeta[2] + 
     (-512 - 896/(-1 + x) + 8960*x + 256/(1 + x))*zeta[3] + 
     (-2128 - 7040/(-1 + x) - 11696*x - 3584/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((22656 + 22656*x)*zeta[2] + 
     (2560 - 6656*x - 9216/(1 + x))*zeta[3] + 
     (-58112 + 58112*x + 116224/(1 + x))*zeta[4]) + 
   (5000/3 + 848/(-1 + x) + 25288*x + 1488/(1 + x))*zeta[5] + 
   HPL[{1}, x]*(56632/3 - (56632*x)/3 + (-19408 - 352/(-1 + x) + 19056*x)*
      zeta[3] + zeta[2]*(-5472 + 5472*x + (-2816 - 5888/(-1 + x) - 3072*x)*
        zeta[3]) + (-48896/3 - 2688/(-1 + x) + (40832*x)/3)*zeta[4] + 
     (4096 + 8320/(-1 + x) + 4224*x)*zeta[5]) + 
   HPL[{0}, x]*(-842 - 58/(-1 + x) - (57022*x)/3 + 784/(1 + x) + 
     (5344/3 - 704/(-1 + x) + 30320*x - 7456/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-5176 + 96/(-1 + x) - 2712*x + 1840/(1 + x) + 
       (384 + 4672/(-1 + x) + 5760*x + 6208/(1 + x))*zeta[3]) + 
     (3928 + 416/(-1 + x) + (37040*x)/3 + 1888/(1 + x))*zeta[4] + 
     (-15168/(-1 + x) - 26592*x - 15168/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((-2912 - 2336*x + 576/(1 + x))*zeta[3] + 
     zeta[2]*(8080/3 + (304*x)/3 - 2592/(1 + x) + 
       (13824 - 15104*x - 28928/(1 + x))*zeta[3]) + 
     (-31008 - 44352*x - 13344/(1 + x))*zeta[4] + 
     (6176 - 5024*x - 11200/(1 + x))*zeta[5]) + 
   (-69056/3 - 42728/(3*(-1 + x)) - (688*x)/3 + 68704/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(4873/24 - 1152*zeta[3]^2 - 342*zeta[4] + 
     zeta[3]*(2004 + 64*zeta[4]) + zeta[2]*(-450 - 120*zeta[3] - 
       384*zeta[5]) - 2520*zeta[5] - 2111*zeta[6] + 5880*zeta[7])) + 
 color[ca^2*cf^2]*(235550/81 - (235550*x)/81 + 
   (5248 + 7424/(3*(-1 + x)) + (304*x)/3 - 4816/(3*(1 + x)))*HPL[{5}, x] + 
   (-2640 - 3136/(-1 + x) - 880*x + 1664/(1 + x))*HPL[{6}, x] + 
   (-2528 - 4544/(-1 + x) - 2016*x - 320/(1 + x))*HPL[{-5, 0}, x] + 
   (15424/3 - 128/(3*(-1 + x)) - (3808*x)/3 - 2976/(1 + x))*HPL[{-4, 0}, x] + 
   (1504 - 384/(-1 + x) - 4832*x - 4224/(1 + x))*HPL[{-4, 2}, x] + 
   (-22000/3 - 18496/(3*(-1 + x)) + 5264*x + 1664/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-4736 - 11904/(-1 + x) - 6400*x - 768/(1 + x))*
    HPL[{-3, 3}, x] + (2896/3 - 15296/(3*(-1 + x)) - 3632*x + 384/(1 + x))*
    HPL[{-2, 3}, x] + (1472 - 640/(-1 + x) - 2112*x - 5504/(1 + x))*
    HPL[{-2, 4}, x] + (-25856/3 - (7552*x)/3 + 18304/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (512 - 512*x - 1024/(1 + x))*HPL[{-1, 5}, x] + 
   (4832 - 1216/(-1 + x) - 6048*x)*HPL[{1, 4}, x] + 
   (-1216 - 2432/(-1 + x) - 1216*x)*HPL[{1, 5}, x] + 
   (-3216 - 2752/(3*(-1 + x)) - (10832*x)/3 - 11168/(3*(1 + x)))*
    HPL[{2, 3}, x] + (-4784 - 5120/(-1 + x) + 2384*x + 7168/(1 + x))*
    HPL[{2, 4}, x] + (-32 + 704/(3*(-1 + x)) - (1504*x)/3 - 1408/(3*(1 + x)))*
    HPL[{3, 2}, x] + (3200 + 1408/(-1 + x) - 576*x - 5120/(1 + x))*
    HPL[{3, 3}, x] + (-3052/3 + 288/(-1 + x) + (4340*x)/3 + 4960/(3*(1 + x)))*
    HPL[{4, 0}, x] + (-7856/3 - 3904/(3*(-1 + x)) + (10064*x)/3 + 
     11008/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (288 + 256/(-1 + x) - 224*x - 512/(1 + x))*HPL[{4, 2}, x] + 
   (-1096 + 768/(-1 + x) + 152*x + 1408/(1 + x))*HPL[{5, 0}, x] + 
   (-2720 + 1536/(-1 + x) + 864*x + 3584/(1 + x))*HPL[{5, 1}, x] + 
   (3840 - 1152/(-1 + x) - 5632*x - 6400/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-1200 + 384/(-1 + x) + 432*x + 1088/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-4928 - 6400/(-1 + x) - 1216*x + 3072/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-8000/3 - 8512/(3*(-1 + x)) + (16064*x)/3 - 9280/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (26880 + 36608/(-1 + x) + 12032*x - 18944/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-1336 - 6016/(3*(-1 + x)) - (3896*x)/3 - 
     32/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (9312 + 6016/(-1 + x) - 1504*x - 11392/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (19840 + 11264/(-1 + x) - 5248*x - 25088/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (1472 + 5248/(-1 + x) + 3776*x + 1536/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (4880/3 - 10880/(3*(-1 + x)) - (18832*x)/3 + 2816/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (18240 + 35584/(-1 + x) + 17344*x - 6144/(1 + x))*
    HPL[{-2, -2, 2}, x] + (-43040/3 + 45440/(3*(-1 + x)) - (27488*x)/3 - 
     17920/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (512 + 27648/(-1 + x) + 27136*x + 22528/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-16064/3 + 7168/(3*(-1 + x)) - 10816*x - 5120/(1 + x))*
    HPL[{-2, 2, 0}, x] + (-27008/3 + 4608/(-1 + x) - (80512*x)/3 - 
     45824/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-768 + 512/(-1 + x) + 1280*x + 2048/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (7712 + 4736/(-1 + x) - 2976*x - 11264/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (18432 + 9216/(-1 + x) - 9216*x - 27648/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-1024 + 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-3520/3 - (2624*x)/3 + 896/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (256 - 256*x - 512/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-49024/3 - (66944*x)/3 - 17920/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (-11264 + 11264*x + 22528/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-6400/3 + (6400*x)/3 + 12800/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-7168 + 7168*x + 14336/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (896/3 + (3712*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-2048 + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (-18560/3 - (32512*x)/3 - 13952/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-12288 - 26624*x - 14336/(1 + x))*HPL[{-1, 3, 1}, x] + 
   (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (2112 - 1088*x - 3200/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (5888 - 3840*x - 9728/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1664 - 3328/(-1 + x) - 1664*x)*HPL[{1, -4, 0}, x] + 
   (11360/3 - 7232/(3*(-1 + x)) - (18592*x)/3)*HPL[{1, -3, 0}, x] + 
   (6784 + 13568/(-1 + x) + 6784*x)*HPL[{1, -3, 2}, x] + 
   (-43520/3 + 7424/(3*(-1 + x)) + (50944*x)/3)*HPL[{1, -2, 2}, x] + 
   (1664 + 3328/(-1 + x) + 1664*x)*HPL[{1, -2, 3}, x] + 
   (-12928/3 - 7424/(3*(-1 + x)) + (5504*x)/3)*HPL[{1, 1, 3}, x] + 
   (-5376 - 10752/(-1 + x) - 5376*x)*HPL[{1, 1, 4}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 3}, x] + 
   (-992/3 + 1856/(3*(-1 + x)) + (2848*x)/3)*HPL[{1, 3, 0}, x] + 
   (-2176/3 + 1792/(3*(-1 + x)) + (3968*x)/3)*HPL[{1, 3, 1}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 3, 2}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, 4, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 4, 1}, x] + 
   (-4288 - 9472/(-1 + x) - 4288*x)*HPL[{2, -3, 0}, x] + 
   (11072/3 - 12544/(3*(-1 + x)) + (15680*x)/3 - 7936/(1 + x))*
    HPL[{2, -2, 0}, x] + (15744 + 13312/(-1 + x) - 6784*x - 22528/(1 + x))*
    HPL[{2, -2, 2}, x] + (2944 - 1536/(-1 + x) - 5248*x - 8192/(1 + x))*
    HPL[{2, 1, 3}, x] + (1072 + 1792/(-1 + x) + 1072*x)*HPL[{2, 3, 0}, x] + 
   (1600 + 3072/(-1 + x) + 1600*x)*HPL[{2, 3, 1}, x] + 
   (3008 - 4736/(-1 + x) - 7232*x - 8960/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-848/3 + 352/(-1 + x) - (3056*x)/3 - 656/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (-32 + 704/(3*(-1 + x)) - (1504*x)/3 - 1408/(3*(1 + x)))*
    HPL[{3, 1, 0}, x] + (784 + 384/(-1 + x) - 304*x - 1408/(1 + x))*
    HPL[{4, 0, 0}, x] + (288 + 256/(-1 + x) - 224*x - 512/(1 + x))*
    HPL[{4, 1, 0}, x] + (10752 + 13824/(-1 + x) + 3072*x - 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (8960 + 12416/(-1 + x) + 5120*x - 6400/(1 + x))*
    HPL[{-3, -1, 0, 0}, x] + (-1968 - 3904/(-1 + x) - 2064*x + 256/(1 + x))*
    HPL[{-3, 0, 0, 0}, x] + (-640 - 1024/(-1 + x) - 384*x)*
    HPL[{-2, -2, -1, 0}, x] + (10080 + 19328/(-1 + x) + 9248*x - 
     3072/(1 + x))*HPL[{-2, -2, 0, 0}, x] + (-640 - 1024/(-1 + x) - 384*x)*
    HPL[{-2, -1, -2, 0}, x] + (-9728/3 + 30464/(3*(-1 + x)) + (43264*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (-32000 - 70656/(-1 + x) - 38656*x + 
     6144/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (-16624/3 + 16192/(3*(-1 + x)) - (29776*x)/3 - 3328/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-17728 - 7936/(-1 + x) + 9792*x + 
     28672/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (-39936 - 16384/(-1 + x) + 23552*x + 63488/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (-2872/3 - 12256/(3*(-1 + x)) + 2696*x + 
     928/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-5472 - 4608/(-1 + x) + 864*x + 8320/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-768 + 512/(-1 + x) + 1280*x + 2048/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-896 + 896*x + 1792/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (512 + 512*x)*HPL[{-1, -2, -1, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -2, -1, 2}, x] + (-29632/3 - (32960*x)/3 - 3328/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (-14336 + 14336*x + 28672/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (-31744 + 31744*x + 63488/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (1536 - 1536*x - 3072/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (512 + 512*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (35328 + 35328*x)*HPL[{-1, -1, -1, 2}, x] + 
   (27648 - 27648*x - 55296/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (14208 + 24448*x + 10240/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (77312/3 + (174592*x)/3 + 97280/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-12288 + 12288*x + 24576/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (-29696 + 29696*x + 59392/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (1536 - 3584*x - 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (28256/3 + (24736*x)/3 - 3520/(3*(1 + x)))*HPL[{-1, 2, 0, 0}, x] + 
   (896/3 + (3712*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-3584 + 2560*x + 6144/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (-512 + 1024/(-1 + x) + 1536*x)*HPL[{1, -3, -1, 0}, x] + 
   (4160 + 7296/(-1 + x) + 3136*x)*HPL[{1, -3, 0, 0}, x] + 
   (-8960 - 15872/(-1 + x) - 6912*x)*HPL[{1, -2, -2, 0}, x] + 
   (-61888/3 - 3968/(3*(-1 + x)) + (57920*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, -2, -1, 2}, x] + 
   (10976/3 + 12352/(3*(-1 + x)) + (1376*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -2, 2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 1}, x] + 
   (-9984 - 19968/(-1 + x) - 9984*x)*HPL[{1, 1, -3, 0}, x] + 
   (-42752/3 - 31744/(3*(-1 + x)) + (11008*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12288 + 24576/(-1 + x) + 12288*x)*HPL[{1, 1, -2, 2}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 1, 1, 3}, x] + 
   (1280 + 2560/(-1 + x) + 1280*x)*HPL[{1, 1, 3, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, 3, 1}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (5408/3 - 3776/(3*(-1 + x)) - (9184*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-384 - 768/(-1 + x) - 384*x)*HPL[{1, 3, 0, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 3, 1, 0}, x] + 
   (18560 + 16896/(-1 + x) - 4480*x - 23040/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (-640 - 768/(-1 + x) - 384*x + 256/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (4156/3 - 544/(3*(-1 + x)) - (11908*x)/3 + 3904/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (8448 - 4096/(-1 + x) - 14592*x - 23040/(1 + x))*
    HPL[{2, 1, -2, 0}, x] + (29824/3 - 3776/(3*(-1 + x)) + (10400*x)/3 - 
     4832/(3*(1 + x)))*HPL[{2, 1, 0, 0}, x] + 
   (-2768 - 1536/(-1 + x) + 1328*x + 4096/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-2680 + 3144*x + 5184/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-4448 - 4992/(-1 + x) + 352*x + 6144/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-17280 - 37376/(-1 + x) - 20096*x + 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (5344 + 13184/(-1 + x) + 7840*x + 
     1792/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-3840 - 4544/(-1 + x) - 704*x + 3328/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (-896 + 896*x + 1792/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (18688 + 18688*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (30720 - 30720*x - 61440/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (67584 - 67584*x - 135168/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-8000/3 - (20800*x)/3 - 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (8448 - 8448*x - 16896/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (9104/3 + (10864*x)/3 + 1760/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1088 + 64*x + 1152/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (1024 - 3072*x - 4096/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (6544/(3*(-1 + x)) + (6512*x)/3 + 6544/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (17920 + 31744/(-1 + x) + 13824*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (-8576 - 15104/(-1 + x) - 6528*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (3456 + 5888/(-1 + x) + 2432*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (368 - 3872/(-1 + x) - 4240*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (16896 + 33792/(-1 + x) + 16896*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (-1280 - 2560/(-1 + x) - 1280*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (18848/3 + 832/(3*(-1 + x)) - (18016*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-5120 - 10240/(-1 + x) - 5120*x)*
    HPL[{1, 1, 1, -2, 0}, x] + (4096 - 4096*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (-896 - 1792/(-1 + x) - 896*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (-2496 - 1792/(-1 + x) + 1536*x + 4032/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (-6512 - 1792/(-1 + x) + 5008*x + 11520/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (-4544 - 1536/(-1 + x) + 3648*x + 8192/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (3584 - 3584*x - 7168/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (2944 - 2944*x - 5888/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (576/(-1 + x) + 704*x + 576/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-1408 - 2816/(-1 + x) - 1408*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (416 - 192/(-1 + x) + 2016*x + 1024/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-21504 - 29696/(-1 + x) - 10496*x + 15872/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-18560 - 36096/(-1 + x) - 17536*x + 6144/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (768 - 768*x - 1536/(1 + x))*HPL[{-1, -3}, x]*
    zeta[2] + (-7040 - 13056/(-1 + x) - 6016*x)*HPL[{1, -3}, x]*zeta[2] + 
   (-6464 - 4864/(-1 + x) + 4544*x + 11008/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (32000 + 70656/(-1 + x) + 38656*x - 6144/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (8192 + 14336/(-1 + x) + 6144*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(33472/9 + 91136/(9*(-1 + x)) + (57664*x)/9 + 
     (-5888 - 11776/(-1 + x) - 5888*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-29696/3 + 16864/(3*(-1 + x)) + 15520*x + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (48752/3 - 17152/(3*(-1 + x)) - 21968*x + (128 + 256/(-1 + x) + 128*x)*
      zeta[2]) + HPL[{1, 0, 0, 0}, x]*(29212/9 - 34888/(9*(-1 + x)) - 
     (64100*x)/9 + (128 + 768/(-1 + x) + 640*x)*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-49088/3 - 30656*x - 42880/(3*(1 + x)) + 
     (18048 - 18048*x - 36096/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-19696/3 + 30016/(3*(-1 + x)) + 34128*x + 
     8576/(3*(1 + x)) + (-576 - 39168/(-1 + x) - 38592*x - 30720/(1 + x))*
      zeta[2]) + HPL[{-1, -2, 0}, x]*(22048/3 + 10208*x + 8576/(3*(1 + x)) + 
     (15360 - 15360*x - 30720/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-130048/3 - (250112*x)/3 - 120064/(3*(1 + x)) + 
     (10496 - 10496*x - 20992/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(-434432/9 - (462592*x)/9 - 28160/(9*(1 + x)) + 
     (8960 - 6912*x - 15872/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-65696/3 - 24032*x - 6400/(3*(1 + x)) + 
     (7296 - 5248*x - 12544/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-5872/9 - 18152/(9*(-1 + x)) - (187888*x)/9 - 
     240/(1 + x) + (3920 + 128/(-1 + x) - 5872*x - 9792/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(968 + 5040/(-1 + x) - 4712*x + 11248/(3*(1 + x)) + 
     (3168 + 704/(-1 + x) - 1696*x - 4864/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-896 - 896*x + (1600 - 512/(-1 + x) - 2240*x - 
       3840/(1 + x))*zeta[2]) + HPL[{2, 2}, x]*
    (-896 - 896*x + (320 - 192*x - 512/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(93896/9 + 18536/(3*(-1 + x)) - (54200*x)/9 - 
     32896/(9*(1 + x)) + (2208 + 3456/(-1 + x) + 2592*x + 64/(1 + x))*
      zeta[2]) + HPL[{-1, 3}, x]*(18112/9 + (173888*x)/9 + 
     155776/(9*(1 + x)) + (-768 + 1792*x + 2560/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(6892/3 + 1320/(-1 + x) + 19300*x + 3200/(3*(1 + x)) + 
     (-4160 - 5312/(-1 + x) - 2432*x + 3840/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(45328/9 + (40208*x)/9 - 5120/(9*(1 + x)) + 
     (-3520 + 3008*x + 6528/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(45712/9 - 608/(-1 + x) + (365072*x)/9 + 
     14080/(9*(1 + x)) + (-5376 - 3072/(-1 + x) + 1536*x + 6912/(1 + x))*
      zeta[2]) + HPL[{-3, 0}, x]*(30592/3 - 3200/(9*(-1 + x)) - 
     (110432*x)/9 - 42896/(9*(1 + x)) + (2560 + 13952/(-1 + x) + 11648*x + 
       6976/(1 + x))*zeta[2]) + HPL[{-2, 2}, x]*
    (-140192/9 - 544/(3*(-1 + x)) + (743936*x)/9 + 174976/(9*(1 + x)) + 
     (-10048 - 11008/(-1 + x) - 960*x + 10496/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-27032/9 - 16528/(3*(-1 + x)) + (203624*x)/9 + 
     47488/(9*(1 + x)) + (-5888 + 3520/(-1 + x) + 9408*x + 16128/(1 + x))*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-56320/3 - (56320*x)/3 + 
     (-36352 + 36352*x + 72704/(1 + x))*zeta[2]) + 
   (78496/27 + 58688/(27*(-1 + x)) - (210272*x)/27 + 63364/(9*(1 + x)))*
    zeta[3] + (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-404 + 5968/(-1 + x) + 8596*x + 6912/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((4192 - 3136/(-1 + x) - 7328*x)*zeta[2] + 
     (-9408 - 16768/(-1 + x) - 7360*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(-1408 + 1408*x + (-3072 - 2816/(-1 + x) + 256*x)*
      zeta[2] + (-1792 - 3584/(-1 + x) - 1792*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(-1408 + 1408*x + (-256 + 256*x)*zeta[2] + 
     (-1536 - 3072/(-1 + x) - 1536*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-1512 - 2288/(-1 + x) - 776*x + 
     (-4400 - 1376/(-1 + x) + 3024*x)*zeta[2] + 
     (2144 + 3264/(-1 + x) + 1120*x)*zeta[3]) + 
   HPL[{-2, -1}, x]*((38176/3 - 30208/(3*(-1 + x)) + (49120*x)/3 + 
       17920/(3*(1 + x)))*zeta[2] + (-4032 - 44800/(-1 + x) - 40768*x - 
       27136/(1 + x))*zeta[3]) + HPL[{-1, -2}, x]*
    ((49792/3 + (67712*x)/3 + 17920/(3*(1 + x)))*zeta[2] + 
     (13568 - 13568*x - 27136/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(161744/9 + (187088*x)/9 + 
     (4864/3 + (21632*x)/3 + 15232/(3*(1 + x)))*zeta[2] + 
     (9856 - 3072/(-1 + x) - 13696*x - 23552/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(205504/27 + 56960/(27*(-1 + x)) + (313696*x)/27 + 
     96/(1 + x) + (17624/3 - 4928/(3*(-1 + x)) + (28088*x)/3 + 1568/(1 + x))*
      zeta[2] + (7552 - 256/(-1 + x) - 9792*x - 17344/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-68624/3 - (68624*x)/3 + 
     (16768/3 - (8320*x)/3 - 25088/(3*(1 + x)))*zeta[2] + 
     (5248 - 5248*x - 10496/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-316616/27 - (63160*x)/27 + 253456/(27*(1 + x)) + 
     (31840/3 + (32672*x)/3 + 832/(3*(1 + x)))*zeta[2] + 
     (6976 - 2880*x - 9856/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(553628/27 + 129968/(27*(-1 + x)) + (55820*x)/9 - 
     121544/(27*(1 + x)) + (-4096/3 + 5344/(3*(-1 + x)) - (9536*x)/3 + 
       2848/(3*(1 + x)))*zeta[2] + (128 - 4800/(-1 + x) - 6720*x - 
       7232/(1 + x))*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (127420/27 + (176084*x)/27 + 48664/(27*(1 + x)) + 
     (12656 + 7312*x - 5344/(1 + x))*zeta[2] + (2336 - 1312*x - 3648/(1 + x))*
      zeta[3]) + HPL[{0, 0, 0}, x]*(956 + 104600/(27*(-1 + x)) + 
     (105548*x)/27 + 35252/(27*(1 + x)) + 
     (-5368 - 3280/(-1 + x) - (4792*x)/3 + 672/(1 + x))*zeta[2] + 
     (-1856/(-1 + x) - 2880*x - 1856/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((6000 + 14240/(3*(-1 + x)) - (7760*x)/3 - 6304/(3*(1 + x)))*
      zeta[2] + (4864 + 14912/(-1 + x) + 10112*x + 1408/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(516304/27 + 320/(-1 + x) + (47840*x)/27 - 
     39032/(27*(1 + x)) + (2568 + 19456/(3*(-1 + x)) - (1304*x)/3 + 
       3328/(3*(1 + x)))*zeta[2] + (4784 + 17024/(-1 + x) + 12240*x + 
       2944/(1 + x))*zeta[3]) + zeta[2]*(-3797440/81 + (2200408*x)/81 - 
     268384/(81*(1 + x)) + (15040 + 4592/(-1 + x) + (55280*x)/3 + 
       18352/(3*(1 + x)))*zeta[3]) + HPL[{-1, -1, -1}, x]*
    ((-35328 - 35328*x)*zeta[2] + (-33792 + 33792*x + 67584/(1 + x))*
      zeta[3]) + (277574/9 + 33836/(9*(-1 + x)) + 110006*x - 
     51218/(9*(1 + x)))*zeta[4] + HPL[{1, 1}, x]*(367504/9 - (367504*x)/9 + 
     (28160/3 - (28160*x)/3)*zeta[2] + (-46976/3 - 40192/(3*(-1 + x)) + 
       (6784*x)/3)*zeta[3] + (-3232 - 6464/(-1 + x) - 3232*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(1341872/81 + 177664/(81*(-1 + x)) - (1164208*x)/81 + 
     (138896/9 - 17888/(9*(-1 + x)) - (156784*x)/9)*zeta[2] + 
     (-22048/3 - 4928/(3*(-1 + x)) + (17120*x)/3)*zeta[3] + 
     (-1312 - 2368/(-1 + x) - 1056*x)*zeta[4]) + 
   HPL[{-2}, x]*((110648/9 + 5184/(-1 + x) - (590360*x)/9 - 
       162112/(9*(1 + x)))*zeta[2] + (-13912/3 + 11936/(3*(-1 + x)) - 664*x + 
       9472/(3*(1 + x)))*zeta[3] + (50552 + 36048/(-1 + x) - 14504*x - 
       71968/(1 + x))*zeta[4]) + HPL[{-1, 0}, x]*
    (2997016/81 + (2641688*x)/81 - 355328/(81*(1 + x)) + 
     (57520/9 - (163024*x)/9 - 220544/(9*(1 + x)))*zeta[2] + 
     (-8528 - 6192*x + 2336/(1 + x))*zeta[3] + 
     (19408 - 17232*x - 36640/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(3504704/81 + 177664/(81*(-1 + x)) + (1089344*x)/81 + 
     1120/(1 + x) + (-12536/3 - 4288/(3*(-1 + x)) - 17960*x - 
       15008/(3*(1 + x)))*zeta[2] + (-16000/3 - 11584/(3*(-1 + x)) + 
       (16064*x)/3 + 256/(1 + x))*zeta[3] + 
     (8040 + 192/(-1 + x) - 8664*x - 16704/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-16480/9 + 318212/(81*(-1 + x)) + (413080*x)/81 + 
     254128/(81*(1 + x)) + (-101248/9 - 7056/(-1 + x) - (59648*x)/9 + 
       25880/(9*(1 + x)))*zeta[2] + (-288 - 7600/(3*(-1 + x)) + (256*x)/3 - 
       5872/(3*(1 + x)))*zeta[3] + (-11968 - 8512/(-1 + x) - 3328*x + 
       10032/(1 + x))*zeta[4]) + HPL[{-1, -1}, x]*
    ((101888/3 + 73984*x + 120064/(3*(1 + x)))*zeta[2] + 
     (40832/3 - (7808*x)/3 - 48640/(3*(1 + x)))*zeta[3] + 
     (-75008 + 75008*x + 150016/(1 + x))*zeta[4]) + 
   (764/3 - 28136/(3*(-1 + x)) + 11556*x - 20984/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(2682400/27 - (2682400*x)/27 + 
     (-80 + 45856/(3*(-1 + x)) + (46096*x)/3)*zeta[3] + 
     zeta[2]*(-38536/3 + (38536*x)/3 + (-6592 - 13696/(-1 + x) - 7104*x)*
        zeta[3]) + (-9324 - 6008/(-1 + x) + 3316*x)*zeta[4] + 
     (400 + 1056/(-1 + x) + 656*x)*zeta[5]) + 
   HPL[{0}, x]*(-78377/27 - 10537/(27*(-1 + x)) - (7820743*x)/81 + 
     2684/(1 + x) + (6520/9 + 2280/(-1 + x) + (336104*x)/9 + 
       22888/(9*(1 + x)))*zeta[3] + zeta[2]*(-574492/27 - 
       88204/(27*(-1 + x)) - 1100*x + 111532/(27*(1 + x)) + 
       (-11328 - 3872/(-1 + x) + 7536*x + 17632/(1 + x))*zeta[3]) + 
     (7658 - 16088/(3*(-1 + x)) + (20534*x)/3 - 3220/(3*(1 + x)))*zeta[4] + 
     (-14112/(-1 + x) - 24592*x - 14112/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((9088/9 - (246976*x)/9 - 256064/(9*(1 + x)))*zeta[3] + 
     zeta[2]*(7808/27 - (245648*x)/27 - 253456/(27*(1 + x)) + 
       (22784 - 25344*x - 48128/(1 + x))*zeta[3]) + 
     (-51000 - 64904*x - 13904/(1 + x))*zeta[4] + 
     (640 + 1664*x + 1024/(1 + x))*zeta[5]) + 
   (-110887/3 - 82316/(3*(-1 + x)) + 4549*x + 130240/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(29639/36 - (7102*zeta[3]^2)/3 + 
     zeta[3]*(129662/27 - 32*zeta[4]) - (60850*zeta[4])/27 + 
     zeta[2]*(-46771/27 + (2096*zeta[3])/9 - 2104*zeta[5]) + 
     (5354*zeta[5])/9 - (5497*zeta[6])/2 + 8610*zeta[7]))


==> anc/PTqq3NSs.m <==
color[(d33c*nf^2)/nc]*(-108800/27 + (108800*x)/27 + 
   (-640/3 + (10880*x)/9 + (10240*x^2)/27)*HPL[{3}, x] + 
   (-2816/3 - 640*x - (1024*x^2)/9)*HPL[{4}, x] + 
   (-256/3 - 256*x)*HPL[{5}, x] + (1792/3 - (2048*x)/3 + (1024*x^2)/9)*
    HPL[{-3, 0}, x] + (-512/3 + (512*x)/3)*HPL[{-3, 2}, x] + 
   (256/3 - 256*x + (2048*x^2)/9)*HPL[{-2, 2}, x] + 
   (-512/3 + (512*x)/3)*HPL[{-2, 3}, x] + 
   (-8960/9 - 10240/(27*x) - (8960*x)/9 - (10240*x^2)/27)*HPL[{-1, 2}, x] + 
   (256/3 + 2048/(9*x) + (256*x)/3 + (2048*x^2)/9)*HPL[{-1, 3}, x] + 
   (256/3 + 1024/(9*x) - (256*x)/3 - (1024*x^2)/9)*HPL[{1, 3}, x] + 
   (512/3 + (512*x)/3)*HPL[{2, 3}, x] + (64/3 - 192*x - (1024*x^2)/9)*
    HPL[{3, 0}, x] + (256/3 - 768*x - (4096*x^2)/9)*HPL[{3, 1}, x] + 
   (128 + 128*x)*HPL[{4, 0}, x] + (512 + 512*x)*HPL[{4, 1}, x] + 
   (256/3 - (256*x)/3)*HPL[{-3, 0, 0}, x] + (512/3 - (512*x)/3)*
    HPL[{-2, -2, 0}, x] + (-3584/3 + (4096*x)/3 - (2048*x^2)/9)*
    HPL[{-2, -1, 0}, x] + (1024/3 - (1024*x)/3)*HPL[{-2, -1, 2}, x] + 
   (1664/3 - (1664*x)/3)*HPL[{-2, 0, 0}, x] + 
   (256/3 - 1024/(9*x) + (256*x)/3 - (1024*x^2)/9)*HPL[{-1, -2, 0}, x] + 
   (-4096/9 + 10240/(27*x) - (4096*x)/9 + (10240*x^2)/27)*
    HPL[{-1, -1, 0}, x] + (-512/3 - 4096/(9*x) - (512*x)/3 - (4096*x^2)/9)*
    HPL[{-1, -1, 2}, x] + (896/9 - 10240/(27*x) + (896*x)/9 - (10240*x^2)/27)*
    HPL[{-1, 0, 0}, x] + (512/3 + 1024/(9*x) + (512*x)/3 + (1024*x^2)/9)*
    HPL[{-1, 2, 0}, x] + (2048/3 + 4096/(9*x) + (2048*x)/3 + (4096*x^2)/9)*
    HPL[{-1, 2, 1}, x] + (1024/3 - 2048/(9*x) - (1024*x)/3 + (2048*x^2)/9)*
    HPL[{1, -2, 0}, x] + (4928/9 - (4928*x)/9)*HPL[{1, 0, 0}, x] + 
   (704/3 + (448*x)/3 - (1024*x^2)/9)*HPL[{2, 0, 0}, x] + 
   (128 + 128*x)*HPL[{3, 0, 0}, x] + (-2048/3 + (2048*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (512/3 - (512*x)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (256/3 - (256*x)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (-1024/3 + 4096/(9*x) - (1024*x)/3 + (4096*x^2)/9)*
    HPL[{-1, -1, -1, 0}, x] + (-256/3 - 2048/(9*x) - (256*x)/3 - 
     (2048*x^2)/9)*HPL[{-1, -1, 0, 0}, x] + 
   (-128/3 - 1024/(9*x) - (128*x)/3 - (1024*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-512 + (1024*x^2)/9)*HPL[{0, 0, 0, 0}, x] + 
   (128/3 + 2048/(9*x) - (128*x)/3 - (2048*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-128/3 + 1024/(9*x) + (128*x)/3 - (1024*x^2)/9)*HPL[{1, 1, 0, 0}, x] + 
   (256 + 256*x)*HPL[{2, 0, 0, 0}, x] + (256/3 + (256*x)/3)*
    HPL[{2, 1, 0, 0}, x] - (512*HPL[{0, 0, 0, 0, 0}, x])/3 + 
   (512/3 - (512*x)/3)*HPL[{-3}, x]*zeta[2] + (-2048/3 + (2048*x)/3)*
    HPL[{-2, -1}, x]*zeta[2] + (2048/(3*x) + (2048*x^2)/3)*HPL[{-1, -1}, x]*
    zeta[2] + HPL[{2, 1}, x]*(10496/9 + (10496*x)/9 + 
     (-1024/3 - (1024*x)/3)*zeta[2]) + HPL[{2, 0}, x]*
    (2624/9 + (2624*x)/9 + (-256 - 256*x)*zeta[2]) + 
   HPL[{-2, 0}, x]*(-256/3 + (8192*x)/9 - (10240*x^2)/27 + 
     (256 - 256*x)*zeta[2]) + HPL[{0, 0, 0}, x]*(-3328/9 - 512*x + 
     (10240*x^2)/27 + (256/3 + 256*x)*zeta[2]) + 
   HPL[{-1, 0}, x]*(9920/27 + (9920*x)/27 + 
     (-640/3 - 3584/(9*x) - (640*x)/3 - (3584*x^2)/9)*zeta[2]) + 
   HPL[{1, 1}, x]*(23296/9 - (23296*x)/9 + 
     (-512/3 - 2048/(9*x) + (512*x)/3 + (2048*x^2)/9)*zeta[2]) + 
   HPL[{1, 0}, x]*(5824/9 - (5824*x)/9 + (128/3 - 2560/(9*x) - (128*x)/3 + 
       (2560*x^2)/9)*zeta[2]) + HPL[{0, 0}, x]*(-51200/27 - (32000*x)/27 + 
     (1536 + 640*x + (2048*x^2)/9)*zeta[2] - 512*zeta[3]) + 
   (-16000/9 - (1280*x)/3 - (25600*x^2)/27)*zeta[3] + 
   HPL[{-2}, x]*((-2048/3 + (2816*x)/3 - (1024*x^2)/3)*zeta[2] + 
     (1792/3 - (1792*x)/3)*zeta[3]) + HPL[{2}, x]*(-13952/27 - (48896*x)/27 + 
     (1792/3 + (2048*x)/3 + (1024*x^2)/9)*zeta[2] + 
     (-1024/3 - (1024*x)/3)*zeta[3]) + 
   zeta[2]*(23872/27 + (48896*x)/27 + (1280 + (1792*x)/3)*zeta[3]) + 
   HPL[{-1}, x]*((768 + 5120/(9*x) + 768*x + (5120*x^2)/9)*zeta[2] + 
     (-896/3 - 7168/(9*x) - (896*x)/3 - (7168*x^2)/9)*zeta[3]) + 
   HPL[{1}, x]*(-4192/27 + (4192*x)/27 + (2048/9 + 5120/(27*x) - (2048*x)/9 - 
       (5120*x^2)/27)*zeta[2] + (1280/3 - 5632/(9*x) - (1280*x)/3 + 
       (5632*x^2)/9)*zeta[3]) + (-1664/3 - (8800*x)/3 + (2432*x^2)/9)*
    zeta[4] + HPL[{0}, x]*(-92800/27 - (1312*x)/3 + 
     (128 - (10880*x)/9 - (20480*x^2)/27)*zeta[2] + 
     (4096/3 + (2560*x^2)/3)*zeta[3] + (-320/3 + (1600*x)/3)*zeta[4]) - 
   (4864*zeta[5])/3) + color[(ca*d33c*nf)/nc]*(-2582656/27 + (2582656*x)/27 + 
   (256/3 + 2560*x + (5120*x^2)/3)*HPL[{5}, x] + 
   (-1920 - 1152*x)*HPL[{6}, x] + (1536 - 768*x)*HPL[{-5, 0}, x] + 
   (512 + 768*x - (4096*x^2)/3)*HPL[{-4, 0}, x] + 
   (1792 + 1280*x)*HPL[{-4, 2}, x] + (13312/3 - (8704*x)/3)*HPL[{-3, 2}, x] + 
   (-1024 + 2048*x)*HPL[{-3, 3}, x] + (13568/3 + 4096/(3*x) - (8960*x)/3 + 
     (8192*x^2)/3)*HPL[{-2, 3}, x] + (13952/3 + 5120/(3*x) + (13952*x)/3 + 
     (5120*x^2)/3)*HPL[{-1, 3}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-1, 4}, x] + 
   (9280/3 - 5632/(9*x) - (9280*x)/3 + (5632*x^2)/9)*HPL[{1, 3}, x] + 
   (2368/3 - 1024/x - (2368*x)/3 + 1024*x^2)*HPL[{1, 4}, x] + 
   (4672/3 + (5056*x)/3 + (2048*x^2)/3)*HPL[{2, 3}, x] + 
   (-896 - 896*x)*HPL[{2, 4}, x] + (-13184/3 + (10112*x)/3 - (4096*x^2)/9)*
    HPL[{3, 1}, x] + (640 - 1408*x)*HPL[{3, 3}, x] + 
   (-704 - 1472*x)*HPL[{4, 0}, x] + (-2816 - 4352*x)*HPL[{4, 1}, x] + 
   (256 + 256*x)*HPL[{5, 0}, x] + (512 + 512*x)*HPL[{5, 1}, x] + 
   (-3584 + 512*x)*HPL[{-4, -1, 0}, x] + (2688 + 384*x)*HPL[{-4, 0, 0}, x] + 
   (-256/3 + (1280*x)/3 + (10240*x^2)/3)*HPL[{-3, -1, 0}, x] + 
   (2048 - 4096*x)*HPL[{-3, -1, 2}, x] + (3968/3 - (2176*x)/3 - (5120*x^2)/3)*
    HPL[{-3, 0, 0}, x] + (-2048 + 2048*x)*HPL[{-2, -3, 0}, x] + 
   (-1280/3 - 2048/(3*x) + (1280*x)/3 + (2048*x^2)/3)*HPL[{-2, -2, 0}, x] + 
   (3072 - 3072*x)*HPL[{-2, -2, 2}, x] + 
   (-20992/3 - 4096/(3*x) + (24064*x)/3 - 4096*x^2)*HPL[{-2, -1, 2}, x] + 
   (3072 - 3072*x)*HPL[{-2, -1, 3}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-2, 2, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-2, 2, 1}, x] + 
   (-2816/3 + 1024/x - (2816*x)/3 + 1024*x^2)*HPL[{-1, -3, 0}, x] + 
   (-9088/3 - 2560/(3*x) - (9088*x)/3 - (2560*x^2)/3)*HPL[{-1, -2, 0}, x] + 
   (512 - 8192/(3*x) + 512*x - (8192*x^2)/3)*HPL[{-1, -2, 2}, x] + 
   (-13568/3 - 4096/(9*x) - (13568*x)/3 - (4096*x^2)/9)*HPL[{-1, -1, 2}, x] + 
   (-1536 - 4096/x - 1536*x - 4096*x^2)*HPL[{-1, -1, 3}, x] + 
   (4352/3 + 2560/(3*x) + (4352*x)/3 + (2560*x^2)/3)*HPL[{-1, 2, 0}, x] + 
   (1024 + 4096/(9*x) + 1024*x + (4096*x^2)/9)*HPL[{-1, 2, 1}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-1, 3, 1}, x] + 
   (2816 - 1024/(3*x) - 2816*x + (1024*x^2)/3)*HPL[{1, -3, 0}, x] + 
   (-6656/3 + 11264/(9*x) + (6656*x)/3 - (11264*x^2)/9)*HPL[{1, -2, 0}, x] + 
   (-512/3 + 4096/(3*x) + (512*x)/3 - (4096*x^2)/3)*HPL[{1, -2, 2}, x] + 
   (-128 - 2048/(3*x) + 128*x + (2048*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (768 - 768*x)*HPL[{1, 3, 0}, x] + (1536 - 1536*x)*HPL[{1, 3, 1}, x] + 
   (1536 + 1536*x)*HPL[{2, -3, 0}, x] + (2560 - 1536*x + (8192*x^2)/3)*
    HPL[{2, -2, 0}, x] + (2048 + 2048*x)*HPL[{2, -2, 2}, x] + 
   (-768 - 768*x)*HPL[{2, 1, 3}, x] + (512 + 512*x)*HPL[{2, 3, 0}, x] + 
   (1024 + 1024*x)*HPL[{2, 3, 1}, x] + (-1792 + 1792*x)*HPL[{3, -2, 0}, x] + 
   (-2112 - 1088*x)*HPL[{3, 0, 0}, x] + (-768 + 256*x)*HPL[{4, 0, 0}, x] + 
   (1024 - 2048*x)*HPL[{-3, -1, 0, 0}, x] + 
   (-128 - 128*x)*HPL[{-3, 0, 0, 0}, x] + (1536 - 1536*x)*
    HPL[{-2, -2, 0, 0}, x] + (8192/3 + 4096/(3*x) - (8192*x)/3 - 
     (4096*x^2)/3)*HPL[{-2, -1, -1, 0}, x] + (-6144 + 6144*x)*
    HPL[{-2, -1, -1, 2}, x] + (-8960/3 - 4096/(3*x) + (10496*x)/3 - 
     (4096*x^2)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (2432/3 + 2048/(3*x) + (3712*x)/3 + (2048*x^2)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (256 - 4096/(3*x) + 256*x - (4096*x^2)/3)*HPL[{-1, -2, 0, 0}, x] + 
   (20992/3 + 4096/(9*x) + (20992*x)/3 + (4096*x^2)/9)*
    HPL[{-1, -1, -1, 0}, x] + (-1024 + 16384/(3*x) - 1024*x + (16384*x^2)/3)*
    HPL[{-1, -1, -1, 2}, x] + (-14464/3 - 5120/(3*x) - (14464*x)/3 - 
     (5120*x^2)/3)*HPL[{-1, -1, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, -1, 2, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, -1, 2, 1}, x] + 
   (3136 + 18944/(9*x) + 3136*x + (18944*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-512 - 1024/(3*x) - 512*x - (1024*x^2)/3)*HPL[{-1, 2, 0, 0}, x] + 
   (-1536 - 2048/x + 1536*x + 2048*x^2)*HPL[{1, -2, -1, 0}, x] + 
   (2048/3 + 5120/(3*x) - (2048*x)/3 - (5120*x^2)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-576 - 11264/(9*x) + 576*x + (11264*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (4096 - 8192/(3*x) - 4096*x + (8192*x^2)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-4352 - 5632/(9*x) + 4352*x + (5632*x^2)/9)*HPL[{1, 1, 0, 0}, x] + 
   (-704 + 1024/(3*x) + 704*x - (1024*x^2)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{2, -2, -1, 0}, x] + 
   (2560 + 2560*x)*HPL[{2, -2, 0, 0}, x] + (-2944 - 128*x - (4096*x^2)/3)*
    HPL[{2, 0, 0, 0}, x] + (-10432/3 - (6208*x)/3 - (2048*x^2)/3)*
    HPL[{2, 1, 0, 0}, x] + (-128 - 128*x)*HPL[{2, 2, 0, 0}, x] + 
   (640 - 1152*x)*HPL[{3, 0, 0, 0}, x] + (-1152 + 896*x)*
    HPL[{3, 1, 0, 0}, x] + (-3072 + 3072*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (1792 - 1792*x)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-512 + 8192/(3*x) - 512*x + (8192*x^2)/3)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (4096/3 - 2048/(3*x) + (4096*x)/3 - (2048*x^2)/3)*
    HPL[{-1, 0, 0, 0, 0}, x] + (2048/3 + 2048*x^2)*HPL[{0, 0, 0, 0, 0}, x] + 
   (-4096/3 - 2048/(3*x) + (4096*x)/3 + (2048*x^2)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-2816 + 4096/(3*x) + 2816*x - (4096*x^2)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-1408 + 2048/(3*x) + 1408*x - (2048*x^2)/3)*
    HPL[{1, 1, 1, 0, 0}, x] + (-1792 - 1792*x)*HPL[{2, 0, 0, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 1, 0, 0, 0}, x] + 
   (-256 - 256*x)*HPL[{2, 1, 1, 0, 0}, x] - 2304*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-3584 - 1024*x)*HPL[{-4}, x]*zeta[2] + (-2048 + 4096*x)*HPL[{-3, -1}, x]*
    zeta[2] + (-3072 + 3072*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (-512 + 8192/(3*x) - 512*x + (8192*x^2)/3)*HPL[{-1, -2}, x]*zeta[2] + 
   (-1792/3 - 7168/(3*x) + (1792*x)/3 + (7168*x^2)/3)*HPL[{1, -2}, x]*
    zeta[2] + (-3584 - 3584*x)*HPL[{2, -2}, x]*zeta[2] + 
   (6144 - 6144*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (1024 - 16384/(3*x) + 1024*x - (16384*x^2)/3)*HPL[{-1, -1, -1}, x]*
    zeta[2] + (2176 - 2048/(3*x) - 2176*x + (2048*x^2)/3)*HPL[{1, 1, 0}, x]*
    zeta[2] + (768 + 768*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{-3, 0}, x]*(9728/3 + (6016*x)/3 + (2560*x^2)/3 - 128/(3*(1 + x)) + 
     (1920 - 1152*x)*zeta[2]) + HPL[{4}, x]*(-9344/3 - 128/(3*(-1 + x)) + 
     (4480*x)/3 - (20992*x^2)/9 + (1792 + 256*x)*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-12928/3 - 64/(3*(-1 + x)) - (18944*x^2)/9 + 
     64/(3*(1 + x)) + (3456 + 1152*x)*zeta[2]) + 
   HPL[{-2, 2}, x]*(31744/3 + 256/(3*(-1 + x)) - 4096*x + (5120*x^2)/3 + 
     (-1536 + 1536*x)*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (24128/3 + 128/(3*(-1 + x)) - (8128*x)/3 + (26624*x^2)/9 + 
     (-1792 + 1792*x)*zeta[2]) + HPL[{3, 0}, x]*(-2080 + (1888*x)/3 - 
     (2560*x^2)/3 + (-1536 + 2304*x)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-12320/3 + (2848*x)/3 + (5632*x^2)/9 + 
     (2688 + 2688*x)*zeta[2]) + HPL[{-2, -1, 0}, x]*
    (-13696/3 - (4480*x)/3 - (5120*x^2)/3 + (-3072 + 3072*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-76928/9 + (76928*x)/9 + 
     (1088 + 4096/(3*x) - 1088*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(48896/3 + 74752/(27*x) + (48896*x)/3 + 
     (74752*x^2)/27 + (-8704/3 - 1024/(3*x) - (8704*x)/3 - (1024*x^2)/3)*
      zeta[2]) + HPL[{-1, 2}, x]*(193792/9 + 74752/(27*x) + (193792*x)/9 + 
     (74752*x^2)/27 + (-768 + 1024/x - 768*x + 1024*x^2)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-136192/9 - 74752/(27*x) - (136192*x)/9 - 
     (74752*x^2)/27 + (3584 + 16384/(3*x) + 3584*x + (16384*x^2)/3)*
      zeta[2]) + (156448/3 + (37856*x)/9 + (186880*x^2)/27)*zeta[3] + 
   (-6176 - 992*x)*zeta[3]^2 + HPL[{0, 0, 0}, x]*(-35200/3 + (8192*x)/9 - 
     (74752*x^2)/27 + (1280/3 - 2560*x - 3072*x^2)*zeta[2] + 5376*zeta[3]) + 
   HPL[{-1, 0}, x]*(527008/27 + (527008*x)/27 + 
     (-5056 - 13568/(9*x) - 5056*x - (13568*x^2)/9)*zeta[2] + 
     (-9728/3 - (9728*x)/3)*zeta[3]) + HPL[{-3}, x]*
    ((-4480 + (9344*x)/3 + (5120*x^2)/3)*zeta[2] + (1536 - 3072*x)*zeta[3]) + 
   HPL[{-2, 0}, x]*(108352/9 + (9536*x)/9 + (74752*x^2)/27 + 
     (-6016 - 5120/(3*x) + 2432*x - (11264*x^2)/3)*zeta[2] + 
     (-2560 + 2560*x)*zeta[3]) + HPL[{2, 1}, x]*(-80320/9 - (80320*x)/9 + 
     (4096/3 - 2048/(3*x) + (4096*x)/3 - (2048*x^2)/3)*zeta[2] + 
     (2816 + 2816*x)*zeta[3]) + HPL[{3}, x]*(-105152/9 - (111232*x)/9 - 
     (74752*x^2)/27 + (128/3 + (640*x)/3 - (5120*x^2)/3)*zeta[2] + 
     (-512 + 3328*x)*zeta[3]) + HPL[{2, 0}, x]*(-8576/3 - (8576*x)/3 + 
     (-64 - 1024/(3*x) - 2240*x + (1024*x^2)/3)*zeta[2] + 
     (3968 + 3968*x)*zeta[3]) + HPL[{-2, -1}, x]*
    ((25088/3 + 2048/x - (28160*x)/3 + (10240*x^2)/3)*zeta[2] + 
     (-4608 + 4608*x)*zeta[3]) + HPL[{1, 0}, x]*(-19936/3 + (19936*x)/3 + 
     (-2688 + 7424/(9*x) + 2688*x - (7424*x^2)/9)*zeta[2] + 
     (4544 + 1024/(3*x) - 4544*x - (1024*x^2)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(-183680/9 + (183680*x)/9 + 
     (10496/3 - 2048/(9*x) - (10496*x)/3 + (2048*x^2)/9)*zeta[2] + 
     (9344 - 10240/(3*x) - 9344*x + (10240*x^2)/3)*zeta[3]) + 
   zeta[2]*(1181696/27 + (295840*x)/27 + 
     (-15232 - (3328*x)/3 + (11264*x^2)/3)*zeta[3]) + 
   HPL[{-1, -1}, x]*((24064/3 + 2048/(3*x) + (24064*x)/3 + (2048*x^2)/3)*
      zeta[2] + (1280 + 16384/(3*x) + 1280*x + (16384*x^2)/3)*zeta[3]) + 
   (5104 + 64/(3*(-1 + x)) + (21184*x)/3 - (17216*x^2)/3 - 112/(1 + x))*
    zeta[4] + HPL[{0, 0}, x]*(-494080/27 - (277984*x)/27 + 
     (19072/3 + 64/(-1 + x) - (4480*x)/3 + (28672*x^2)/9 - 64/(3*(1 + x)))*
      zeta[2] + (8320 - (8192*x^2)/3)*zeta[3] + (3424 - 1440*x)*zeta[4]) + 
   HPL[{-2}, x]*((-12864 - 256/(3*(-1 + x)) + (10048*x)/3 - 2560*x^2)*
      zeta[2] + (-22912/3 - 7168/(3*x) + (19072*x)/3 - 3072*x^2)*zeta[3] + 
     (-3840 + 3840*x)*zeta[4]) + HPL[{2}, x]*(-654688/27 - (295840*x)/27 + 
     (6848/3 - (2240*x)/3 + (2560*x^2)/3)*zeta[2] + 
     (23104/3 - (4928*x)/3 + (10240*x^2)/3)*zeta[3] + 
     (4544 + 4544*x)*zeta[4]) + HPL[{1}, x]*(-1413872/27 + (1413872*x)/27 + 
     (68096/9 - 37376/(27*x) - (68096*x)/9 + (37376*x^2)/27)*zeta[2] + 
     (8000/3 + 30976/(9*x) - (8000*x)/3 - (30976*x^2)/9)*zeta[3] + 
     (24736/3 - 1152/x - (24736*x)/3 + 1152*x^2)*zeta[4]) + 
   HPL[{-1}, x]*((-87296/3 - 37376/(9*x) - (87296*x)/3 - (37376*x^2)/9)*
      zeta[2] + (-22208/3 - 7168/(9*x) - (22208*x)/3 - (7168*x^2)/9)*
      zeta[3] + (3296 + 4992/x + 3296*x + 4992*x^2)*zeta[4]) + 
   (28672/3 - (2240*x)/3 - (32512*x^2)/3)*zeta[5] + 
   HPL[{0}, x]*(-1080128/27 - (29552*x)/9 + 
     (17216 + 64/(-1 + x) - (8576*x)/3 + (4352*x^2)/9 - 128/(3*(1 + x)))*
      zeta[3] + zeta[2]*(71168/3 + (111232*x)/9 + (149504*x^2)/27 + 
       (-7936 - 1920*x)*zeta[3]) + (1760 - (7360*x)/3 - (5632*x^2)/3)*
      zeta[4] + 11136*zeta[5]) + (-1160 - (29096*x)/3)*zeta[6]) + 
 color[(cf*d33c*nf)/nc]*(138752/9 - (138752*x)/9 + 
   (-13952/3 - 3008*x + (8192*x^2)/9)*HPL[{4}, x] + 
   (1536 + 3456*x + (13312*x^2)/3)*HPL[{5}, x] + 
   (-5120 - 1536*x)*HPL[{6}, x] + (1024 - 1024*x)*HPL[{-5, 0}, x] + 
   (-2048 + 2304*x - (10240*x^2)/3)*HPL[{-4, 0}, x] + 
   (1536 - 1536*x)*HPL[{-4, 2}, x] + (-2560 + 512*x - (8192*x^2)/3)*
    HPL[{-3, 2}, x] + (1024 - 3072*x)*HPL[{-3, 3}, x] + 
   (-8576/3 - (2432*x)/3 - (8192*x^2)/9)*HPL[{-2, 2}, x] + 
   (-4864 - 8192/(3*x) - 768*x - 4096*x^2)*HPL[{-2, 3}, x] + 
   (1536 - 1536*x)*HPL[{-2, 4}, x] + 
   (-3712 - 8192/(9*x) - 3712*x - (8192*x^2)/9)*HPL[{-1, 3}, x] + 
   (-4864 - 14336/(3*x) - 4864*x - (14336*x^2)/3)*HPL[{-1, 4}, x] + 
   (-12416/3 + (12416*x)/3)*HPL[{1, 3}, x] + 
   (-128 + 1024/(3*x) + 128*x - (1024*x^2)/3)*HPL[{1, 4}, x] + 
   (-2304 - 2048*x - (2048*x^2)/3)*HPL[{2, 3}, x] + 
   (256 + 256*x)*HPL[{2, 4}, x] + (-256 + 2304*x + (4096*x^2)/3)*
    HPL[{3, 2}, x] + (-512 + 1536*x)*HPL[{3, 3}, x] + 
   (896 + 5376*x + (8192*x^2)/3)*HPL[{4, 0}, x] + 
   (1024 + 9216*x + (8192*x^2)/3)*HPL[{4, 1}, x] + 
   (-1536 - 1536*x)*HPL[{4, 2}, x] + (-3712 - 3200*x)*HPL[{5, 0}, x] + 
   (-5632 - 5632*x)*HPL[{5, 1}, x] + (-3072 + 3072*x)*HPL[{-4, -1, 0}, x] + 
   (2816 - 2816*x)*HPL[{-4, 0, 0}, x] + (-3072 + 3072*x)*
    HPL[{-3, -2, 0}, x] + (1024 - 4096*x + (4096*x^2)/3)*
    HPL[{-3, -1, 0}, x] + (-2048 + 2048*x)*HPL[{-3, -1, 2}, x] + 
   (-2304 + 3328*x - (10240*x^2)/3)*HPL[{-3, 0, 0}, x] + 
   (-512 - 1536*x)*HPL[{-3, 2, 0}, x] + (-2048 - 2048*x)*HPL[{-3, 2, 1}, x] + 
   (768 + 4096/(3*x) - 2816*x + (4096*x^2)/3)*HPL[{-2, -2, 0}, x] + 
   (-1024 + 1024*x)*HPL[{-2, -2, 2}, x] + 
   (3584 + 8192/(3*x) + 1536*x + (8192*x^2)/3)*HPL[{-2, -1, 2}, x] + 
   (-2048 + 2048*x)*HPL[{-2, -1, 3}, x] + 
   (-2304 - 4096/(3*x) - 256*x - (4096*x^2)/3)*HPL[{-2, 2, 0}, x] + 
   (-3072 - 8192/(3*x) - 1024*x)*HPL[{-2, 2, 1}, x] + 
   (512 - 512*x)*HPL[{-2, 3, 0}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-1, -3, 0}, x] + 
   (5248/3 + 4096/(9*x) + (5248*x)/3 + (4096*x^2)/9)*HPL[{-1, -2, 0}, x] + 
   (2560 + 8192/(3*x) + 2560*x + (8192*x^2)/3)*HPL[{-1, -2, 2}, x] + 
   (15104/3 + 8192/(9*x) + (15104*x)/3 + (8192*x^2)/9)*HPL[{-1, -1, 2}, x] + 
   (3072 + 4096/x + 3072*x + 4096*x^2)*HPL[{-1, -1, 3}, x] + 
   (-5632/3 - 4096/(9*x) - (5632*x)/3 - (4096*x^2)/9)*HPL[{-1, 2, 0}, x] + 
   (-5120 - 8192/(9*x) - 5120*x - (8192*x^2)/9)*HPL[{-1, 2, 1}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, 2, 2}, x] + 
   (-3328 - 8192/(3*x) - 3328*x - (8192*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, 3, 1}, x] + 
   (-4096 + 8192/(3*x) + 4096*x - (8192*x^2)/3)*HPL[{1, -3, 0}, x] + 
   (8192/3 - (8192*x)/3)*HPL[{1, -2, 0}, x] + 
   (-1024 + 2048/(3*x) + 1024*x - (2048*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (-384 + 384*x)*HPL[{1, 3, 0}, x] + (-1536 + 1536*x)*HPL[{1, 3, 1}, x] + 
   (-3072 + 5120*x - (16384*x^2)/3)*HPL[{2, -2, 0}, x] + 
   (-256 - 256*x)*HPL[{2, 3, 0}, x] + (-1024 - 1024*x)*HPL[{2, 3, 1}, x] + 
   (2048 - 2048*x)*HPL[{3, -2, 0}, x] + (768 + 2176*x + (5120*x^2)/3)*
    HPL[{3, 0, 0}, x] + (-256 + 2304*x + (4096*x^2)/3)*HPL[{3, 1, 0}, x] + 
   (-512 - 1536*x)*HPL[{4, 0, 0}, x] + (-1536 - 1536*x)*HPL[{4, 1, 0}, x] + 
   (4096 - 4096*x)*HPL[{-3, -1, -1, 0}, x] + (-5120 + 5120*x)*
    HPL[{-3, -1, 0, 0}, x] + (3840 - 2816*x)*HPL[{-3, 0, 0, 0}, x] + 
   (2048 - 2048*x)*HPL[{-2, -2, -1, 0}, x] + (-3584 + 3584*x)*
    HPL[{-2, -2, 0, 0}, x] + (2048 - 2048*x)*HPL[{-2, -1, -2, 0}, x] + 
   (-1024 - 8192/(3*x) + 3072*x)*HPL[{-2, -1, -1, 0}, x] + 
   (2816 + 8192/(3*x) - 3328*x + 4096*x^2)*HPL[{-2, -1, 0, 0}, x] + 
   (-1024 + 1024*x)*HPL[{-2, -1, 2, 0}, x] + 
   (-3072 - 4096/(3*x) + 1280*x - (16384*x^2)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (1024 - 4096/(3*x) + 1024*x - (4096*x^2)/3)*HPL[{-1, -2, -1, 0}, x] + 
   (-256 + 10240/(3*x) - 256*x + (10240*x^2)/3)*HPL[{-1, -2, 0, 0}, x] + 
   (1024 - 4096/(3*x) + 1024*x - (4096*x^2)/3)*HPL[{-1, -1, -2, 0}, x] + 
   (-7680 - 8192/(9*x) - 7680*x - (8192*x^2)/9)*HPL[{-1, -1, -1, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, -1, -1, 2}, x] + 
   (2176 + 8192/(9*x) + 2176*x + (8192*x^2)/9)*HPL[{-1, -1, 0, 0}, x] + 
   (512 + 4096/(3*x) + 512*x + (4096*x^2)/3)*HPL[{-1, -1, 2, 0}, x] + 
   (9536/3 - 4096/(9*x) + (9536*x)/3 - (4096*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, 2, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, 2, 1, 0}, x] + 
   (-1120/3 + (1120*x)/3)*HPL[{1, 0, 0, 0}, x] + 
   (-8192 + 16384/(3*x) + 8192*x - (16384*x^2)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12032/3 - (12032*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (1664 - 1024/(3*x) - 1664*x + (1024*x^2)/3)*HPL[{1, 2, 0, 0}, x] + 
   (2176 - 4608*x + (8192*x^2)/3)*HPL[{2, 0, 0, 0}, x] + 
   (2816 - 512*x + (2048*x^2)/3)*HPL[{2, 1, 0, 0}, x] + 
   (768 + 768*x)*HPL[{2, 2, 0, 0}, x] + (128 + 2176*x)*HPL[{3, 0, 0, 0}, x] + 
   2048*HPL[{3, 1, 0, 0}, x] + (4096 - 4096*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-4608 + 4608*x)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (1024 - 1024*x)*HPL[{-2, 0, 0, 0, 0}, x] + (-4096/x - 4096*x^2)*
    HPL[{-1, -1, -1, 0, 0}, x] + (1280 + 16384/(3*x) + 1280*x + 
     (16384*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-3072 - 3072/x - 3072*x - 3072*x^2)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (1536 + (10240*x^2)/3)*HPL[{0, 0, 0, 0, 0}, x] + 
   (3584 - 1024/(3*x) - 3584*x + (1024*x^2)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (6016 - 8192/(3*x) - 6016*x + (8192*x^2)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (2560 - 2048/(3*x) - 2560*x + (2048*x^2)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (2048 + 2048*x)*HPL[{2, 0, 0, 0, 0}, x] + 
   (1280 + 1280*x)*HPL[{2, 1, 0, 0, 0}, x] + 
   (1024 + 1024*x)*HPL[{2, 1, 1, 0, 0}, x] - 
   1536*HPL[{0, 0, 0, 0, 0, 0}, x] + (-3072 + 3072*x)*HPL[{-4}, x]*zeta[2] + 
   (4096 - 4096*x)*HPL[{-3, -1}, x]*zeta[2] + 
   (2048 - 2048*x)*HPL[{-2, -2}, x]*zeta[2] + (-4096 - 4096/x - (8192*x^2)/3)*
    HPL[{-2, -1}, x]*zeta[2] + (-2048 - 10240/(3*x) - 2048*x - (10240*x^2)/3)*
    HPL[{-1, -2}, x]*zeta[2] + (4096 + 8192/(3*x) + 4096*x + (8192*x^2)/3)*
    HPL[{-1, -1, -1}, x]*zeta[2] + HPL[{-2, -1, 0}, x]*
    (10240/3 + (256*x)/3 + (8192*x^2)/9 + (1024 - 1024*x)*zeta[2]) + 
   HPL[{3, 0}, x]*(-8224/3 - (17632*x)/3 + (4096*x^2)/9 + 
     (3072 - 1024*x)*zeta[2]) + HPL[{2, 0, 0}, x]*
    (-4480/3 - 6208*x + (256 + 256*x)*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-6208/3 + (8000*x)/3 - (8192*x^2)/9 + 
     (-512 + 512*x)*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (-4736/3 - (14848*x)/3 + (4096*x^2)/9 + (4352 + 768*x)*zeta[2]) + 
   HPL[{2, 2}, x]*(-10496/3 - (10496*x)/3 + (1024 + 1024*x)*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-10496/3 - (10496*x)/3 + (1024 + 1024*x)*zeta[2]) + 
   HPL[{3, 1}, x]*(-1408/3 - (25216*x)/3 + (8192*x^2)/9 + 
     (2048 + 2048*x)*zeta[2]) + HPL[{-3, 0}, x]*(-4096/3 - 384*x - 
     (4096*x^2)/9 + (-2560 + 2560*x)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(57344/9 - 512/x + (57344*x)/9 - 512*x^2 + 
     (-5632 - 14336/(3*x) - 5632*x - (14336*x^2)/3)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(-23296/3 + (23296*x)/3 + 
     (-2560 + 8192/(3*x) + 2560*x - (8192*x^2)/3)*zeta[2]) + 
   HPL[{-1, 2}, x]*(-27776/9 + 512/x - (27776*x)/9 + 512*x^2 + 
     (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-13184/3 + (13184*x)/3 + 
     (-1664 + 4096/(3*x) + 1664*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{1, 2}, x]*(-23296/3 + (23296*x)/3 + 
     (512 + 2048/(3*x) - 512*x - (2048*x^2)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(-26816/9 + 512/x - (26816*x)/9 + 512*x^2 + 
     (4864 + 11264/(3*x) + 4864*x + (11264*x^2)/3)*zeta[2]) + 
   (-133760/9 - (83648*x)/9 + 1280*x^2)*zeta[3] + (3840 + 1792*x)*zeta[3]^2 + 
   HPL[{0, 0, 0}, x]*(-47744/9 - (11168*x)/9 - 512*x^2 + 
     (-2816 - 1920*x - 5120*x^2)*zeta[2] + 2048*zeta[3]) + 
   HPL[{3}, x]*(-78592/9 + (134528*x)/9 - 512*x^2 + 
     (-768 + 256*x + (2048*x^2)/3)*zeta[2] + (-1536 - 5632*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(48512/9 + (188288*x)/9 + (-512 + 4096/(3*x) - 1536*x)*
      zeta[2] + (-5120 - 5120*x)*zeta[3]) + 
   HPL[{2, 0}, x]*(-33248/9 + (106528*x)/9 + 
     (384 + 2048/(3*x) + 3200*x - (8192*x^2)/3)*zeta[2] + 
     (-2560 - 2560*x)*zeta[3]) + HPL[{-2, 0}, x]*(-8704/9 - (32896*x)/9 + 
     512*x^2 + (5248 + 10240/(3*x) + 2432*x + (14336*x^2)/3)*zeta[2] + 
     (1280 - 1280*x)*zeta[3]) + HPL[{-3}, x]*
    ((3072 - 2560*x + (10240*x^2)/3)*zeta[2] + (-2560 + 4608*x)*zeta[3]) + 
   HPL[{2}, x]*(7936/9 - 4672*x + (-15616/3 - 3456*x - (4096*x^2)/9)*
      zeta[2] + (-6912 + 11520*x - 6144*x^2)*zeta[3]) + 
   HPL[{1, 1}, x]*(274816/9 - (274816*x)/9 + 
     (-3840 + 4096/(9*x) + 3840*x - (4096*x^2)/9)*zeta[2] + 
     (-16896 + 6144/x + 16896*x - 6144*x^2)*zeta[3]) + 
   zeta[2]*(-94016/3 + (88960*x)/3 + (5888 - 3072*x - 4096*x^2)*zeta[3]) + 
   HPL[{1, 0}, x]*(24992/9 - (24992*x)/9 + 
     (13888/3 + 2048/(9*x) - (13888*x)/3 - (2048*x^2)/9)*zeta[2] + 
     (-8448 + 3072/x + 8448*x - 3072*x^2)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-26624/3 - 4096/(3*x) - (26624*x)/3 - (4096*x^2)/3)*
      zeta[2] + (-3072 - 2048/x - 3072*x - 2048*x^2)*zeta[3]) + 
   HPL[{-1, 0}, x]*(-49280/9 - (49280*x)/9 + 
     (13760/3 + 10240/(9*x) + (13760*x)/3 + (10240*x^2)/9)*zeta[2] + 
     (5504 + 7168/(3*x) + 5504*x + (7168*x^2)/3)*zeta[3]) + 
   (18864 + 1280*x + (11776*x^2)/9)*zeta[4] + 
   HPL[{-2}, x]*((13696/3 + (2560*x)/3 + (4096*x^2)/3)*zeta[2] + 
     (4736 + 14336/(3*x) + 128*x + 2048*x^2)*zeta[3] + 
     (4096 - 4096*x)*zeta[4]) + HPL[{0, 0}, x]*(-39424/9 + (141344*x)/9 + 
     (-1728 - (1024*x)/3 - (4096*x^2)/3)*zeta[2] + (-5120 - (16384*x^2)/3)*
      zeta[3] + (-2624 + 320*x)*zeta[4]) + 
   HPL[{1}, x]*(223424/9 - (223424*x)/9 + 
     (-98560/9 - 256/x + (98560*x)/9 + 256*x^2)*zeta[2] + 
     (-3584 + 3584*x)*zeta[3] + (-9984 + 6656/x + 9984*x - 6656*x^2)*
      zeta[4]) + HPL[{-1}, x]*((6272 - 768/x + 6272*x - 768*x^2)*zeta[2] + 
     (10176 + 14336/(9*x) + 10176*x + (14336*x^2)/9)*zeta[3] + 
     (7296 + 768/x + 7296*x + 768*x^2)*zeta[4]) + 
   (-128 - 640*x - 3584*x^2)*zeta[5] + 
   HPL[{0}, x]*(-8192/9 - (76480*x)/9 + 
     (-24064/3 + (12416*x)/3 - (14336*x^2)/9)*zeta[3] + 
     zeta[2]*(-15040/3 - (109760*x)/9 + 1024*x^2 + (2048 + 3072*x)*zeta[3]) + 
     (-64 + 1440*x - 7424*x^2)*zeta[4] + 1536*zeta[5]) + 
   (-1520/3 + (20272*x)/3)*zeta[6])


==> anc/Pqq3NSm.m <==
color[cf*nf^3]*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + (64*x)/27)*
    HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*HPL[{0, 0}, x] + 
   (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*HPL[{0, 0, 0}, x] + 
   (-32/27 - (32*x)/27)*zeta[3] + plusDis[0, 1 - x]*
    (-32/81 + (64*zeta[3])/27) + delta[1 - x]*(-131/81 + (32*zeta[2])/81 + 
     (304*zeta[3])/81 - (32*zeta[4])/27)) + 
 color[ca*cf*nf^2]*(2465/18 - (24031*x)/162 + (-376/27 - (568*x)/27)*
    HPL[{2}, x] + (16/27 - 320/(27*(-1 + x)) - (80*x)/3 - 640/(27*(1 + x)))*
    HPL[{3}, x] + (32/9 - 64/(9*(-1 + x)) - (32*x)/3 - 128/(9*(1 + x)))*
    HPL[{4}, x] + (64/9 + 64/(9*(-1 + x)) - 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (32/27 - (416*x)/27 - 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (128/9 - (128*x)/9)*HPL[{1, 1}, x] + 
   (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
   (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (64/9 + (64*x)/9)*HPL[{2, 1}, x] + 
   (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (32/9 - (32*x)/9 - 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (128/27 - (512*x)/27 - 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-424/27 - 1168/(27*(-1 + x)) + 8*x + 640/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
    HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
    HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
    HPL[{2, 0, 0}, x] + (32/9 - (32*x)/9 - 64/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32/3 - 32/(3*(-1 + x)) + 32/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-1048/81 + (568*x)/27 - 608/(81*(1 + x)))*
    zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{-1, 0}, x]*(-2176/81 - (3392*x)/81 - 1216/(81*(1 + x)) + 
     (32/9 - (32*x)/9 - 64/(9*(1 + x)))*zeta[2]) + 
   HPL[{0, 0}, x]*(3088/81 - 4952/(81*(-1 + x)) - (176*x)/27 + 
     608/(81*(1 + x)) + (32/9 + 128/(9*(-1 + x)) + (32*x)/3 + 64/(9*(1 + x)))*
      zeta[2]) + (-320/9 - 640/(27*(-1 + x)) - (512*x)/9 + 320/(9*(1 + x)))*
    zeta[3] + HPL[{1}, x]*(-608/27 + (608*x)/27 + 
     (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*zeta[3]) + 
   HPL[{0}, x]*(9223/81 - 3170/(81*(-1 + x)) - (6761*x)/81 + 
     (16/27 + 640/(27*(-1 + x)) + (80*x)/3 + 320/(27*(1 + x)))*zeta[2] + 
     (-128/9 - 224/(9*(-1 + x)) - (32*x)/3 + 32/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1}, x]*((256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*zeta[2] + 
     (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[3]) + 
   plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
     (112*zeta[4])/3) + (200/9 + 16/(3*(-1 + x)) + (184*x)/9 - 
     16/(9*(1 + x)))*zeta[4] + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
     zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - (88*zeta[5])/9)) + 
 color[cf^2*nf^2]*(-1388/81 - (1004*x)/81 + 
   (5536/81 - 1216/(81*(-1 + x)) + (1120*x)/81)*HPL[{2}, x] + 
   (-320/27 - 1280/(27*(-1 + x)) + (64*x)/9 + 1280/(27*(1 + x)))*
    HPL[{3}, x] + (-224/9 - 64/(3*(-1 + x)) + (32*x)/9 + 256/(9*(1 + x)))*
    HPL[{4}, x] + (-128/9 - 128/(9*(-1 + x)) + 128/(9*(1 + x)))*
    HPL[{-3, 0}, x] + (-64/27 + (832*x)/27 + 1280/(27*(1 + x)))*
    HPL[{-2, 0}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-256/9 + (256*x)/9)*HPL[{1, 1}, x] + 
   (-256/27 - 1280/(27*(-1 + x)) - (1024*x)/27)*HPL[{2, 0}, x] + 
   (-128/9 - (128*x)/9)*HPL[{2, 1}, x] + (-32/3 - 64/(3*(-1 + x)) - (32*x)/3)*
    HPL[{3, 0}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (-256/9 + (256*x)/9 + 512/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-256/27 - 208/(27*(-1 + x)) - 96*x - 1280/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*
    HPL[{1, -2, 0}, x] + (-512/27 - 2560/(27*(-1 + x)) - (2048*x)/27)*
    HPL[{1, 0, 0}, x] + (-160/9 - 320/(9*(-1 + x)) - (160*x)/9)*
    HPL[{2, 0, 0}, x] + (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32/3 - 64/(3*(-1 + x)) - 32*x - 64/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-224/9 - 448/(9*(-1 + x)) - (224*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-1184/81 - (1120*x)/81 + 1216/(81*(1 + x)))*
    zeta[2] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{1, 0}, x]*(1600/81 - 1216/(81*(-1 + x)) - (2816*x)/81 + 
     (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
   HPL[{0, 0}, x]*(-3344/81 + 80/(9*(-1 + x)) - (3184*x)/27 - 
     1216/(81*(1 + x)) + (32/3 + 64/(9*(-1 + x)) - (32*x)/9 - 
       128/(9*(1 + x)))*zeta[2]) + HPL[{-1, 0}, x]*
    (4352/81 + (6784*x)/81 + 2432/(81*(1 + x)) + 
     (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[2]) + 
   (1504/27 + 1280/(27*(-1 + x)) + (928*x)/27 - 640/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(1952/27 - (1952*x)/27 + (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*
      zeta[3]) + HPL[{-1}, x]*((-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*
      zeta[2] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*zeta[3]) + 
   HPL[{0}, x]*(-5660/81 - 1244/(27*(-1 + x)) - (6748*x)/81 + 
     (256/27 + 640/(27*(-1 + x)) - (64*x)/9 - 640/(27*(1 + x)))*zeta[2] + 
     (64/9 + 64/(9*(-1 + x)) - 64/(9*(1 + x)))*zeta[3]) + 
   (-32 - 256/(9*(-1 + x)) - (256*x)/9 + 32/(9*(1 + x)))*zeta[4] + 
   plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
   delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
     (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
 color[cf^3*nf]*(28622/9 - (29194*x)/9 + 
   (-1120/3 + 448/(3*(-1 + x)) + 1632*x + 1600/(1 + x))*HPL[{4}, x] + 
   (128/3 + 896/(3*(-1 + x)) + 384*x + 1408/(3*(1 + x)))*HPL[{5}, x] + 
   (640/3 - 256/(3*(-1 + x)) - (1024*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (256/3 - 1024/(3*(-1 + x)) - 1152*x - 512/(1 + x))*
    HPL[{-3, 0}, x] + (256 - 256*x - 2048/(3*(1 + x)))*HPL[{-3, 2}, x] + 
   (960 - 2496*x - 9728/(3*(1 + x)))*HPL[{-2, 2}, x] - 
   (512*HPL[{-2, 3}, x])/(3*(1 + x)) + 
   (3968/3 - (7040*x)/3 - 11008/(3*(1 + x)))*HPL[{-1, 3}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-512/3 + (512*x)/3)*HPL[{1, 2}, x] + 
   (384 + 2560/(3*(-1 + x)) + (1408*x)/3)*HPL[{1, 3}, x] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, 4}, x] + 
   (128/3 + 1280/(3*(-1 + x)) + (640*x)/3)*HPL[{2, 2}, x] + 
   (256/3 + 1280/(3*(-1 + x)) + (1024*x)/3 + 256/(1 + x))*HPL[{2, 3}, x] + 
   (-32 + 704/(3*(-1 + x)) + 352*x + 640/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (-192 + 896/(3*(-1 + x)) - (2624*x)/3 - 256/(1 + x))*HPL[{3, 1}, x] + 
   (640/3 + 256/(-1 + x) + (128*x)/3 - 512/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (1184/3 + 896/(3*(-1 + x)) + 96*x - 256/(1 + x))*HPL[{4, 0}, x] + 
   (640 + 512/(3*(-1 + x)) - 384*x - 1024/(1 + x))*HPL[{4, 1}, x] + 
   (-512/3 + 256/(3*(-1 + x)) + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (1792/3 - 128/(-1 + x) - 768*x - 3328/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-896/3 - 256/(-1 + x) + (128*x)/3 + 
     1024/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (640/3 + 1280/(-1 + x) + 1664*x + 2560/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (608 - 640/(-1 + x) - (8224*x)/3 - 7936/(3*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-384 + 384*x + 2048/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-3584/3 + (3584*x)/3 + 7168/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-256 + 256*x + 512/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (-128 + (2176*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (-1536 + 3584*x + 5120/(1 + x))*HPL[{-1, -1, 2}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (1408/3 + (128*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
   (768 + 1280*x + 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-1280/3 + (1280*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-4096/3 + (4096*x)/3 + 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
   (1280/3 + 1792/(3*(-1 + x)) + (512*x)/3)*HPL[{1, -2, 0}, x] + 
   (128 + 1280/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 3, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (-512/3 - 512/(3*(-1 + x)) + (256*x)/3 + 256/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 - 320/(3*(-1 + x)) + (512*x)/3)*HPL[{2, 0, 0}, x] + 
   (128/3 + 1280/(3*(-1 + x)) + (640*x)/3)*HPL[{2, 1, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{2, 2, 0}, x] + 
   (320 + 384/(-1 + x) + (1088*x)/3)*HPL[{3, 0, 0}, x] + 
   (640/3 + 256/(-1 + x) + (128*x)/3 - 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (2176/3 - 896/(3*(-1 + x)) - 1024*x - 4736/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (-512 + 512*x + 1024/(1 + x))*
    HPL[{-1, -2, 0, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
   (-1280 + (8960*x)/3 + 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (1088/3 - 1856*x - 6656/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-128 + 128*x + 256/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-416/3 - 928/(3*(-1 + x)) + (2656*x)/3 + 352/(1 + x))*
    HPL[{0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (128 + 256/(-1 + x) + 128*x)*
    HPL[{1, -2, 0, 0}, x] + (-1504/3 - 2624/(3*(-1 + x)) - (1120*x)/3)*
    HPL[{1, 0, 0, 0}, x] + (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (128 - 128*x)*HPL[{1, 1, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (1120/3 + 1792/(3*(-1 + x)) + (1504*x)/3 + 128/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (128/3 + 1024/(3*(-1 + x)) + (896*x)/3 + 
     256/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-2560/3 + (2560*x)/3 + 5120/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (704 - 704*x - 1408/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1184/3 - 256/(3*(-1 + x)) + (1120*x)/3 + 512/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (64 + 128/(-1 + x) + 64*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (1280/3 + 2560/(3*(-1 + x)) + (1280*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-1024/3 + 128/(3*(-1 + x)) + (1024*x)/3 + 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (1792/3 + 512/(-1 + x) - (256*x)/3 - 2048/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 0, 0}, x]*(256/3 - 320/(-1 + x) - (1216*x)/3 + 
     (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(-512/3 + (512*x)/3 + 
     (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(3368/3 + 136/(-1 + x) + (3112*x)/3 - 272/(1 + x) + 
     (512/3 - 512/(3*(-1 + x)) - 384*x - 1792/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 1}, x]*(-2096/3 - (1072*x)/3 + (256 - 256*x - 512/(1 + x))*
      zeta[2]) + HPL[{-1, 2}, x]*(-2016 - 2336*x - 320/(1 + x) + 
     (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(-136/3 - 160/(-1 + x) + 168*x + 
     (-64/3 - 1024/(3*(-1 + x)) - (832*x)/3 - 256/(1 + x))*zeta[2]) + 
   HPL[{3}, x]*(2936/3 + 64/(-1 + x) + (7064*x)/3 + 160/(1 + x) + 
     (-128 - 256/(3*(-1 + x)) + (128*x)/3 + 640/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(-64 + (640*x)/3 + 160/(1 + x) + 
     (-64 + 64*x + 256/(1 + x))*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (-4048/3 - (3568*x)/3 + 160/(1 + x) + 
     (-832/3 + (832*x)/3 + 1664/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-1984/3 - (1984*x)/3 + (-512 + 512*x + 1024/(1 + x))*
      zeta[2]) + (-3808/3 - 64/(-1 + x) - (3200*x)/3 - 240/(1 + x))*zeta[3] + 
   HPL[{1, 1}, x]*(-3520/3 + (3520*x)/3 + (-256 + 256*x)*zeta[2] + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(728/3 + 880/(3*(-1 + x)) + (152*x)/3 + 
     (-320/3 - 128/(-1 + x) - (64*x)/3)*zeta[2] + 
     (-384 - 768/(-1 + x) - 384*x)*zeta[3]) + 
   HPL[{-2}, x]*((-2560/3 + 640/(-1 + x) + 3328*x + 11008/(3*(1 + x)))*
      zeta[2] + (256/3 - 512/(-1 + x) - (1792*x)/3 - 2048/(3*(1 + x)))*
      zeta[3]) + HPL[{2}, x]*(4424/3 + 880/(3*(-1 + x)) + (4040*x)/3 + 
     64/(1 + x) + (-448/3 + (1856*x)/3 + 640/(1 + x))*zeta[2] + 
     (-64 - 768/(-1 + x) - 576*x - 512/(1 + x))*zeta[3]) + 
   HPL[{0, 0}, x]*(4580/3 - 8/(3*(-1 + x)) + (1892*x)/3 + 784/(3*(1 + x)) + 
     (1376/3 - 64/(-1 + x) - 1632*x - 5056/(3*(1 + x)))*zeta[2] + 
     (-704/(3*(-1 + x)) - 512*x - 448/(1 + x))*zeta[3]) + 
   zeta[2]*(-1880/3 - (4040*x)/3 - 1072/(3*(1 + x)) + 
     (832/3 + 512/(3*(-1 + x)) - 128*x - 384/(1 + x))*zeta[3]) + 
   HPL[{-1, 0}, x]*(848 + (784*x)/3 - 1760/(3*(1 + x)) + 
     (-1600 + (8384*x)/3 + 13184/(3*(1 + x)))*zeta[2] + 
     (-64/3 + (64*x)/3 + 128/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1}, x]*((1280 - 3840*x - 5120/(1 + x))*zeta[2] + 
     (-1024 + 1024*x + 2048/(1 + x))*zeta[3]) + 
   (-1272 - 112/(-1 + x) - (3640*x)/3 + 2704/(3*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(5248/3 - (5248*x)/3 + (1504/3 - (1504*x)/3)*zeta[2] + 
     (192 + 896/(-1 + x) + 704*x)*zeta[3] + (-432 - 864/(-1 + x) - 432*x)*
      zeta[4]) + HPL[{0}, x]*(8422/3 - 638/(3*(-1 + x)) - (4922*x)/3 - 
     304/(3*(1 + x)) + (-3128/3 - 144/(-1 + x) - (7064*x)/3 - 80/(1 + x))*
      zeta[2] + (1312/3 + 512/(3*(-1 + x)) - 1568*x - 4544/(3*(1 + x)))*
      zeta[3] + (288 - 112/(3*(-1 + x)) - (1424*x)/3 - 2224/(3*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((5056/3 + (6016*x)/3 + 320/(1 + x))*zeta[2] + 
     (-1280 + 2304*x + 3584/(1 + x))*zeta[3] + 
     (-4192/3 + (4192*x)/3 + 8384/(3*(1 + x)))*zeta[4]) + 
   plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
   (2000/3 + 448/(3*(-1 + x)) - (112*x)/3 - 1216/(3*(1 + x)))*zeta[5] + 
   delta[1 - x]*(32 + zeta[2]*(162 - (256*zeta[3])/3) - 308*zeta[3] + 
     224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)) + 
 color[ca^2*cf*nf]*(-8315/162 + (18863*x)/54 + 
   (-1144/9 + 1712/(9*(-1 + x)) + (3496*x)/9 + 3616/(9*(1 + x)))*
    HPL[{4}, x] + (-128/3 + 128/(3*(-1 + x)) + 32*x + 256/(3*(1 + x)))*
    HPL[{5}, x] + (32 - 32*x - 128/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (-464/9 - 32/(9*(-1 + x)) - (896*x)/9 + 32/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (1280/9 + 832/(9*(-1 + x)) - (448*x)/9 - 640/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (368 + 608/(3*(-1 + x)) - (2032*x)/3 - 
     9088/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (96 + 128/(3*(-1 + x)) - (160*x)/3 - 512/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (2816/9 - (6272*x)/9 - 9088/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (320/3 - (320*x)/3 - 640/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (2240/9 + 3136/(9*(-1 + x)) + (896*x)/9)*HPL[{1, 3}, x] + 
   (1120/9 + 1088/(9*(-1 + x)) - (32*x)/9)*HPL[{1, 4}, x] + 
   (64/3 - (64*x)/3 + 256/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (64/3 + (64*x)/3)*HPL[{2, 4}, x] + (-64/9 - (3008*x)/9 - 1408/(9*(1 + x)))*
    HPL[{3, 1}, x] + (64/3 + (64*x)/3)*HPL[{3, 3}, x] + 
   (88/3 + 64/(3*(-1 + x)) - (40*x)/3 - 128/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (96 - (224*x)/3 - 512/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (416/9 + 128/(-1 + x) + (736*x)/9 - 64/(9*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (304/3 + 224/(9*(-1 + x)) - (688*x)/9 - 1312/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-160/3 - 256/(3*(-1 + x)) - 32*x)*
    HPL[{-2, -2, 0}, x] + (112/9 + 1088/(3*(-1 + x)) + (3920*x)/9)*
    HPL[{-2, -1, 0}, x] + (-320/3 + 256/(3*(-1 + x)) + 192*x + 
     1024/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-64/9 - 144/(-1 + x) - (3152*x)/9 - 3136/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (-64 + 128/(3*(-1 + x)) + (320*x)/3 + 
     512/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-416/9 + (416*x)/9 + 832/(9*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{-1, -2, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (-1664/3 + 1152*x + 5120/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (64 + 64*x)*HPL[{-1, 2, 0}, x] + (1664/9 + (4480*x)/9 + 2816/(9*(1 + x)))*
    HPL[{-1, 2, 1}, x] + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
    HPL[{-1, 3, 0}, x] + (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*
    HPL[{-1, 3, 1}, x] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -3, 0}, x] + 
   (2848/9 + 4352/(9*(-1 + x)) + (1504*x)/9)*HPL[{1, -2, 0}, x] + 
   (448/9 + 896/(9*(-1 + x)) + (448*x)/9)*HPL[{1, -2, 2}, x] + 
   (128/3 - 512/(3*(-1 + x)) - (640*x)/3)*HPL[{1, 1, 3}, x] + 
   (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, 3, 0}, x] + 
   (-128 - 128/(-1 + x) + 128/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{2, 1, 3}, x] + 
   (8/3 - 128/(3*(-1 + x)) - (56*x)/3 - 64/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (-224/3 + 128/(3*(-1 + x)) + (352*x)/3 + 512/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (368/3 - 64/(-1 + x) - (560*x)/3 - 
     832/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (-512/3 - (512*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-832/3 + 576*x + 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-112/9 - (2288*x)/9 - 2176/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-64 + 64*x + 128/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (560/3 + 176/(3*(-1 + x)) - 176/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, -2, -1, 0}, x] + 
   (800/9 + 1600/(9*(-1 + x)) + (800*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-2032/9 - 5696/(9*(-1 + x)) - (3664*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 1, -2, 0}, x] + 
   (-160 - 1280/(3*(-1 + x)) - (800*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-48 - 320/(3*(-1 + x)) - (80*x)/3 + 64/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (-400/3 - 256/(3*(-1 + x)) + 80*x + 
     256/(3*(1 + x)))*HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*
    HPL[{2, 2, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{3, 1, 0, 0}, x] + 
   (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (976/9 - (976*x)/9 - 1952/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + 256/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-976/9 - 1952/(9*(-1 + x)) - (976*x)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-128 + 128*x)*HPL[{1, 1, 1, 0, 0}, x] + (-128/3 - (128*x)/3)*
    HPL[{2, 1, 1, 0, 0}, x] + (-1072/9 - 256/(9*(-1 + x)) + (272*x)/3 + 
     1888/(9*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (192 + 256/(3*(-1 + x)) - (320*x)/3 - 1024/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*HPL[{1, -2}, x]*
    zeta[2] + (-512/3 - 256/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-128/3 - (128*x)/3)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{3, 0}, x]*(-112/9 + 352/(9*(-1 + x)) - (112*x)/9 + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{2, 0, 0}, x]*
    (-152 - 992/(3*(-1 + x)) - 216*x + 32/(1 + x) + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{1, 0, 0}, x]*
    (-152/9 - 4624/(9*(-1 + x)) - (4472*x)/9 + 
     (-400/3 - 416/(3*(-1 + x)) - (16*x)/3)*zeta[2]) + 
   HPL[{-1, 2}, x]*(-18064/27 - (36560*x)/27 - 18496/(27*(1 + x)) + 
     (64 - 64*x - 128/(1 + x))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (16244/27 + 13820/(27*(-1 + x)) - (796*x)/9 - 10916/(27*(1 + x)) + 
     (224/3 - 64/(3*(-1 + x)) - 32*x - 320/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(-7984/27 - 344/(3*(-1 + x)) + (16120*x)/27 + 
     9248/(27*(1 + x)) + (-176/3 - 64/(3*(-1 + x)) + (112*x)/3 + 
       320/(3*(1 + x)))*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (-11128/27 - (1880*x)/27 + 9248/(27*(1 + x)) + 
     (-880/9 + (880*x)/9 + 1760/(9*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-2720/9 - (2720*x)/9 + (-128 + 128*x + 256/(1 + x))*
      zeta[2]) + (-1304/3 + 4364/(27*(-1 + x)) + (5188*x)/9 - 
     4624/(9*(1 + x)))*zeta[3] + (-64/3 - (64*x)/3)*zeta[3]^2 + 
   HPL[{1, 1}, x]*(-6688/9 + (6688*x)/9 + (-256/3 + (256*x)/3)*zeta[2] + 
     (-512/3 - 1792/(3*(-1 + x)) - (1280*x)/3)*zeta[3]) + 
   HPL[{1, 0}, x]*(-1984/9 + (1984*x)/9 + 
     (-112 - 320/(3*(-1 + x)) + (16*x)/3)*zeta[2] + 
     (-16 - 160/(-1 + x) - 144*x)*zeta[3]) + 
   HPL[{2, 0}, x]*(-992/9 - (992*x)/9 + (-176/3 - 64/(-1 + x) + (16*x)/3 - 
       64/(1 + x))*zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{3}, x]*(2680/27 + 4864/(27*(-1 + x)) + (8920*x)/9 + 
     9248/(27*(1 + x)) + (-208/9 - 32/(9*(-1 + x)) + (368*x)/9 + 64/(1 + x))*
      zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 1}, x]*(-3056/9 - (3056*x)/9 + 
     (256/3 - (256*x)/3 - 512/(3*(1 + x)))*zeta[2] + 
     (128/3 + (128*x)/3)*zeta[3]) + HPL[{0, 0}, x]*
    (14308/81 + 48112/(81*(-1 + x)) + (716*x)/27 - 21616/(81*(1 + x)) + 
     (680/9 - 1744/(9*(-1 + x)) - (3496*x)/9 - 3584/(9*(1 + x)))*zeta[2] + 
     (544/3 + 192/(-1 + x) - 192/(1 + x))*zeta[3]) + 
   zeta[2]*(-14056/81 - (22796*x)/27 + 17728/(81*(1 + x)) + 
     (256/3 + 96/(-1 + x) - (320*x)/3 - 512/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2}, x]*((-3256/9 - 64/(3*(-1 + x)) + (8056*x)/9 + 9088/(9*(1 + x)))*
      zeta[2] + (16/3 - 320/(3*(-1 + x)) - 112*x - 256/(3*(1 + x)))*
      zeta[3]) + HPL[{-1, 0}, x]*(16028/81 + (56668*x)/81 + 
     40640/(81*(1 + x)) + (-4048/9 + (7216*x)/9 + 11264/(9*(1 + x)))*
      zeta[2] + (-896/9 + (896*x)/9 + 1792/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1}, x]*((1408/3 - (3712*x)/3 - 5120/(3*(1 + x)))*zeta[2] + 
     (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*zeta[3]) + 
   (946/9 + 916/(3*(-1 + x)) - (4288*x)/9 - 1900/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(20248/27 - (20248*x)/27 + (1360/9 - (1360*x)/9)*zeta[2] + 
     (3472/9 + 7232/(9*(-1 + x)) + (3760*x)/9)*zeta[3] + 
     (-440/9 - 3184/(9*(-1 + x)) - (2744*x)/9)*zeta[4]) + 
   HPL[{2}, x]*(10028/27 + (22796*x)/27 + 32/(1 + x) + 
     (-56/9 + (1960*x)/9 + 544/(3*(1 + x)))*zeta[2] + 
     (160/3 - 320/(3*(-1 + x)) - (608*x)/3 - 128/(1 + x))*zeta[3] + 
     (128/3 + (128*x)/3)*zeta[4]) + HPL[{0}, x]*
    (6181/81 + 38626/(81*(-1 + x)) + (54073*x)/81 - 548/(9*(1 + x)) + 
     (-10664/27 - 11036/(27*(-1 + x)) - (8920*x)/9 - 3076/(27*(1 + x)))*
      zeta[2] + (2872/9 + 5032/(9*(-1 + x)) - (2096*x)/9 - 4648/(9*(1 + x)))*
      zeta[3] + (352/9 - 8/(9*(-1 + x)) - (328*x)/3 - 1480/(9*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((13984/27 + (32480*x)/27 + 18496/(27*(1 + x)))*
      zeta[2] + (-3808/9 + (6304*x)/9 + 10112/(9*(1 + x)))*zeta[3] + 
     (-340 + 340*x + 680/(1 + x))*zeta[4]) + 
   (-4360/9 - 3616/(9*(-1 + x)) - (1592*x)/9 + 2528/(9*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-24137/81 - (23104*zeta[3])/27 + 
     zeta[2]*(20320/81 + (448*zeta[3])/3) - (176*zeta[4])/3 + 
     (2096*zeta[5])/9) + delta[1 - x]*(20027/108 + 
     zeta[2]*(-41092/81 - (580*zeta[3])/3) + (9554*zeta[3])/27 + 
     (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + (1130*zeta[5])/9 - 
     (3913*zeta[6])/27) + (-248/3 - (248*x)/3)*zeta[6]) + 
 color[(d4FF*nf)/nc]*(-3776 + 3776*x + (-256 - 256/(-1 + x) - (6400*x)/3)*
    HPL[{4}, x] + (2816*x*HPL[{-3, 0}, x])/3 + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{-3, 2}, x] + 
   (1024/3 + 128/(-1 + x) - 896*x)*HPL[{-2, 0}, x] + 
   (2816/3 + 512/(-1 + x) - (1280*x)/3)*HPL[{-2, 2}, x] + 
   (3328/3 + (3328*x)/3)*HPL[{-1, 2}, x] + (2560 - 2560*x)*HPL[{1, 3}, x] + 
   (5120/3 + 1024/(3*(-1 + x)) - (4096*x)/3)*HPL[{1, 4}, x] + 
   (1536 - 1536*x)*HPL[{2, 3}, x] + (512 + 512*x)*HPL[{2, 4}, x] + 
   (512 + 512*x)*HPL[{3, 3}, x] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-512/(3*(-1 + x)) - (512*x)/3 - 512/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (1280/3 - (1280*x)/3)*HPL[{-2, -1, 0}, x] + 
   (256 + 256/(-1 + x))*HPL[{-2, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (2048/3 + (2048*x)/3)*HPL[{-1, -1, 0}, x] + 
   (-1664/3 - 832/(3*(-1 + x)) + 832/(3*(1 + x)))*HPL[{0, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -2, 0}, x] + 
   (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*HPL[{1, -2, 2}, x] + 
   (3072 - 3072*x)*HPL[{1, 1, 3}, x] + (1024 + 1024*x)*HPL[{2, 1, 3}, x] + 
   (-256 - 256*x)*HPL[{-1, 0, 0, 0}, x] + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (256 - 256*x)*HPL[{1, 0, 0, 0}, x] + (-2560 + 2560*x)*
    HPL[{1, 1, 0, 0}, x] + (-1536 + 1536*x)*HPL[{1, 2, 0, 0}, x] + 
   (-1536 + 1536*x)*HPL[{2, 1, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 2, 0, 0}, x] + (-512 - 512*x)*
    HPL[{3, 1, 0, 0}, x] + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-3072 + 3072*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-1024 - 1024*x)*HPL[{2, 1, 1, 0, 0}, x] + 
   (256/3 + 1024/(3*(-1 + x)) + 256*x + 512/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-2176/3 - 512/(-1 + x) + (640*x)/3)*HPL[{-2}, x]*zeta[2] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, -2}, x]*zeta[2] + 
   (-512 - 512*x)*HPL[{3, 0}, x]*zeta[2] + (-3072 + 3072*x)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-1024 - 1024*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{2, 0, 0}, x]*(2560*x + (-512 - 512*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-832 + 832*x + (-1792 - 512/(-1 + x) + 1280*x)*
      zeta[2]) + HPL[{0, 0}, x]*(1088/3 + 320/(3*(-1 + x)) + (1408*x)/3 - 
     256/(1 + x) + (256 + 256/(-1 + x) + (6400*x)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(640/3 + (640*x)/3 + 
     (256/3 - (256*x)/3 - 512/(3*(1 + x)))*zeta[2]) + 
   (7936/3 + 1856/(3*(-1 + x)) + 704*x)*zeta[3] + (-512 - 512*x)*zeta[3]^2 + 
   HPL[{1, 1}, x]*(-4352 + 4352*x + (3072 - 3072*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(-2176 + 2176*x + (-2816 + 2816*x)*zeta[2] + 
     (1280 - 512/(-1 + x) - 1792*x)*zeta[3]) + 
   zeta[2]*(3584/3 - (7616*x)/3 + 256/(1 + x) + (256 + 512/(-1 + x) + 256*x)*
      zeta[3]) + HPL[{3}, x]*(-1280/3 - 1280/(3*(-1 + x)) - (8320*x)/3 + 
     (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*zeta[2] + 
     (512 + 512*x)*zeta[3]) + HPL[{2, 0}, x]*(-832 - 832*x + 
     (-1536 + 1536*x)*zeta[2] + (512 + 512*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(-1664 - 1664*x + (1024 + 1024*x)*zeta[3]) + 
   HPL[{-1, 0}, x]*(-1856/3 - (320*x)/3 + 512/(1 + x) + 
     (256 + 256*x)*zeta[2] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*
      zeta[3]) + (3520/3 + 128/(-1 + x) - (8608*x)/3)*zeta[4] + 
   HPL[{1}, x]*(-4544 + 4544*x + (-1024/3 + (1024*x)/3)*zeta[2] + 
     (1792 - 1792*x)*zeta[3] + (8960/3 - 512/(3*(-1 + x)) - (9472*x)/3)*
      zeta[4]) + HPL[{2}, x]*(-5440/3 + (7616*x)/3 + 
     (-640/3 - (640*x)/3)*zeta[2] + (1536 - 1536*x)*zeta[3] + 
     (1024 + 1024*x)*zeta[4]) + HPL[{-1}, x]*((-768 - 768*x)*zeta[2] + 
     (448 - 448*x - 896/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-7744/3 + (9664*x)/3 + 3776/(3*(1 + x)) + 
     (768 + 1472/(3*(-1 + x)) + (8320*x)/3 - 64/(1 + x))*zeta[2] + 
     (640 + 384/(-1 + x) - (4864*x)/3 + 128/(1 + x))*zeta[3] + 
     (-1024/3 - 1024/(3*(-1 + x)) + 1024/(3*(1 + x)))*zeta[4]) + 
   plusDis[0, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3) + 
   (-1280/3 - 1280/(3*(-1 + x)) + (1280*x)/3 + 2560/(3*(1 + x)))*zeta[5] + 
   (-1984 - 1984*x)*zeta[6] + delta[1 - x]*(-192 - (992*zeta[3])/3 + 
     256*zeta[3]^2 + zeta[2]*(1888/3 + 64*zeta[3]) - (352*zeta[4])/3 - 
     1120*zeta[5] + (1792*zeta[6])/9)) + color[ca*cf^2*nf]*
  (-340495/81 + (374561*x)/81 + (6448/9 + 496/(3*(-1 + x)) - (10960*x)/9 - 
     14432/(9*(1 + x)))*HPL[{4}, x] + 
   (352 + 448/(3*(-1 + x)) + 32*x - 1216/(3*(1 + x)))*HPL[{5}, x] + 
   (-512/3 + 128/(3*(-1 + x)) + (704*x)/3 + 256/(1 + x))*HPL[{-4, 0}, x] + 
   (544/9 + 1600/(9*(-1 + x)) + 736*x + 2240/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-1216/3 - 512/(3*(-1 + x)) + (704*x)/3 + 768/(1 + x))*HPL[{-3, 2}, x] + 
   (-11296/9 - 1280/(3*(-1 + x)) + (23584*x)/9 + 32768/(9*(1 + x)))*
    HPL[{-2, 2}, x] + (-192 - 256/(3*(-1 + x)) + (320*x)/3 + 
     1280/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (-11584/9 + (23104*x)/9 + 34688/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-896/3 + (896*x)/3 + 1792/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (128/3 - (128*x)/3)*HPL[{1, 2}, x] + 
   (-416 - 2368/(3*(-1 + x)) - (1120*x)/3)*HPL[{1, 3}, x] + 
   (-192 - 384/(-1 + x) - 192*x)*HPL[{1, 4}, x] + 
   (64/3 + (64*x)/3)*HPL[{2, 2}, x] + 
   (64 - 128/(-1 + x) - (704*x)/3 - 896/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (200 + 880/(3*(-1 + x)) + (728*x)/3 - 320/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (992/9 + 64/(-1 + x) + (11104*x)/9 + 3968/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-64/3 + 128/(3*(-1 + x)) + 64*x + 256/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-16/3 + 192/(-1 + x) + (688*x)/3 + 640/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-1088/3 + 640/(3*(-1 + x)) + (1472*x)/3 + 2560/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-896/(3*(-1 + x)) - 256*x - 512/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-1504/3 + 64/(3*(-1 + x)) + 544*x + 
     2560/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (256 + 896/(3*(-1 + x)) + (128*x)/3 - 512/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-448/3 - 4096/(3*(-1 + x)) - (5056*x)/3 - 
     1280/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
   (384 - 512/(3*(-1 + x)) - (1664*x)/3 - 1024/(1 + x))*HPL[{-2, -1, 2}, x] + 
   (-2704/9 + 1792/(3*(-1 + x)) + (18640*x)/9 + 18176/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (320 - 256/(3*(-1 + x)) - (1216*x)/3 - 
     2048/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + (1280 - 1280*x - 2560/(1 + x))*
    HPL[{-2, 2, 1}, x] + (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (-64/3 - 448*x - 1280/(3*(1 + x)))*
    HPL[{-1, -2, 0}, x] + (512 - 512*x - 1024/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (5632/3 - 4096*x - 17920/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-1088/3 - (448*x)/3 + 640/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
   (-6784/9 - (14720*x)/9 - 7936/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (384 - 384*x - 768/(1 + x))*HPL[{-1, 3, 0}, x] + 
   (4096/3 - (4096*x)/3 - 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7424/9 - 11392/(9*(-1 + x)) - (3968*x)/9)*HPL[{1, -2, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, -2, 2}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 3}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, 3, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (1024/3 + 1024/(3*(-1 + x)) - (128*x)/3 - 384/(1 + x))*
    HPL[{2, -2, 0}, x] + (3296/9 + 9328/(9*(-1 + x)) + (6176*x)/9 - 
     64/(1 + x))*HPL[{2, 0, 0}, x] + (64/3 + (64*x)/3)*HPL[{2, 1, 0}, x] + 
   (-32 + 128/(-1 + x) - (32*x)/3 + 128/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (-64/3 + 128/(3*(-1 + x)) + 64*x + 256/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (1216/3 - 256/(3*(-1 + x)) - (1472*x)/3 - 2560/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-608 + 832/(3*(-1 + x)) + (2656*x)/3 + 
     1344/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (1280/3 - (1280*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (1792/3 + (1792*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (3584/3 - (7936*x)/3 - 3840/(1 + x))*HPL[{-1, -1, 0, 0}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-7168/3 + (7168*x)/3 + 14336/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-1312/9 + (13024*x)/9 + 14336/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (192 - 192*x - 384/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (128/3 + 528/(-1 + x) + (160*x)/3 - 176/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (-896/3 - 1792/(3*(-1 + x)) - (896*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*
    HPL[{1, -2, 0, 0}, x] + (7576/9 + 18224/(9*(-1 + x)) + (10648*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (2048/3 + 4096/(3*(-1 + x)) + (2048*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (320/3 + 2560/(3*(-1 + x)) + (2240*x)/3)*
    HPL[{1, 1, 0, 0}, x] + (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*
    HPL[{1, 2, 0, 0}, x] + (-80 - 64/(3*(-1 + x)) - (560*x)/3 - 
     320/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (448/3 + 128/(3*(-1 + x)) - (448*x)/3 - 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (2560/3 - (2560*x)/3 - 5120/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (-1696/3 + (1696*x)/3 + 3392/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (1792/3 + 1280/(3*(-1 + x)) - 
     1280/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (800/3 + 1600/(3*(-1 + x)) + (800*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (1216/3 + 64/(3*(-1 + x)) - (1088*x)/3 - 2560/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-2048/3 - 1280/(3*(-1 + x)) + 256*x + 1024/(1 + x))*
    HPL[{-2, -1}, x]*zeta[2] + (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -2}, x]*
    zeta[2] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -2}, x]*zeta[2] + 
   HPL[{1, 0, 0}, x]*(-680/27 + 41744/(27*(-1 + x)) + (42424*x)/27 + 
     (160 + 320/(-1 + x) + 160*x)*zeta[2]) + HPL[{1, 1, 0}, x]*
    (128/3 - (128*x)/3 + (256 + 512/(-1 + x) + 256*x)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(2720/3 + (2720*x)/3 + (512 - 512*x - 1024/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0}, x]*(40232/27 + (19576*x)/27 - 
     20656/(27*(1 + x)) + (992/3 - (992*x)/3 - 1984/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(16448/27 + 224/(-1 + x) - (34112*x)/27 - 
     20656/(27*(1 + x)) + (448/3 + 128/(3*(-1 + x)) - (320*x)/3 - 
       1024/(3*(1 + x)))*zeta[2]) + HPL[{3}, x]*
    (-19136/27 + 12880/(27*(-1 + x)) - (23120*x)/9 - 20656/(27*(1 + x)) + 
     (64/3 - 128/(-1 + x) - 192*x - 704/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(3944/27 + 18496/(27*(-1 + x)) + (15848*x)/27 + 
     (-64/3 + 640/(3*(-1 + x)) + (704*x)/3 + 256/(1 + x))*zeta[2]) + 
   HPL[{-1, 2}, x]*(62096/27 + (103408*x)/27 + 41312/(27*(1 + x)) + 
     (-704/3 + (704*x)/3 + 1408/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(-36808/27 - 3064/(27*(-1 + x)) + (1984*x)/3 + 
     25192/(27*(1 + x)) + (-1568/3 - 256/(-1 + x) - 32*x + 512/(1 + x))*
      zeta[2]) + HPL[{2, 1}, x]*(7456/9 + (6688*x)/9 + 
     (-896/3 + (896*x)/3 + 1792/(3*(1 + x)))*zeta[2]) + 
   (51832/27 - 8560/(27*(-1 + x)) + (6904*x)/27 + 10328/(9*(1 + x)))*
    zeta[3] + HPL[{1, 0}, x]*(-12968/81 + 41504/(81*(-1 + x)) + 
     (54472*x)/81 + (128/9 - 512/(9*(-1 + x)) - (640*x)/9)*zeta[2] + 
     (1472/3 + 2944/(3*(-1 + x)) + (1472*x)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(15056/9 - (15056*x)/9 + (896/3 - (896*x)/3)*zeta[2] + 
     (2816/3 + 5632/(3*(-1 + x)) + (2816*x)/3)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-4736/3 + (13184*x)/3 + 17920/(3*(1 + x)))*zeta[2] + 
     (3584/3 - (3584*x)/3 - 7168/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 0}, x]*(-64312/81 - (123560*x)/81 - 59248/(81*(1 + x)) + 
     (15200/9 - (27104*x)/9 - 42304/(9*(1 + x)))*zeta[2] + 
     (608/3 - (608*x)/3 - 1216/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2}, x]*((10624/9 - 256/(-1 + x) - (31168*x)/9 - 34688/(9*(1 + x)))*
      zeta[2] + (-160/3 + 1408/(3*(-1 + x)) + (1568*x)/3 + 512/(1 + x))*
      zeta[3]) + HPL[{2}, x]*(-174344/81 + 41504/(81*(-1 + x)) - 
     (114680*x)/81 - 96/(1 + x) + (160/3 - 640/(3*(-1 + x)) - 864*x - 
       2048/(3*(1 + x)))*zeta[2] + (608/3 + 896/(-1 + x) + (2144*x)/3 + 
       512/(1 + x))*zeta[3]) + zeta[2]*(110032/81 + (114680*x)/81 - 
     21848/(81*(1 + x)) + (-1184/3 - 256/(-1 + x) + 192*x + 1600/(3*(1 + x)))*
      zeta[3]) + HPL[{0, 0}, x]*(-123248/81 - 832/(9*(-1 + x)) + 
     (33776*x)/27 + 33512/(81*(1 + x)) + 
     (-656 - 1808/(9*(-1 + x)) + (10960*x)/9 + 14752/(9*(1 + x)))*zeta[2] + 
     (-704/3 - 96/(-1 + x) + 384*x + 608/(1 + x))*zeta[3]) + 
   (1136/3 - 4960/(9*(-1 + x)) + (13496*x)/9 - 256/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(-81832/27 + (81832*x)/27 + (-496 + 496*x)*zeta[2] + 
     (-2048/3 - 5888/(3*(-1 + x)) - 1280*x)*zeta[3] + 
     (712 + 1424/(-1 + x) + 712*x)*zeta[4]) + 
   HPL[{-1}, x]*((-49856/27 - (91168*x)/27 - 41312/(27*(1 + x)))*zeta[2] + 
     (13376/9 - (22976*x)/9 - 36352/(9*(1 + x)))*zeta[3] + 
     (1360 - 1360*x - 2720/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-244922/81 + 5512/(27*(-1 + x)) + (162926*x)/81 + 
     120/(1 + x) + (35584/27 + 472/(27*(-1 + x)) + (23120*x)/9 + 
       7304/(27*(1 + x)))*zeta[2] + (-7424/9 - 9392/(9*(-1 + x)) + 1248*x + 
       16064/(9*(1 + x)))*zeta[3] + (224/3 + 536/(-1 + x) + (2216*x)/3 + 
       2056/(3*(1 + x)))*zeta[4]) + (456 + 2048/(3*(-1 + x)) + (472*x)/3 - 
     1184/(3*(1 + x)))*zeta[5] + plusDis[0, 1 - x]*
    (-34066/81 + zeta[2]*(440/3 - 128*zeta[3]) + (3712*zeta[3])/9 - 
     176*zeta[4] + 160*zeta[5]) + delta[1 - x]*
    (-7751/54 - (15400*zeta[3])/27 - (1232*zeta[3]^2)/3 + 
     zeta[2]*(-3892/27 + (2672*zeta[3])/9) + (27854*zeta[4])/27 - 
     (7432*zeta[5])/9 + 351*zeta[6])) + 
 color[ca*cf^3]*(-1786/3 + (1786*x)/3 + 
   (21664/3 - 1472/(3*(-1 + x)) + 6944*x - 22720/(3*(1 + x)))*HPL[{5}, x] + 
   (-7296 + 896/(-1 + x) + 7104*x + 10240/(1 + x))*HPL[{6}, x] + 
   (2432 + 3200/(-1 + x) - 384*x - 2432/(1 + x))*HPL[{-5, 0}, x] + 
   (-17536/3 - 6080/(3*(-1 + x)) - (11840*x)/3 + 4096/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (20608 + 6016/(-1 + x) - 9600*x - 19328/(1 + x))*
    HPL[{-4, 2}, x] + (-23936/3 + 3456/(-1 + x) - (7936*x)/3 + 
     19904/(3*(1 + x)))*HPL[{-3, 2}, x] + 
   (35648 + 19712/(-1 + x) - 15424*x - 39552/(1 + x))*HPL[{-3, 3}, x] + 
   (-23840 + 3840/(-1 + x) - 32864*x + 8576/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (30528 + 2688/(-1 + x) - 27840*x - 53632/(1 + x))*HPL[{-2, 4}, x] + 
   (-96896/3 - (67072*x)/3 + 29824/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (15936 - 15936*x - 31872/(1 + x))*HPL[{-1, 5}, x] + 
   (-4928/3 - 12416/(3*(-1 + x)) - 2496*x)*HPL[{1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 5}, x] + 
   (-21856/3 - 7040/(3*(-1 + x)) - (5536*x)/3 - 704/(1 + x))*HPL[{2, 3}, x] + 
   (-1920 + 5632/(-1 + x) + 7296*x + 9216/(1 + x))*HPL[{2, 4}, x] + 
   (512/3 - 640/(-1 + x) + (12928*x)/3 + 3968/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (2304 - 512/(-1 + x) - 2304*x - 6144/(1 + x))*HPL[{3, 3}, x] + 
   (16096/3 + 2560/(3*(-1 + x)) + 14272*x + 1440/(1 + x))*HPL[{4, 0}, x] + 
   (6272 + 6400/(3*(-1 + x)) + 25472*x + 8192/(1 + x))*HPL[{4, 1}, x] + 
   (-1792 - 256/(-1 + x) + 768*x + 2560/(1 + x))*HPL[{4, 2}, x] + 
   (-6848 - 1536/(-1 + x) + 4608*x + 10496/(1 + x))*HPL[{5, 0}, x] + 
   (-9216 - 1280/(-1 + x) + 7680*x + 16896/(1 + x))*HPL[{5, 1}, x] + 
   (12864 + 11136/(-1 + x) + 3392*x - 7296/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (4064 - 3328/(-1 + x) - 7968*x - 6784/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (5632 + 17280/(-1 + x) + 12672*x + 4224/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-7232 + 1664/(3*(-1 + x)) + (14144*x)/3 - 13120/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-30848 - 41472/(-1 + x) - 14208*x + 3328/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-12640/3 + 960/(-1 + x) + (224*x)/3 + 
     31552/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (16256 - 1664/(-1 + x) - 19328*x - 33152/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (24576 - 4608/(-1 + x) - 32256*x - 56832/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-3840 - 2048/(-1 + x) + 1792*x + 3200/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (-16864/3 + 1856/(-1 + x) + (13984*x)/3 - 7936/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-35840 - 39680/(-1 + x) - 3840*x + 22528/(1 + x))*
    HPL[{-2, -2, 2}, x] + (44608/3 - 13824/(-1 + x) + (65216*x)/3 - 
     25088/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-67328 - 31232/(-1 + x) + 36096*x + 90112/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-10944 - 2304/(-1 + x) - 21440*x - 20480/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (-32896/3 - 3072/(-1 + x) - (125312*x)/3 - 
     73984/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (4352 + 1024/(-1 + x) - 3328*x - 7680/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (23040 - 2688/(-1 + x) - 25728*x - 46336/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (33024 - 5120/(-1 + x) - 38144*x - 71168/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-1472 + 2752*x + 4224/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (5312/3 + (320*x)/3 - 1664/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (-13184 + 13184*x + 26368/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (88192/3 + (63104*x)/3 - 25088/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (-45056 + 45056*x + 90112/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (144128/3 + (160000*x)/3 + 15872/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-45824 + 45824*x + 91648/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-8320/3 - (16256*x)/3 - 7936/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (256 + 2304*x + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (-45952/3 - (70400*x)/3 - 24448/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-45824/3 - (127744*x)/3 - 81920/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (14784 - 16064*x - 30848/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (21760 - 24320*x - 46080/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (448 + 896/(-1 + x) + 448*x)*HPL[{1, -4, 0}, x] + 
   (-14656/3 - 3200/(3*(-1 + x)) + (11456*x)/3)*HPL[{1, -3, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, -3, 2}, x] + 
   (-28288/3 - 3840/(-1 + x) + (16768*x)/3)*HPL[{1, -2, 2}, x] + 
   (4352 + 8704/(-1 + x) + 4352*x)*HPL[{1, -2, 3}, x] + 
   (-4864 + 1536/(-1 + x) + 6400*x)*HPL[{1, 1, 3}, x] + 
   (6144 + 12288/(-1 + x) + 6144*x)*HPL[{1, 1, 4}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 2, 3}, x] + 
   (-5120/3 - 10240/(3*(-1 + x)) - (5120*x)/3)*HPL[{1, 3, 0}, x] + 
   (640/3 - 1792/(3*(-1 + x)) - (2432*x)/3)*HPL[{1, 3, 1}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 3, 2}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, 4, 0}, x] + 
   (2304 + 4608/(-1 + x) + 2304*x)*HPL[{1, 4, 1}, x] + 
   (3520 + 5760/(-1 + x) - 64*x - 3584/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-26080/3 + 8576/(3*(-1 + x)) - (9184*x)/3 - 5120/(1 + x))*
    HPL[{2, -2, 0}, x] + (13824 - 6656/(-1 + x) - 14848*x - 28672/(1 + x))*
    HPL[{2, -2, 2}, x] + (6400 + 2048/(-1 + x) - 3840*x - 10240/(1 + x))*
    HPL[{2, 1, 3}, x] + (-448 - 1408/(-1 + x) - 448*x)*HPL[{2, 2, 0}, x] + 
   (768 + 768/(-1 + x) + 768*x)*HPL[{2, 3, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{2, 3, 1}, x] + 
   (10496 + 3072/(-1 + x) - 8960*x - 16128/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-3392 - 1056/(-1 + x) - (2432*x)/3 + 928/(1 + x))*HPL[{3, 0, 0}, x] + 
   (512/3 - 640/(-1 + x) + (12928*x)/3 + 3968/(3*(1 + x)))*
    HPL[{3, 1, 0}, x] + (-256 - 256/(-1 + x) + 256/(1 + x))*
    HPL[{3, 2, 0}, x] + (-2848 - 2304/(-1 + x) - 1696*x + 512/(1 + x))*
    HPL[{4, 0, 0}, x] + (-1792 - 256/(-1 + x) + 768*x + 2560/(1 + x))*
    HPL[{4, 1, 0}, x] + (-10240 - 30208/(-1 + x) - 19968*x - 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (-9280 - 1280/(-1 + x) + 8256*x + 7040/(1 + x))*
    HPL[{-3, -1, 0, 0}, x] + (14016 + 1664/(-1 + x) - 13440*x - 
     18688/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-768 - 3584/(-1 + x) - 2816*x - 1536/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (-17920 - 14464/(-1 + x) + 3456*x + 15104/(1 + x))*
    HPL[{-2, -2, 0, 0}, x] + (-768 - 3584/(-1 + x) - 2816*x - 1536/(1 + x))*
    HPL[{-2, -1, -2, 0}, x] + (10176 - 8448/(-1 + x) - 15040*x)*
    HPL[{-2, -1, -1, 0}, x] + (57344 + 81920/(-1 + x) + 24576*x - 
     21504/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (1280 - 7424/(-1 + x) + 12672*x - 9472/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (-31488 + 8448/(-1 + x) + 39936*x + 67584/(1 + x))*
    HPL[{-2, -1, 2, 0}, x] + (-48640 + 14336/(-1 + x) + 62976*x + 
     111616/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (-41056/3 + 18080/(3*(-1 + x)) - 3008*x + 46208/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (4224 + 6656/(-1 + x) + 2432*x + 1024/(1 + x))*
    HPL[{-2, 2, 0, 0}, x] + (4352 + 1024/(-1 + x) - 3328*x - 7680/(1 + x))*
    HPL[{-2, 2, 1, 0}, x] + (1792 - 1792*x - 3584/(1 + x))*
    HPL[{-1, -3, -1, 0}, x] + (-8640 + 8640*x + 17280/(1 + x))*
    HPL[{-1, -3, 0, 0}, x] + (768 - 768*x - 1536/(1 + x))*
    HPL[{-1, -2, -2, 0}, x] + (1792 + 1792*x)*HPL[{-1, -2, -1, 0}, x] + 
   (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (15424 + 5952*x - 9472/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (-33792 + 33792*x + 67584/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (-55808 + 55808*x + 111616/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (1792 + 1792*x)*HPL[{-1, -1, -2, 0}, x] + 
   (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (-40960 - 40960*x)*HPL[{-1, -1, -1, 2}, x] + 
   (70144 - 70144*x - 140288/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (55936/3 + (96896*x)/3 + 40960/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (19456 + 63488*x + 44032/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-7168 + 7168*x + 14336/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-41472 + 41472*x + 82944/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (-62976 + 62976*x + 125952/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (512 + 2048*x + 1536/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (960 - 448*x - 1408/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-8320/3 - (16256*x)/3 - 7936/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (256 - 256*x - 512/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (1536 - 256*x - 1792/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (2304 + 7168/(-1 + x) + 4864*x)*HPL[{1, -3, -1, 0}, x] + 
   (-768 - 2816/(-1 + x) - 2048*x)*HPL[{1, -3, 0, 0}, x] + 
   (10624 + 23808/(-1 + x) + 13184*x)*HPL[{1, -2, -2, 0}, x] + 
   (-6016/3 + 6400/(3*(-1 + x)) + (12416*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, -2, -1, 2}, x] + 
   (-22784/3 - 8704/(-1 + x) - (3328*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -2, 2, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 1}, x] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, -3, 0}, x] + 
   (-12032/3 + 34304/(3*(-1 + x)) + (46336*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (-4608 - 9216/(-1 + x) - 4608*x)*HPL[{1, 2, -2, 0}, x] + 
   (7168/3 - 5632/(3*(-1 + x)) - (12800*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 3, 1, 0}, x] + 
   (5504 - 16640/(-1 + x) - 18048*x - 23552/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (5696 + 7040/(-1 + x) + 3136*x - 2560/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (1952/3 - 11008/(3*(-1 + x)) - (15712*x)/3 + 2432/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (9472 - 9216/(-1 + x) - 21248*x - 30720/(1 + x))*
    HPL[{2, 1, -2, 0}, x] + (6016/3 - 5632/(3*(-1 + x)) - (12608*x)/3 + 
     448/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-4480 - 3328/(-1 + x) + 640*x + 5120/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-7040 - 3328/(-1 + x) + 2944*x + 8320/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-4096 + 256/(-1 + x) + 2304*x + 7936/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (27136 + 33792/(-1 + x) + 6656*x - 13824/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (-28288 - 8576/(-1 + x) + 19712*x + 
     38144/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (12576 + 4096/(-1 + x) - 8480*x - 15744/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (6912 - 6912*x - 13824/(1 + x))*
    HPL[{-1, -2, -1, 0, 0}, x] + (-19072 + 19072*x + 38144/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (6912 - 6912*x - 13824/(1 + x))*
    HPL[{-1, -1, -2, 0, 0}, x] + (-16896 - 16896*x)*
    HPL[{-1, -1, -1, 0, 0}, x] + (59392 - 59392*x - 118784/(1 + x))*
    HPL[{-1, -1, -1, 2, 0}, x] + (97280 - 97280*x - 194560/(1 + x))*
    HPL[{-1, -1, -1, 2, 1}, x] + (82624/3 + (29120*x)/3 - 53504/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (1024 - 1024*x - 2048/(1 + x))*
    HPL[{-1, -1, 2, 0, 0}, x] + (-7168 + 7168*x + 14336/(1 + x))*
    HPL[{-1, -1, 2, 1, 0}, x] + (-48640/3 + (512*x)/3 + 16384/(1 + x))*
    HPL[{-1, 0, 0, 0, 0}, x] + (1280 - 1280/(1 + x))*
    HPL[{-1, 2, 0, 0, 0}, x] + (4096 - 1536*x - 5632/(1 + x))*
    HPL[{-1, 2, 1, 0, 0}, x] + (24176/3 + 10912/(3*(-1 + x)) - (2320*x)/3 - 
     5984/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-20480 - 46080/(-1 + x) - 25600*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (9472 + 21504/(-1 + x) + 12032*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-704 - 2688/(-1 + x) - 1984*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (19840/3 + 4864/(-1 + x) - (5248*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-17408 - 34816/(-1 + x) - 17408*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (6144 + 12288/(-1 + x) + 6144*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (9088/3 - 23296/(3*(-1 + x)) - (32384*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-11264 - 22528/(-1 + x) - 11264*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (5120 - 5120*x)*HPL[{1, 1, 1, 0, 0}, x] + (-1536 - 3072/(-1 + x) - 1536*x)*
    HPL[{1, 1, 2, 0, 0}, x] + (-640 - 1280/(-1 + x) - 640*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (-1536 - 3072/(-1 + x) - 1536*x)*
    HPL[{1, 2, 1, 0, 0}, x] + (-6176 - 4480/(-1 + x) + 480*x + 6656/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (-8064 - 1280/(-1 + x) + 7296*x + 
     15360/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (-6912 - 3072/(-1 + x) + 3328*x + 10240/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (28672 - 28672*x - 57344/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-13056 + 13056*x + 26112/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (3840 - 3840*x - 7680/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-4160 - 2432/(-1 + x) + 2432/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-2560 - 5120/(-1 + x) - 2560*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-2816 - 5632/(-1 + x) - 2816*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (-14176 - 448/(-1 + x) + 11296*x + 15680/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (25728 + 26368/(-1 + x) + 4224*x - 6400/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (35456 + 37888/(-1 + x) + 2432*x - 23296/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (14080 - 14080*x - 28160/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (1664 + 4608/(-1 + x) + 2944*x)*
    HPL[{1, -3}, x]*zeta[2] + (-11072 - 1664/(-1 + x) + 5824*x + 
     16896/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (-57344 - 81920/(-1 + x) - 24576*x + 21504/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -2, -1}, x]*
    zeta[2] + (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -1, -2}, x]*
    zeta[2] + (-7168 - 16896/(-1 + x) - 9728*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 2, 0}, x]*(-320 - 8576/(3*(-1 + x)) - (7616*x)/3 + 
     (-2944 - 5888/(-1 + x) - 2944*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(4576 - 4576*x + (-2560 - 5120/(-1 + x) - 2560*x)*
      zeta[2]) + HPL[{1, 3}, x]*(-14032 - 17824/(3*(-1 + x)) + (24272*x)/3 + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (42688/3 + 19520/(3*(-1 + x)) - (23168*x)/3 + 
     (448 + 1536/(-1 + x) + 1088*x)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-88592/3 - 14368/(3*(-1 + x)) + (74224*x)/3 + 
     (1216 + 2432/(-1 + x) + 1216*x)*zeta[2]) + HPL[{-1, -1, 0, 0}, x]*
    (4672 - (71744*x)/3 - 85760/(3*(1 + x)) + 
     (49408 - 49408*x - 98816/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-16480 - (66592*x)/3 - 17152/(3*(1 + x)) + 
     (43136 - 43136*x - 86272/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-94624/3 - 9408/(-1 + x) - 16544*x - 
     17152/(3*(1 + x)) + (71680 + 44800/(-1 + x) - 26880*x - 86272/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 2}, x]*(41856 + 7552*x - 34304/(1 + x) + 
     (15872 - 15872*x - 31744/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(-43104 - 46496*x - 3392/(1 + x) + 
     (10240 - 12800*x - 23040/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-75712/3 - (67136*x)/3 + 8576/(3*(1 + x)) + 
     (5312 - 7872*x - 13184/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-10208/3 - 1528/(3*(-1 + x)) - (6064*x)/3 + 
     56/(3*(1 + x)) + (9728 + 1920/(-1 + x) - 7104*x - 13056/(1 + x))*
      zeta[2]) + HPL[{2, 0, 0}, x]*(-7448/3 + 2048/(3*(-1 + x)) - 
     (29480*x)/3 - 16/(1 + x) + (5600 - 1152/(-1 + x) - 6432*x - 
       12032/(1 + x))*zeta[2]) + HPL[{2, 1, 0}, x]*
    (5632/3 - 8576/(3*(-1 + x)) - (1024*x)/3 + 
     (-2048 - 5888/(-1 + x) - 5376*x - 3328/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(5632/3 - 8576/(3*(-1 + x)) - (1024*x)/3 + 
     (-384 + 768/(-1 + x) + 1408*x + 1792/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(4784 - 8672/(3*(-1 + x)) + 17712*x - 10336/(1 + x) + 
     (-4640 - 3392/(-1 + x) + 928*x + 3008/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(-149552/3 - (75856*x)/3 + 73696/(3*(1 + x)) + 
     (-2944 + 1664*x + 4608/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(9384 - 5744/(3*(-1 + x)) + 15816*x - 4288/(3*(1 + x)) + 
     (128 + 4160/(-1 + x) + 4160*x + 6720/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(16448 - 5792/(3*(-1 + x)) + (105632*x)/3 + 1696/(1 + x) + 
     (-5120 + 3072/(-1 + x) + 9984*x + 15104/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-74224/3 + 6848/(3*(-1 + x)) - 496*x + 
     65120/(3*(1 + x)) + (-1600 + 10752/(-1 + x) + 12352*x + 16000/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(-41816/3 + 552*x + 
     43472/(3*(1 + x)) + (-16896 + 17536*x + 34432/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-1600 + 8656/(3*(-1 + x)) + 18048*x + 2432/(3*(1 + x)) + 
     (-38080 - 19136/(-1 + x) + 17280*x + 43200/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(12664/3 + 19264/(3*(-1 + x)) + (44776*x)/3 + 
     53200/(3*(1 + x)) + (-34208 - 5504/(-1 + x) + 28704*x + 58112/(1 + x))*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(33408 + 33408*x + 
     (-64512 + 64512*x + 129024/(1 + x))*zeta[2]) + 
   (-77800/3 - 3700/(-1 + x) + 10892*x + 6420/(1 + x))*zeta[3] + 
   (-17920 - 35840/(-1 + x) - 17920*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-11112 - 6240/(-1 + x) + 2856*x + 11024/(1 + x))*zeta[3]^2 + 
   HPL[{1, 0, 0}, x]*(-9568/3 + 3952/(-1 + x) + (21424*x)/3 + 
     (-5056/3 + 8320/(3*(-1 + x)) + (13376*x)/3)*zeta[2] + 
     (1280 + 1280/(-1 + x))*zeta[3]) + HPL[{1, 2}, x]*
    (16064/3 - (16064*x)/3 + (896 - 896*x)*zeta[2] + 
     (-6400 - 12800/(-1 + x) - 6400*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(16064/3 - (16064*x)/3 + 
     (11264/3 + 12544/(3*(-1 + x)) + (1280*x)/3)*zeta[2] + 
     (-4096 - 8192/(-1 + x) - 4096*x)*zeta[3]) + 
   HPL[{1, -2}, x]*((25280/3 + 14720/(3*(-1 + x)) - 3520*x)*zeta[2] + 
     (7680 + 17920/(-1 + x) + 10240*x)*zeta[3]) + 
   HPL[{-1, -2}, x]*((-85504/3 - (60416*x)/3 + 25088/(3*(1 + x)))*zeta[2] + 
     (35968 - 35968*x - 71936/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-29344/3 + 9600/(-1 + x) - (87776*x)/3 + 
       25088/(3*(1 + x)))*zeta[2] + (67328 + 54272/(-1 + x) - 13056*x - 
       71936/(1 + x))*zeta[3]) + HPL[{-1, -1, 0}, x]*
    (-145856/3 - (145856*x)/3 + (-49152 - 60160*x - 11008/(1 + x))*zeta[2] + 
     (22272 - 22272*x - 44544/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(87176/3 + (55048*x)/3 + (5088 + 7520*x + 4224/(1 + x))*
      zeta[2] + (6144 - 12800/(-1 + x) - 24320*x - 30464/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(51580/3 + 1520/(-1 + x) + 5300*x - 288/(1 + x) + 
     (17248/3 + 7360/(3*(-1 + x)) + (7936*x)/3 - 928/(1 + x))*zeta[2] + 
     (11616 - 896/(-1 + x) - 12768*x - 24384/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(11488/3 - 1424/(-1 + x) + 37160*x - 4856/(1 + x) + 
     (10336/3 - 4640/(3*(-1 + x)) - 1952*x - 3136/(3*(1 + x)))*zeta[2] + 
     (9696 + 5760/(-1 + x) - 3552*x - 12224/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(-6512/3 + 468/(-1 + x) - (23224*x)/3 + 232/(1 + x) + 
     (-39200/3 - 3616/(3*(-1 + x)) - 6944*x + 27808/(3*(1 + x)))*zeta[2] + 
     (11936 + 6912/(-1 + x) - 2016*x - 9216/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-85352/3 - (59672*x)/3 + 8560/(1 + x) + 
     (5312/3 + (10048*x)/3 + 4736/(3*(1 + x)))*zeta[2] + 
     (-704 - 4416*x - 3712/(1 + x))*zeta[3]) + 
   zeta[2]*(-23608 + (157724*x)/3 - 1856/(1 + x) + 
     (3968/3 - 13376/(3*(-1 + x)) + 24208*x + 11840/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(18556 + 20420*x + 1864/(1 + x) + 
     (106880/3 + 24320*x - 33920/(3*(1 + x)))*zeta[2] + 
     (-8768 + 7488*x + 16256/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-37744/3 - 2808/(-1 + x) + 65656*x - 1208/(1 + x) + 
     (25376 - 5472/(-1 + x) + 33664*x - 2752/(1 + x))*zeta[2] + 
     (-29696 - 19264/(-1 + x) + 10432*x + 31360/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((13088/3 - 9536/(3*(-1 + x)) + (15008*x)/3 - 
       26464/(3*(1 + x)))*zeta[2] + (-30304 - 13696/(-1 + x) + 15456*x + 
       33984/(1 + x))*zeta[3]) + HPL[{-1, -1, -1}, x]*
    ((40960 + 40960*x)*zeta[2] + (-48640 + 48640*x + 97280/(1 + x))*
      zeta[3]) + (42530/3 + 3380/(3*(-1 + x)) + (247144*x)/3 - 
     39094/(3*(1 + x)))*zeta[4] + HPL[{1, 1}, x]*(139360/3 - (139360*x)/3 + 
     (16704 - 16704*x)*zeta[2] + (1536 + 15616/(-1 + x) + 14080*x)*zeta[3] + 
     (-10176 - 20352/(-1 + x) - 10176*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(25064 - 25064*x + (22520/3 + 688/(-1 + x) - (20456*x)/3)*
      zeta[2] + (-7456 + 2048/(-1 + x) + 9504*x)*zeta[3] + 
     (1656 + 3632/(-1 + x) + 1976*x)*zeta[4]) + 
   HPL[{-2}, x]*((26912/3 - 20960/(3*(-1 + x)) - 7776*x - 73696/(3*(1 + x)))*
      zeta[2] + (34640/3 - 4608/(-1 + x) + (134128*x)/3 + 18176/(3*(1 + x)))*
      zeta[3] + (39360 - 37504/(-1 + x) - 76864*x - 125744/(1 + x))*
      zeta[4]) + HPL[{-1, 0}, x]*(-83732/3 - (83732*x)/3 + 
     (56376 + (79672*x)/3 - 89456/(3*(1 + x)))*zeta[2] + 
     (14432 + (56224*x)/3 + 12928/(3*(1 + x)))*zeta[3] + 
     (36264 - 38984*x - 75248/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(-12908/3 - (157724*x)/3 + 1856/(1 + x) + 
     (41680/3 - (23792*x)/3 - 4704/(1 + x))*zeta[2] + 
     (-4304 + 5696/(-1 + x) - 496*x - 4448/(1 + x))*zeta[3] + 
     (9352 - 5168/(-1 + x) - 18744*x - 28096/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-9236 - 3496/(3*(-1 + x)) - (57712*x)/3 + 1712/(1 + x) + 
     (-6384 + 3928/(-1 + x) - 17712*x + 27896/(3*(1 + x)))*zeta[2] + 
     (-288 + 8384/(3*(-1 + x)) - 5536*x - 1120/(1 + x))*zeta[3] + 
     (-2840 + 9984/(-1 + x) + 16600*x + 22560/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((-25152 + 9152*x + 34304/(1 + x))*zeta[2] + 
     (-40448 - 62464*x - 22016/(1 + x))*zeta[3] + 
     (-112384 + 112384*x + 224768/(1 + x))*zeta[4]) + 
   (37660/3 + 13400/(3*(-1 + x)) - 3508*x - 18296/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-40508/3 + (40508*x)/3 + (-20872 - 6960/(-1 + x) + 13912*x)*
      zeta[3] + zeta[2]*(56864/3 - (56864*x)/3 + 
       (5248 + 9856/(-1 + x) + 4608*x)*zeta[3]) + 
     (-14056/3 + 7440/(-1 + x) + (36376*x)/3)*zeta[4] + 
     (-5088 - 9856/(-1 + x) - 4768*x)*zeta[5]) + 
   HPL[{0}, x]*(-13018 + 587/(3*(-1 + x)) + 26450*x + 8176/(3*(1 + x)) + 
     (-8880 + 4216/(3*(-1 + x)) - 2504*x + 17392/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-49232/3 + 624/(-1 + x) - 37160*x + 5656/(1 + x) + 
       (-19232 - 1952/(-1 + x) + 15168*x + 30368/(1 + x))*zeta[3]) + 
     (52052/3 + 11080/(3*(-1 + x)) + (73976*x)/3 - 9056/(3*(1 + x)))*
      zeta[4] + (32880 + 18656/(-1 + x) - 640*x - 18336/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((36240 + 12208*x - 24032/(1 + x))*zeta[3] + 
     zeta[2]*(12424/3 - (13256*x)/3 - 8560/(1 + x) + 
       (33024 - 29824*x - 62848/(1 + x))*zeta[3]) + 
     (-102680/3 - (176296*x)/3 - 73616/(3*(1 + x)))*zeta[4] + 
     (4048 - 6928*x - 10976/(1 + x))*zeta[5]) + 
   (-32234/3 + 81052/(3*(-1 + x)) + 45982*x + 174368/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(-2085/4 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     zeta[3]*(-3260 + 128*zeta[4]) - 976*zeta[5] + 
     zeta[2]*(1167 - (1988*zeta[3])/3 + 2064*zeta[5]) + (79297*zeta[6])/18 - 
     10920*zeta[7])) + color[ca^3*cf]*(105907/27 - (401999*x)/81 + 
   (1040/3 - 656/(3*(-1 + x)) + 704*x - 1456/(3*(1 + x)))*HPL[{5}, x] + 
   (-192 + 1024/(-1 + x) + 1328*x + 1216/(1 + x))*HPL[{6}, x] + 
   (560 + 4160/(3*(-1 + x)) + (2656*x)/3 + 320/(3*(1 + x)))*HPL[{-5, 0}, x] + 
   (-4592/3 - 368/(-1 + x) + (1040*x)/3 + 1744/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (2048 - 512/(3*(-1 + x)) - (4640*x)/3 - 7424/(3*(1 + x)))*
    HPL[{-4, 2}, x] + (3536/9 + 17024/(9*(-1 + x)) - 720*x - 32/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (2608 + 7744/(3*(-1 + x)) - (1456*x)/3 - 
     6080/(3*(1 + x)))*HPL[{-3, 3}, x] + 
   (-2192 + 4192/(3*(-1 + x)) - 3920*x + 2816/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (6176/3 - 256/(3*(-1 + x)) - 2144*x - 4096/(1 + x))*HPL[{-2, 4}, x] + 
   (-3680 - (5216*x)/3 + 5824/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (3808/3 - (3808*x)/3 - 7616/(3*(1 + x)))*HPL[{-1, 5}, x] + 
   (-6896/9 - 4832/(9*(-1 + x)) + (688*x)/3)*HPL[{1, 4}, x] + 
   (2336/3 + 4672/(3*(-1 + x)) + (2336*x)/3)*HPL[{1, 5}, x] + 
   (-3920/3 + 16*x - 640/(1 + x))*HPL[{2, 3}, x] + 
   (-464/3 + 6656/(3*(-1 + x)) + (5552*x)/3 + 6016/(3*(1 + x)))*
    HPL[{2, 4}, x] + (272 - 640/(3*(-1 + x)) - (1936*x)/3 - 4096/(3*(1 + x)))*
    HPL[{3, 3}, x] + (2284/3 + 992/(3*(-1 + x)) + 1156*x + 96/(1 + x))*
    HPL[{4, 0}, x] + (3952/3 + 896/(-1 + x) + 2576*x + 1984/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-128 + 128/(3*(-1 + x)) + (1664*x)/3 + 
     2048/(3*(1 + x)))*HPL[{5, 0}, x] + 
   (-256 + 256/(3*(-1 + x)) + (3328*x)/3 + 4096/(3*(1 + x)))*HPL[{5, 1}, x] + 
   (1392 + 1792/(3*(-1 + x)) - (1232*x)/3 - 3968/(3*(1 + x)))*
    HPL[{-4, -1, 0}, x] + (328 - 384/(-1 + x) - 568*x - 576/(1 + x))*
    HPL[{-4, 0, 0}, x] + (736/3 + 5632/(3*(-1 + x)) + 1632*x + 
     3328/(3*(1 + x)))*HPL[{-3, -2, 0}, x] + 
   (-4864/9 - 640/(3*(-1 + x)) - (1600*x)/3 - 16064/(9*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-4256 - 9088/(-1 + x) - (15200*x)/3 - 
     2944/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (520/3 + 7360/(9*(-1 + x)) - (104*x)/3 + 10096/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (480 - 5888/(3*(-1 + x)) - (9056*x)/3 - 
     10496/(3*(1 + x)))*HPL[{-3, 2, 0}, x] + 
   (960 - 11776/(3*(-1 + x)) - (18112*x)/3 - 20992/(3*(1 + x)))*
    HPL[{-3, 2, 1}, x] + (-992 - 3200/(3*(-1 + x)) - (224*x)/3 + 
     1792/(3*(1 + x)))*HPL[{-2, -3, 0}, x] + (-464 + 192/(-1 + x) + 656*x)*
    HPL[{-2, -2, 0}, x] + (-17792/3 - 9728/(-1 + x) - (11392*x)/3)*
    HPL[{-2, -2, 2}, x] + (4064/3 - 16576/(3*(-1 + x)) + 2848*x - 
     5632/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-8576 - 20992/(3*(-1 + x)) + (4736*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-2, -1, 3}, x] + (-928 - 3392/(3*(-1 + x)) - 2848*x - 
     2816/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-2048/3 - 1792/(-1 + x) - 6400*x - 11264/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (3968/3 - 4096/(3*(-1 + x)) - 2688*x - 
     12032/(3*(1 + x)))*HPL[{-2, 3, 0}, x] + 
   (7936/3 - 8192/(3*(-1 + x)) - 5376*x - 24064/(3*(1 + x)))*
    HPL[{-2, 3, 1}, x] + (96 + (544*x)/3 + 256/(3*(1 + x)))*
    HPL[{-1, -4, 0}, x] + (8272/9 + (848*x)/3 - 5728/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (-2624/3 + (2624*x)/3 + 5248/(3*(1 + x)))*
    HPL[{-1, -3, 2}, x] + (17408/3 + (11776*x)/3 - 5632/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-1, -2, 3}, x] + (22528/3 + (22528*x)/3)*HPL[{-1, -1, 3}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-64/3 + 576*x + 1792/(3*(1 + x)))*HPL[{-1, 2, 3}, x] + 
   (-2560/3 - 1792*x - 2816/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (-768 - (13568*x)/3 - 11264/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (800 - (3232*x)/3 - 5632/(3*(1 + x)))*HPL[{-1, 4, 0}, x] + 
   (1600 - (6464*x)/3 - 11264/(3*(1 + x)))*HPL[{-1, 4, 1}, x] + 
   (1152 + 2304/(-1 + x) + 1152*x)*HPL[{1, -4, 0}, x] + 
   (-5984/3 - 64/(-1 + x) + (5792*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7616/3 - 15232/(3*(-1 + x)) - (7616*x)/3)*HPL[{1, -3, 2}, x] + 
   (-8864/9 - 7232/(9*(-1 + x)) + (544*x)/3)*HPL[{1, -2, 2}, x] + 
   (-2752/3 - 5504/(3*(-1 + x)) - (2752*x)/3)*HPL[{1, -2, 3}, x] + 
   (-4480/3 + 2816/(3*(-1 + x)) + 2432*x)*HPL[{1, 1, 3}, x] + 
   (6656/3 + 13312/(3*(-1 + x)) + (6656*x)/3)*HPL[{1, 1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 3}, x] + 
   (-128/3 - 1408/(3*(-1 + x)) - (1280*x)/3)*HPL[{1, 3, 0}, x] + 
   (384 - 384*x)*HPL[{1, 3, 1}, x] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*
    HPL[{1, 4, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 4, 1}, x] + (2160 + 13312/(3*(-1 + x)) + 2672*x + 512/(1 + x))*
    HPL[{2, -3, 0}, x] + (-5008/3 + 704/(-1 + x) + (3248*x)/3 - 
     5888/(3*(1 + x)))*HPL[{2, -2, 0}, x] + 
   (1408 - 13312/(3*(-1 + x)) - 4736*x - 6144/(1 + x))*HPL[{2, -2, 2}, x] + 
   (1696 + 1024/(-1 + x) - (1312*x)/3 - 6400/(3*(1 + x)))*HPL[{2, 1, 3}, x] + 
   (-896/3 - 512/(-1 + x) - (896*x)/3)*HPL[{2, 3, 0}, x] + 
   (-1792/3 - 1024/(-1 + x) - (1792*x)/3)*HPL[{2, 3, 1}, x] + 
   (6704/3 + 2560/(-1 + x) + (2480*x)/3 - 1408/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-2572/3 - 208/(3*(-1 + x)) - (716*x)/3 + 480/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-136 - 832/(3*(-1 + x)) - (1048*x)/3 - 832/(3*(1 + x)))*
    HPL[{4, 0, 0}, x] + (-1472/3 - 11264/(3*(-1 + x)) - 3264*x - 
     6656/(3*(1 + x)))*HPL[{-3, -1, -1, 0}, x] + 
   (-5648/3 - 8000/(3*(-1 + x)) - (2704*x)/3 - 1088/(3*(1 + x)))*
    HPL[{-3, -1, 0, 0}, x] + (3368/3 + 576/(-1 + x) - (2024*x)/3 - 
     1152/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-8896/3 - 4864/(-1 + x) - (5696*x)/3)*HPL[{-2, -2, 0, 0}, x] + 
   (576 - 3968/(3*(-1 + x)) - (5696*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (35584/3 + 19456/(-1 + x) + (22784*x)/3)*HPL[{-2, -1, -1, 2}, x] + 
   (112/3 - 3040/(-1 + x) + (5360*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-7936/3 + 8192/(3*(-1 + x)) + 5376*x + 
     24064/(3*(1 + x)))*HPL[{-2, -1, 2, 0}, x] + 
   (-15872/3 + 16384/(3*(-1 + x)) + 10752*x + 48128/(3*(1 + x)))*
    HPL[{-2, -1, 2, 1}, x] + (-1184 + 3776/(3*(-1 + x)) + (64*x)/3 + 
     4576/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (224 + 4736/(3*(-1 + x)) + (4064*x)/3 + 5120/(3*(1 + x)))*
    HPL[{-2, 2, 0, 0}, x] + (2816/3 - (2816*x)/3 - 5632/(3*(1 + x)))*
    HPL[{-1, -3, -1, 0}, x] + (-2720/3 + (2720*x)/3 + 5440/(3*(1 + x)))*
    HPL[{-1, -3, 0, 0}, x] + (8704/3 + (5888*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*
    HPL[{-1, -2, 2, 0}, x] + (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*
    HPL[{-1, -2, 2, 1}, x] + (1792/3 - (1792*x)/3 - 3584/(3*(1 + x)))*
    HPL[{-1, -1, -3, 0}, x] + (-9728 - 9728*x)*HPL[{-1, -1, -1, 2}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 3}, x] + 
   (5120/3 + 3584*x + 5632/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (1536 + (27136*x)/3 + 22528/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*HPL[{-1, -1, 3, 0}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, 3, 1}, x] + 
   (1728 - (3520*x)/3 - 8704/(3*(1 + x)))*HPL[{-1, 2, -2, 0}, x] + 
   (1024 + 320*x - 704/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-1312/3 + (2144*x)/3 + 1152/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-2368/3 - 1024/(-1 + x) - (704*x)/3)*HPL[{1, -3, -1, 0}, x] + 
   (-2624/3 - 6080/(3*(-1 + x)) - 1152*x)*HPL[{1, -3, 0, 0}, x] + 
   (1600 + 11264/(3*(-1 + x)) + (6464*x)/3)*HPL[{1, -2, -2, 0}, x] + 
   (-2176/3 + 128/(-1 + x) + (2560*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (640 + 1280/(-1 + x) + 640*x)*HPL[{1, -2, -1, 2}, x] + 
   (-7504/9 - 16864/(9*(-1 + x)) - 1040*x)*HPL[{1, -2, 0, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{1, -2, 2, 0}, x] + 
   (-3584/3 - 7168/(3*(-1 + x)) - (3584*x)/3)*HPL[{1, -2, 2, 1}, x] + 
   (13312/3 + 26624/(3*(-1 + x)) + (13312*x)/3)*HPL[{1, 1, -3, 0}, x] + 
   (-9920/3 + 2816/(-1 + x) + (18368*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-13312/3 - 26624/(3*(-1 + x)) - (13312*x)/3)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (1024 + 1408/(3*(-1 + x)) - (1664*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 3, 0, 0}, x] + 
   (4096/3 - 14336/(3*(-1 + x)) - 5376*x - 20224/(3*(1 + x)))*
    HPL[{2, -2, -1, 0}, x] + (64/3 + 512/(3*(-1 + x)) + 320*x + 
     896/(3*(1 + x)))*HPL[{2, -2, 0, 0}, x] + 
   (2368/3 + 1760/(3*(-1 + x)) - (1760*x)/3 + 2368/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (17056/3 + 4096/(-1 + x) - 32*x - 
     17152/(3*(1 + x)))*HPL[{2, 1, -2, 0}, x] + 
   (600 + 1408/(3*(-1 + x)) - (2168*x)/3 + 256/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (-1648/3 + (1552*x)/3 + 3200/(3*(1 + x)))*
    HPL[{2, 2, 0, 0}, x] + (-3320/3 - 896/(-1 + x) - (824*x)/3 + 832/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (-752/3 + 2944/(3*(-1 + x)) + (2768*x)/3 + 
     4864/(3*(1 + x)))*HPL[{3, 1, 0, 0}, x] + 
   (17792/3 + 9728/(-1 + x) + (11392*x)/3)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-2960 - 7808/(3*(-1 + x)) + (1072*x)/3 + 2304/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (2920/3 + 832/(-1 + x) - (424*x)/3 - 
     640/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + (-1152 + 1152*x + 2304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-4864 - 4864*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (48128/3 - (48128*x)/3 - 96256/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (10784/3 + 1248*x - 7040/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (5120/3 - (5120*x)/3 - 10240/(3*(1 + x)))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-13256/9 + 168*x + 14768/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1376/3 + 736*x + 3584/(3*(1 + x)))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (832 - (832*x)/3 - 3328/(3*(1 + x)))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (3008/3 + 1600/(3*(-1 + x)) - 1600/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-3200 - 22528/(3*(-1 + x)) - (12928*x)/3)*HPL[{1, -2, -1, -1, 0}, x] + 
   (1920 + 13184/(3*(-1 + x)) + (7424*x)/3)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-1760/3 - 4352/(3*(-1 + x)) - 864*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (13256/9 + 14768/(9*(-1 + x)) + 168*x)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-14336/3 - 28672/(3*(-1 + x)) - (14336*x)/3)*HPL[{1, 1, -2, -1, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 1, -2, 0, 0}, x] + 
   (2400 + 1408/(3*(-1 + x)) - (5792*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (4736/3 - (4736*x)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-2920/3 - 640/(-1 + x) - (424*x)/3 + 832/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (-2544 - 1536/(-1 + x) + (944*x)/3 + 
     8576/(3*(1 + x)))*HPL[{2, 1, 0, 0, 0}, x] + 
   (-3296/3 + (3104*x)/3 + 6400/(3*(1 + x)))*HPL[{2, 1, 1, 0, 0}, x] + 
   (2304 - 2304*x - 4608/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-640 + 640*x + 1280/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (832/3 - (832*x)/3 - 1664/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-448 - 320/(-1 + x) + 320/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-832/3 - 1664/(3*(-1 + x)) - (832*x)/3)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (-1352 + 1408/(3*(-1 + x)) + (4024*x)/3 + 5440/(3*(1 + x)))*HPL[{-4}, x]*
    zeta[2] + (12032/3 + 21632/(3*(-1 + x)) + (10304*x)/3 + 5504/(3*(1 + x)))*
    HPL[{-3, -1}, x]*zeta[2] + (17792/3 + 9728/(-1 + x) + (11392*x)/3)*
    HPL[{-2, -2}, x]*zeta[2] + (1344 - 1344*x - 2688/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (2144 + 13696/(3*(-1 + x)) + (7264*x)/3)*
    HPL[{1, -3}, x]*zeta[2] + (-2176/3 + 2048/(-1 + x) + 2048*x + 
     8320/(3*(1 + x)))*HPL[{2, -2}, x]*zeta[2] + 
   (-35584/3 - 19456/(-1 + x) - (22784*x)/3)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-2240 - 15104/(3*(-1 + x)) - (8384*x)/3)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (3440/3 + 1024/(-1 + x) + (1264*x)/3 - 2176/(3*(1 + x)))*HPL[{2, 1, 0}, x]*
    zeta[2] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(29192/9 + 27040/(9*(-1 + x)) - (2152*x)/9 + 
     (-752/3 - 1088/(3*(-1 + x)) - 112*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(5840/3 + 8576/(3*(-1 + x)) + 912*x + 
     (896/3 + 1792/(3*(-1 + x)) + (896*x)/3)*zeta[2]) + 
   HPL[{1, 3}, x]*(-35224/9 - 23792/(9*(-1 + x)) + (11432*x)/9 + 
     (1408/3 + 2816/(3*(-1 + x)) + (1408*x)/3)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-73712/9 - 34720/(9*(-1 + x)) + (38992*x)/9 + 
     (7744/3 + 15488/(3*(-1 + x)) + (7744*x)/3)*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(4528 - (3568*x)/3 - 17152/(3*(1 + x)) + 
     (19840/3 - (19840*x)/3 - 39680/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-1936 - 1936*x + 
     (15104/3 - (15104*x)/3 - 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-55408/9 - 8000/(3*(-1 + x)) - (3440*x)/9 + 
     (34256/3 + 9856/(-1 + x) - (4688*x)/3 - 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(37376/3 + 1024*x - 34304/(3*(1 + x)) + 
     (7168/3 - (7168*x)/3 - 14336/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-1568 - 1568*x + (5056/3 - 2240*x - 11776/(3*(1 + x)))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(-34912/9 - (42656*x)/9 - 
     7744/(9*(1 + x)) + (1600 - (6464*x)/3 - 11264/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(872/3 + 1752/(-1 + x) - 88*x - 96/(1 + x) + 
     (5192/3 + 896/(3*(-1 + x)) - 552*x - 6848/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-7792/9 - 2888/(9*(-1 + x)) + 2888/(9*(1 + x)) + 
     (752 - 384/(-1 + x) - 1328*x - 1856/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(1204/9 - 15200/(9*(-1 + x)) - (2860*x)/9 - 
     18320/(9*(1 + x)) + (-696 - 1984/(3*(-1 + x)) - (616*x)/3 + 
       896/(3*(1 + x)))*zeta[2]) + HPL[{-1, 3}, x]*
    (-66832/9 - (11504*x)/9 + 55328/(9*(1 + x)) + 
     (-1184/3 + (352*x)/3 + 512/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(5084/9 - 968/(9*(-1 + x)) + (8060*x)/9 + 
     (2168/3 + 2048/(-1 + x) + (5624*x)/3 + 1600/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(10256/9 + (28528*x)/9 + 3872/(9*(1 + x)) + 
     (-736/3 + 3328/(3*(-1 + x)) + 1632*x + 5632/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-18640/3 + 800/(9*(-1 + x)) + (6608*x)/9 + 
     55328/(9*(1 + x)) + (2048/3 + 10112/(3*(-1 + x)) + 2688*x + 
       7168/(3*(1 + x)))*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-21952/9 - (4592*x)/9 + 17360/(9*(1 + x)) + 
     (-5392/3 + 1936*x + 11200/(3*(1 + x)))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-2200/9 - 2192/(9*(-1 + x)) + (12104*x)/9 - 
     4448/(9*(1 + x)) + (-10808/3 - 7040/(3*(-1 + x)) + (5144*x)/3 + 
       11584/(3*(1 + x)))*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (2320/3 + 15568/(9*(-1 + x)) - (3248*x)/9 + 23792/(9*(1 + x)) + 
     (-10904/3 - 192/(-1 + x) + (10328*x)/3 + 19840/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(13024/3 + (13024*x)/3 + 
     (-30208/3 + (30208*x)/3 + 60416/(3*(1 + x)))*zeta[2]) + 
   (-77920/27 - 9232/(27*(-1 + x)) + (32048*x)/27 + 19424/(9*(1 + x)))*
    zeta[3] + (2560 + 5120/(-1 + x) + 2560*x)*HPL[{1, 2}, x]*zeta[3] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-6232/3 - 4712/(3*(-1 + x)) + 32*x + 1576/(1 + x))*zeta[3]^2 + 
   HPL[{1, 0, 0}, x]*(-8948/9 + 15968/(9*(-1 + x)) + (24916*x)/9 + 
     (-2072/3 + 560/(3*(-1 + x)) + (2632*x)/3)*zeta[2] + 
     (896/3 + 320/(-1 + x) + (64*x)/3)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((-160 + 1408/(3*(-1 + x)) + (1888*x)/3)*zeta[2] + 
     (6400/3 + 12800/(3*(-1 + x)) + (6400*x)/3)*zeta[3]) + 
   HPL[{1, -2}, x]*((5600/9 + 7808/(9*(-1 + x)) + (736*x)/3)*zeta[2] + 
     (8032/3 + 17728/(3*(-1 + x)) + 3232*x)*zeta[3]) + 
   HPL[{-1, -2}, x]*((-17408/3 - (11776*x)/3 + 5632/(3*(1 + x)))*zeta[2] + 
     (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-3200/3 + 4864/(-1 + x) - (11392*x)/3 + 
       5632/(3*(1 + x)))*zeta[2] + (34624/3 + 35584/(3*(-1 + x)) + 320*x - 
       24064/(3*(1 + x)))*zeta[3]) + HPL[{2, 1}, x]*
    (21808/9 + (21808*x)/9 + (288 + (2848*x)/3 + 1984/(3*(1 + x)))*zeta[2] + 
     (6064 + 5120/(-1 + x) + (656*x)/3 - 17536/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-77824/9 - (77824*x)/9 + 
     (-27488/3 - (31712*x)/3 - 1408/(1 + x))*zeta[2] + 
     (7040/3 - (7040*x)/3 - 14080/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-161344/27 - (83648*x)/27 + 77696/(27*(1 + x)) + 
     (-1088/3 - (1280*x)/3 - 64/(1 + x))*zeta[2] + 
     (4768/3 - (8096*x)/3 - 4288/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(8440/9 + (8440*x)/9 + (704 + 352/(-1 + x) + (2560*x)/3 - 
       736/(3*(1 + x)))*zeta[2] + (3704 + 6400/(3*(-1 + x)) - 456*x - 
       4160/(1 + x))*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-38030/27 - 13588/(9*(-1 + x)) + (2210*x)/27 + 35440/(27*(1 + x)) + 
     (-5632/3 - 256/(-1 + x) - 704*x + 960/(1 + x))*zeta[2] + 
     (1408 + 960/(-1 + x) - 960/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-7124/27 - 22688/(27*(-1 + x)) + (47596*x)/9 - 
     38848/(27*(1 + x)) + (2432/9 - 8032/(9*(-1 + x)) - (800*x)/3 - 
       320/(3*(1 + x)))*zeta[2] + (7184/3 + 10144/(3*(-1 + x)) + (6368*x)/3 - 
       2336/(3*(1 + x)))*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (59264/27 + (41152*x)/27 - 18112/(27*(1 + x)) + 
     (46232/9 + (8536*x)/3 - 20624/(9*(1 + x)))*zeta[2] + 
     (-896/3 + (64*x)/3 + 320/(1 + x))*zeta[3]) + 
   zeta[2]*(-147148/81 + (127444*x)/27 - 105248/(81*(1 + x)) + 
     (320/3 - 3152/(3*(-1 + x)) + (14248*x)/3 + 6304/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-17800/27 + 1184/(3*(-1 + x)) + (256648*x)/27 - 
     28480/(27*(1 + x)) + (8384/3 - 6848/(3*(-1 + x)) + (14368*x)/3 - 
       1760/(3*(1 + x)))*zeta[2] + (-4208 - 12800/(3*(-1 + x)) - (176*x)/3 + 
       7040/(3*(1 + x)))*zeta[3]) + HPL[{-3}, x]*
    ((-5968/9 - 17984/(9*(-1 + x)) + (1360*x)/3 - 7936/(9*(1 + x)))*zeta[2] + 
     (-10280/3 - 2976/(-1 + x) + (2552*x)/3 + 2400/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((9728 + 9728*x)*zeta[2] + 
     (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*zeta[3]) + 
   (-34531/9 - 16576/(9*(-1 + x)) + 8067*x - 5866/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(12596/9 - (12596*x)/9 + 
     (2360/3 + 2144/(3*(-1 + x)) - 72*x)*zeta[2] + 
     (-3192 - 80/(-1 + x) + 3112*x)*zeta[3] + 
     (3224/3 + 6656/(3*(-1 + x)) + 1144*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(38216/9 - (38216*x)/9 + (6512/3 - (6512*x)/3)*zeta[2] + 
     (-4192 + 9856/(3*(-1 + x)) + (22432*x)/3)*zeta[3] + 
     (2432 + 4864/(-1 + x) + 2432*x)*zeta[4]) + 
   HPL[{-2}, x]*((28216/9 - 12800/(9*(-1 + x)) - (2776*x)/3 - 
       55328/(9*(1 + x)))*zeta[2] + (3208/3 - 7760/(3*(-1 + x)) + 
       (18856*x)/3 + 1408/(3*(1 + x)))*zeta[3] + 
     (6518/3 - 33632/(3*(-1 + x)) - (40150*x)/3 - 17504/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-319600/81 - (496400*x)/81 - 176800/(81*(1 + x)) + 
     (94976/9 + (22288*x)/9 - 72688/(9*(1 + x)))*zeta[2] + 
     (22240/9 + 2656*x + 1664/(9*(1 + x)))*zeta[3] + 
     (4324 - (14740*x)/3 - 27712/(3*(1 + x)))*zeta[4]) + 
   HPL[{2}, x]*(-57484/27 - (127444*x)/27 + 208/(1 + x) + 
     (27704/9 - (1720*x)/9 - 4000/(3*(1 + x)))*zeta[2] + 
     (-5480/3 + 1760/(3*(-1 + x)) + (8008*x)/3 - 4016/(3*(1 + x)))*zeta[3] + 
     (9944/3 + 2432/(-1 + x) - 104*x - 10256/(3*(1 + x)))*zeta[4]) + 
   HPL[{0, 0}, x]*(-9118/81 - 50080/(27*(-1 + x)) + (30478*x)/81 + 
     111080/(81*(1 + x)) + (-3404/9 + 16328/(9*(-1 + x)) + (2860*x)/9 + 
       17192/(9*(1 + x)))*zeta[2] + (128 + 1328/(3*(-1 + x)) - 
       1328/(3*(1 + x)))*zeta[3] + (3976/3 + 3200/(-1 + x) + 3920*x + 
       2800/(1 + x))*zeta[4]) + HPL[{-1, -1}, x]*
    ((-10288 + (3440*x)/3 + 34304/(3*(1 + x)))*zeta[2] + 
     (-8064 - (35456*x)/3 - 11264/(3*(1 + x)))*zeta[3] + 
     (-17504 + 17504*x + 35008/(1 + x))*zeta[4]) + 
   (31738/9 + 31672/(9*(-1 + x)) - (2654*x)/9 - 27908/(9*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-110300/27 + (110300*x)/27 + 
     (-73640/9 - 54016/(9*(-1 + x)) + (19624*x)/9)*zeta[3] + 
     zeta[2]*(38912/9 - (38912*x)/9 + (3056 + 17920/(3*(-1 + x)) + 
         (8752*x)/3)*zeta[3]) + (-24560/9 + 12616/(9*(-1 + x)) + (12392*x)/3)*
      zeta[4] + (464/3 + 1136/(3*(-1 + x)) + 224*x)*zeta[5]) + 
   HPL[{0}, x]*(10714/27 - 1148/(-1 + x) + (294154*x)/81 + 7064/(9*(1 + x)) + 
     (-25384/9 - 14936/(9*(-1 + x)) + (8096*x)/9 + 19648/(9*(1 + x)))*
      zeta[3] + zeta[2]*(-10676/27 + 42256/(27*(-1 + x)) - (47596*x)/9 + 
       19280/(27*(1 + x)) + (-1744 + 2240/(-1 + x) + 4400*x + 5440/(1 + x))*
        zeta[3]) + (24022/9 + 18758/(9*(-1 + x)) + (12508*x)/3 - 
       5438/(9*(1 + x)))*zeta[4] + (20900/3 + 4080/(-1 + x) - 4080/(1 + x))*
      zeta[5]) + HPL[{-1}, x]*((82016/9 + (8704*x)/9 - 73312/(9*(1 + x)))*
      zeta[3] + zeta[2]*(44608/27 - (33088*x)/27 - 77696/(27*(1 + x)) + 
       (6576 - (17648*x)/3 - 37376/(3*(1 + x)))*zeta[3]) + 
     (-10678/3 - (19450*x)/3 - 2924/(1 + x))*zeta[4] + 
     (-928 + 304*x + 1232/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(84278/81 + zeta[2]*(-88400/81 - (352*zeta[3])/3) + 
     (20944*zeta[3])/27 - 16*zeta[3]^2 + 1804*zeta[4] - (3608*zeta[5])/9 - 
     (2504*zeta[6])/3) + (18001/18 + 79172/(9*(-1 + x)) + (198713*x)/18 + 
     96188/(9*(1 + x)))*zeta[6] + delta[1 - x]*
    (-373793/648 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
     zeta[3]*(-152284/81 + (32*zeta[4])/3) + (11522*zeta[5])/9 + 
     zeta[2]*(13864/9 + (584*zeta[3])/3 + (1472*zeta[5])/3) + 
     (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
 color[d4FA/nc]*(2848/3 - (2848*x)/3 + 
   (384 - 1536/(-1 + x) - 4992*x - 1920/(1 + x))*HPL[{5}, x] + 
   (-1536/(-1 + x) - 1920*x - 1536/(1 + x))*HPL[{6}, x] + 
   (384 - 1024/(-1 + x) - 1280*x - 1024/(1 + x))*HPL[{-5, 0}, x] + 
   (2560 - 384/(-1 + x) - 4096*x - 2944/(1 + x))*HPL[{-4, 0}, x] + 
   (-768 + 4096/(-1 + x) + 5632*x + 4096/(1 + x))*HPL[{-4, 2}, x] + 
   (-29056/3 - 17920/(3*(-1 + x)) + 3200*x + 5376/(1 + x))*HPL[{-3, 2}, x] + 
   (384 + 2560/(-1 + x) + 5504*x + 2560/(1 + x))*HPL[{-3, 3}, x] + 
   (-5376 - 6912/(-1 + x) + 6656*x)*HPL[{-2, 3}, x] + 
   (-1792 + 2048/(-1 + x) + 3840*x + 6144/(1 + x))*HPL[{-2, 4}, x] + 
   (5120 + 5120*x)*HPL[{-1, 4}, x] + (-1280 + 1280*x + 2560/(1 + x))*
    HPL[{-1, 5}, x] + (-15104/3 - 12032/(3*(-1 + x)) + 1024*x)*
    HPL[{1, 4}, x] + (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 5}, x] + 
   (-1792 + 2816*x + 1024/(1 + x))*HPL[{2, 3}, x] + 
   (448 - 4096/(-1 + x) - 4672*x - 5120/(1 + x))*HPL[{2, 4}, x] + 
   (192 + 2048/(-1 + x) + 704*x + 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-1792 - 1536/(-1 + x) - 2560*x + 256/(1 + x))*HPL[{4, 0}, x] + 
   (-3584 - 3072/(-1 + x) - 5120*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (-384 - 1024/(-1 + x) - 1408*x - 1024/(1 + x))*HPL[{5, 0}, x] + 
   (-768 - 2048/(-1 + x) - 2816*x - 2048/(1 + x))*HPL[{5, 1}, x] + 
   (-384 - 2048/(-1 + x) - 3200*x - 2048/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-192 + 3072/(-1 + x) + 4416*x + 3072/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (256 - 2048/(-1 + x) - 2304*x - 2048/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (-11392/3 + 512/(-1 + x) + 4224*x + 17920/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (768 + 3072/(-1 + x) - 1280*x + 3072/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-2944 - 9728/(3*(-1 + x)) - 512*x - 
     896/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (768 + 4096/(-1 + x) + 4864*x + 4096/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (1536 + 8192/(-1 + x) + 9728*x + 8192/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (2304 + 1024/(-1 + x) - 1280*x - 2048/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (512 + 512/(-1 + x))*HPL[{-2, -2, 0}, x] + 
   (8704 + 12288/(-1 + x) + 3584*x)*HPL[{-2, -2, 2}, x] + 
   (16896 + 19968/(-1 + x) - 9216*x)*HPL[{-2, -1, 2}, x] + 
   (10752 + 8192/(-1 + x) - 2560*x - 8192/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (3072 + 3072/(-1 + x) + 2048*x)*HPL[{-2, 2, 0}, x] + 
   (6144 + 6144/(-1 + x) + 4096*x)*HPL[{-2, 2, 1}, x] + 
   (-1024 + 2048/(-1 + x) + 3072*x + 4096/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (-2048 + 4096/(-1 + x) + 6144*x + 8192/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-768 + 256*x + 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-8960/3 + 1024*x + 12032/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-6144 - 6144*x)*HPL[{-1, -2, 2}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -2, 3}, x] + (-8192 - 8192*x)*HPL[{-1, -1, 3}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (512 - 1536*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (1024 + 1024*x)*HPL[{-1, 3, 0}, x] + (2048 + 2048*x)*HPL[{-1, 3, 1}, x] + 
   (-768 + 1280*x + 2048/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-1536 + 2560*x + 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, -4, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, -3, 0}, x] + (8704 + 17408/(-1 + x) + 8704*x)*
    HPL[{1, -3, 2}, x] + (28672/3 + 24064/(3*(-1 + x)) - 1536*x)*
    HPL[{1, -2, 2}, x] + (6656 + 13312/(-1 + x) + 6656*x)*
    HPL[{1, -2, 3}, x] + (-3584 + 3584*x)*HPL[{1, 1, 3}, x] + 
   (-4096 - 8192/(-1 + x) - 4096*x)*HPL[{1, 1, 4}, x] + 
   (1536 - 1536*x)*HPL[{1, 3, 0}, x] + (3072 - 3072*x)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 4, 0}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 4, 1}, x] + 
   (-3456 - 8192/(-1 + x) - 6528*x - 3072/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-2944 - 1408*x + 4096/(1 + x))*HPL[{2, -2, 0}, x] + 
   (-3072 + 8192/(-1 + x) + 9216*x + 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-2688 - 640*x + 2048/(1 + x))*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{2, 3, 0}, x] + (512 + 512*x)*HPL[{2, 3, 1}, x] + 
   (128 - 6144/(-1 + x) - 9088*x - 6144/(1 + x))*HPL[{3, -2, 0}, x] + 
   (2560 + 1536/(-1 + x) + 1280*x - 1024/(1 + x))*HPL[{3, 0, 0}, x] + 
   (192 + 512/(-1 + x) + 704*x + 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (-512 + 4096/(-1 + x) + 4608*x + 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (640 - 512/(-1 + x) - 2944*x - 512/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-64 + 3072/(-1 + x) + 4672*x + 3072/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (4352 + 6144/(-1 + x) + 1792*x)*HPL[{-2, -2, 0, 0}, x] + 
   (-1024 - 1024/(-1 + x))*HPL[{-2, -1, -1, 0}, x] + 
   (-17408 - 24576/(-1 + x) - 7168*x)*HPL[{-2, -1, -1, 2}, x] + 
   (8960 + 10496/(-1 + x) - 4608*x)*HPL[{-2, -1, 0, 0}, x] + 
   (2048 - 4096/(-1 + x) - 6144*x - 8192/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (4096 - 8192/(-1 + x) - 12288*x - 16384/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (-1984 - 2560/(-1 + x) + 2240*x)*HPL[{-2, 0, 0, 0}, x] + 
   (-768 - 4096/(-1 + x) - 3328*x - 4096/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (1792 - 1792*x - 3584/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{-1, -2, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (8192 - 8192*x - 16384/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (-2048 + 2048*x + 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (12288 + 12288*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-8192 + 8192*x + 16384/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-2048 - 2048*x)*HPL[{-1, -1, 2, 0}, x] + (-4096 - 4096*x)*
    HPL[{-1, -1, 2, 1}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -1, 3, 0}, x] + (8192 - 8192*x - 16384/(1 + x))*
    HPL[{-1, -1, 3, 1}, x] + (-7680 + 6656*x + 14336/(1 + x))*
    HPL[{-1, 2, -2, 0}, x] + (-768 - 768*x)*HPL[{-1, 2, 0, 0}, x] + 
   (1280 - 1792*x - 3072/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (512 - 512*x)*HPL[{1, -3, -1, 0}, x] + (4096 + 8704/(-1 + x) + 4608*x)*
    HPL[{1, -3, 0, 0}, x] + (-1536 - 4096/(-1 + x) - 2560*x)*
    HPL[{1, -2, -2, 0}, x] + (-2560 + 2560*x)*HPL[{1, -2, -1, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, -2, -1, 2}, x] + 
   (18176/3 + 12032/(3*(-1 + x)) - 2048*x)*HPL[{1, -2, 0, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, -2, 2, 1}, x] + 
   (-8192 - 16384/(-1 + x) - 8192*x)*HPL[{1, 1, -3, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, 1, -2, 0}, x] + (8192 + 16384/(-1 + x) + 8192*x)*
    HPL[{1, 1, -2, 2}, x] + (-6144 - 12288/(-1 + x) - 6144*x)*
    HPL[{1, 2, -2, 0}, x] + (256 - 256*x)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (-3584 + 4096/(-1 + x) + 4608*x + 8192/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (256 + 2048/(-1 + x) + 2304*x + 2048/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (1984 + 2240*x - 2560/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-10496 - 12288/(-1 + x) - 8448*x + 2048/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (2816 + 256*x - 2048/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (1088 + 64*x - 1024/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (64 + 3072/(-1 + x) + 4672*x + 3072/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (64 - 2048/(-1 + x) - 448*x - 2048/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-8704 - 12288/(-1 + x) - 3584*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (4992 + 1024/(-1 + x) - 3968*x - 6144/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-2240 + 2240*x + 3072/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (6144 + 6144*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-8192 + 8192*x + 16384/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-16384 + 16384*x + 32768/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-2816 - 2816*x)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (9088/3 + 1024*x - 6016/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (3328 - 3840*x - 7168/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-1536 + 512*x + 2048/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-768 - 384/(-1 + x) + 384/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (3072 + 8192/(-1 + x) + 5120*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-6144 - 13312/(-1 + x) - 7168*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (3328 + 7168/(-1 + x) + 3840*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-9088/3 - 6016/(3*(-1 + x)) + 1024*x)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-2816 + 2816*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-12288 - 24576/(-1 + x) - 12288*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (512 - 512*x)*HPL[{1, 1, 1, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (2240 + 3072/(-1 + x) + 2240*x)*
    HPL[{2, 0, 0, 0, 0}, x] + (4992 + 6144/(-1 + x) + 3968*x - 1024/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (2176 + 128*x - 2048/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (-6144 + 6144*x + 12288/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (3072 - 3072*x - 6144/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (-512 + 512*x + 1024/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (6144 + 12288/(-1 + x) + 6144*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (576 - 5120/(-1 + x) - 7232*x - 
     5120/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-1024 - 1024/(-1 + x) + 3584*x - 1024/(1 + x))*HPL[{-3, -1}, x]*zeta[2] + 
   (-8704 - 12288/(-1 + x) - 3584*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (-8448 - 17408/(-1 + x) - 8960*x)*HPL[{1, -3}, x]*zeta[2] + 
   (1280 - 6144/(-1 + x) - 6912*x - 8192/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (17408 + 24576/(-1 + x) + 7168*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2}, x]*zeta[2] + 
   (10752 + 22528/(-1 + x) + 11776*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-2560 - 6144/(-1 + x) - 3584*x - 1024/(1 + x))*HPL[{2, 1, 0}, x]*
    zeta[2] + (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, 1, 0}, x]*
    zeta[2] + HPL[{1, -2, 0}, x]*(1280 - 1280*x + 
     (-11264 - 22528/(-1 + x) - 11264*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-1728 + 1728*x + (-2048 - 4096/(-1 + x) - 2048*x)*
      zeta[2]) + HPL[{1, 1, 0, 0}, x]*(832 - 832*x + 
     (-1024 - 2048/(-1 + x) - 1024*x)*zeta[2]) + 
   HPL[{-1, 3}, x]*(1536 + 1536*x + (256 + 256*x)*zeta[2]) + 
   HPL[{1, 0, 0, 0}, x]*(-1088 + 1088*x + (1408 + 2560/(-1 + x) + 1152*x)*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-1792 - 1792*x + 
     (14336 - 14336*x - 28672/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-12032/3 - 13184/(3*(-1 + x)) - 1280*x + 
     (4672 - 3072/(-1 + x) - 7744*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-10880/3 + 768/(-1 + x) + (10880*x)/3 + 
     12800/(3*(1 + x)) + (-320 - 6656/(-1 + x) - 11200*x - 6656/(1 + x))*
      zeta[2]) + HPL[{3, 0}, x]*(128 - 1664*x + 
     (-256 - 6144/(-1 + x) - 6400*x - 6144/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(1088 + 1088*x + (1664 - 1920*x - 3584/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(-10880/3 - 30976/(3*(-1 + x)) - 
     (20096*x)/3 + (-1792 - 4096/(-1 + x) - 2304*x - 2048/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(256 - 3328*x + (-256 - 2048/(-1 + x) - 2304*x - 
       2048/(1 + x))*zeta[2]) + HPL[{4}, x]*(12032/3 + 15488/(3*(-1 + x)) + 
     (19904*x)/3 + 1152/(1 + x) + (192 - 1024/(-1 + x) - 1600*x - 
       1024/(1 + x))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (1984/3 + 992/(3*(-1 + x)) - 992/(3*(1 + x)) + 
     (2176 + 2816/(-1 + x) + 4992*x + 640/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(10496/3 + 5248/(3*(-1 + x)) - 5248/(3*(1 + x)) + 
     (384 + 1536/(-1 + x) + 1920*x + 1536/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-1216*x - 384/(1 + x) + 
     (-3328 - 1024/(-1 + x) + 768*x + 4096/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(3072 + 3072*x + (-1536 + 2560*x + 4096/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(1536 + 1536*x + 
     (-5120 + 6144*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(13184/3 - 1536/(-1 + x) - (12416*x)/3 + 
     (-16000 - 9216/(-1 + x) + 6784*x + 14336/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(896 + 896*x + (-7168 + 7168*x + 14336/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(896 + 896*x + 
     (-11264 + 11264*x + 22528/(1 + x))*zeta[2]) + 
   (10912/3 - 2656/(3*(-1 + x)) - 2176*x)*zeta[3] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 2}, x]*zeta[3] + 
   (-18432 - 36864/(-1 + x) - 18432*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (32 - 704/(-1 + x) + 288*x - 192/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-32512/3 - 24064/(3*(-1 + x)) + 2816*x)*zeta[2] + 
     (-10496 - 22016/(-1 + x) - 11520*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((4864 - 4864*x)*zeta[2] + 
     (-5120 - 10240/(-1 + x) - 5120*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-64 + 64*x + (7808 + 6016/(-1 + x) - 1792*x)*zeta[2] + 
     (1280 + 3072/(-1 + x) + 1792*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-12288 - 12288*x)*zeta[2] + 
     (8192 - 8192*x - 16384/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(640/3 + 640/(3*(-1 + x)) - (15488*x)/3 + 
     (5696/3 + 8960/(3*(-1 + x)) + 2112*x + 256/(1 + x))*zeta[2] + 
     (-64 - 8960/(-1 + x) - 14272*x - 8960/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-1088 - 448/(-1 + x) - (17024*x)/3 + 
     (7104 + 9216/(-1 + x) - 7360*x)*zeta[2] + 
     (7296 + 5632/(-1 + x) - 1664*x - 4096/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((23360/3 + 18688/(3*(-1 + x)) - 1088*x - 7168/(3*(1 + x)))*
      zeta[2] + (64 - 3840/(-1 + x) - 8128*x - 3840/(1 + x))*zeta[3]) + 
   zeta[2]*(-6752/3 + 4800*x - 128/(1 + x) + 
     (-2816 - 2304/(-1 + x) - 7872*x - 2176/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(1920 + 1920*x + (-512 + 512/(1 + x))*zeta[2] + 
     (-13056 - 18432/(-1 + x) - 14080*x - 1024/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(384 + 384*x + (-23680/3 - 5888*x + 6016/(3*(1 + x)))*
      zeta[2] + (-1280 + 1792*x + 3072/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(960 + 960*x + (64 - 3520*x + 1280/(1 + x))*zeta[2] + 
     (-7296 - 5120/(-1 + x) - 2688*x + 4608/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-17408 - 20480/(-1 + x) + 9216*x)*zeta[2] + 
     (-15104 - 14336/(-1 + x) + 768*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((6144 + 6144*x)*zeta[2] + 
     (-4096 + 4096*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(18944/3 + (18944*x)/3 + (9472 + 9472*x)*zeta[2] + 
     (-4096 + 4096*x + 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(21248/3 + (21248*x)/3 + (-1280 - 1280*x)*zeta[2] + 
     (-7424 + 9472*x + 16896/(1 + x))*zeta[3]) + 
   (-2352 - 6304/(3*(-1 + x)) + (15248*x)/3 + 13120/(1 + x))*zeta[4] + 
   HPL[{1, 1}, x]*(5504 - 5504*x + (-896 + 896*x)*zeta[2] + 
     (3328 - 3328*x)*zeta[3] + (-11520 - 23040/(-1 + x) - 11520*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(2752 - 2752*x + (1920 - 1920*x)*zeta[2] + 
     (8576 + 6016/(-1 + x) - 2560*x)*zeta[3] + 
     (-2752 - 5632/(-1 + x) - 2880*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-896 - 896*x)*zeta[2] + (11264 + 11264*x)*zeta[3] + 
     (19968 - 19968*x - 39936/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-544/3 - 160/(3*(-1 + x)) - (736*x)/3 + 128/(1 + x) + 
     (-22912/3 - 6912/(-1 + x) - (19904*x)/3 + 1792/(3*(1 + x)))*zeta[2] + 
     (-2048 - 1024/(-1 + x) + 1024/(1 + x))*zeta[3] + 
     (-1280 - 5760/(-1 + x) - 7680*x - 5760/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(704 - 4800*x + (-6592/3 - (6208*x)/3 - 768/(1 + x))*zeta[2] + 
     (-4288 - 3136*x + 4480/(1 + x))*zeta[3] + 
     (-8032 - 11520/(-1 + x) - 8544*x - 512/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-4640/3 - (5408*x)/3 - 256/(1 + x) + 
     (-1728 - 1728*x)*zeta[2] + (-23552/3 - 3840*x + 12032/(3*(1 + x)))*
      zeta[3] + (-8160 + 9248*x + 17408/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((5824 + 28672/(3*(-1 + x)) + (13888*x)/3)*zeta[2] + 
     (10112 + 12416/(-1 + x) - 8960*x)*zeta[3] + 
     (2960 + 19456/(-1 + x) + 16496*x + 19968/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(2464/3 - (4640*x)/3 - 1888/(3*(1 + x)) + 
     (-23744/3 - 6976/(-1 + x) - (7936*x)/3 + 9152/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-3904/3 - 1312/(3*(-1 + x)) + (15488*x)/3 + 224/(1 + x) + 
       (-3456 - 10752/(-1 + x) - 12288*x - 7680/(1 + x))*zeta[3]) + 
     (-12752/3 - 25648/(3*(-1 + x)) - 17856*x - 8816/(3*(1 + x)))*zeta[4] - 
     4000*zeta[5]) + (-21392/3 - 10112/(3*(-1 + x)) - (5840*x)/3 + 
     1312/(3*(1 + x)))*zeta[5] + HPL[{1}, x]*(5216/3 - (5216*x)/3 + 
     (1536 - 1536*x)*zeta[3] + zeta[2]*(-9472/3 + (9472*x)/3 + 
       (-12672 - 25088/(-1 + x) - 12416*x)*zeta[3]) + 
     (21856/3 + 6016/(3*(-1 + x)) - 5280*x)*zeta[4] + 
     (8192 + 16256/(-1 + x) + 8064*x)*zeta[5]) + 
   HPL[{-1}, x]*((-640 - 640*x)*zeta[3] + 
     zeta[2]*(-11776/3 - (11776*x)/3 + (-6528 + 5248*x + 11776/(1 + x))*
        zeta[3]) + (-768 + 9760*x + 10528/(1 + x))*zeta[4] + 
     (-6912 + 8064*x + 14976/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 384*zeta[3]^2 + 
     (3520*zeta[5])/3 - 992*zeta[6]) + 
   (-2860/3 - 43744/(3*(-1 + x)) - (47276*x)/3 - 46720/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(96 - 704*zeta[3]^2 + zeta[3]*(-1232/3 - 64*zeta[4]) + 
     (32*zeta[4])/3 - 400*zeta[5] + zeta[2]*(-944/3 - 896*zeta[3] + 
       320*zeta[5]) - (1562*zeta[6])/9 + 2800*zeta[7])) + 
 color[cf^4]*(-12874 + 12874*x + (-4160 + 576/(-1 + x) - 8576*x + 
     4032/(1 + x))*HPL[{5}, x] + (5312 - 512/(-1 + x) - 6208*x - 
     7680/(1 + x))*HPL[{6}, x] + (-896 + 1024/(-1 + x) + 3712*x + 
     3072/(1 + x))*HPL[{-5, 0}, x] + (1856 + 384/(-1 + x) + 5056*x - 
     640/(1 + x))*HPL[{-4, 0}, x] + (-11136 - 1280/(-1 + x) + 9088*x + 
     12544/(1 + x))*HPL[{-4, 2}, x] + 
   (11584/3 - 1536/(-1 + x) + (11456*x)/3 - 4224/(1 + x))*HPL[{-3, 2}, x] + 
   (-22656 - 5120/(-1 + x) + 18048*x + 32000/(1 + x))*HPL[{-3, 3}, x] + 
   (11904 - 2304/(-1 + x) + 20352*x - 768/(1 + x))*HPL[{-2, 3}, x] + 
   (-22656 + 256/(-1 + x) + 22912*x + 41216/(1 + x))*HPL[{-2, 4}, x] + 
   (19456 + 15616*x - 3840/(1 + x))*HPL[{-1, 4}, x] + 
   (-12928 + 12928*x + 25856/(1 + x))*HPL[{-1, 5}, x] + 
   (1664/3 + 1536/(-1 + x) + (2944*x)/3)*HPL[{1, 4}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 5}, x] + 
   (3840 + 1536/(-1 + x) + 256*x - 512/(1 + x))*HPL[{2, 3}, x] + 
   (-256 - 3584/(-1 + x) - 4352*x - 4096/(1 + x))*HPL[{2, 4}, x] + 
   (-704 + 384/(-1 + x) - 4288*x - 768/(1 + x))*HPL[{3, 2}, x] + 
   (-2496 - 2304/(-1 + x) - 1216*x + 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-3760 - 192/(-1 + x) - 11504*x - 704/(1 + x))*HPL[{4, 0}, x] + 
   (-4544 - 1152/(-1 + x) - 16576*x - 4096/(1 + x))*HPL[{4, 1}, x] + 
   (192 - 2048/(-1 + x) - 2880*x - 3072/(1 + x))*HPL[{4, 2}, x] + 
   (4736 - 512/(-1 + x) - 5760*x - 9216/(1 + x))*HPL[{5, 0}, x] + 
   (5888 - 1024/(-1 + x) - 7424*x - 13312/(1 + x))*HPL[{5, 1}, x] + 
   (-6528 - 9472/(-1 + x) - 7040*x + 256/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-2560 + 5632/(-1 + x) + 10880*x + 7680/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-2816 - 11008/(-1 + x) - 9216*x - 4352/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (14080/3 + 512/(-1 + x) - (15104*x)/3 + 1152/(1 + x))*
    HPL[{-3, -1, 0}, x] + (15616 + 12288/(-1 + x) - 2304*x - 10752/(1 + x))*
    HPL[{-3, -1, 2}, x] + (672 - 1408/(-1 + x) + (13088*x)/3 - 5376/(1 + x))*
    HPL[{-3, 0, 0}, x] + (-11392 + 768/(-1 + x) + 12928*x + 21760/(1 + x))*
    HPL[{-3, 2, 0}, x] + (-15872 + 1024/(-1 + x) + 17920*x + 33792/(1 + x))*
    HPL[{-3, 2, 1}, x] + (2816 - 512/(-1 + x) - 3328*x - 4352/(1 + x))*
    HPL[{-2, -3, 0}, x] + (3840 - 640/(-1 + x) - 2944*x + 1536/(1 + x))*
    HPL[{-2, -2, 0}, x] + (18688 + 12800/(-1 + x) - 5888*x - 20480/(1 + x))*
    HPL[{-2, -2, 2}, x] + (-5120 + 4608/(-1 + x) - 12288*x + 3072/(1 + x))*
    HPL[{-2, -1, 2}, x] + (38912 + 9216/(-1 + x) - 29696*x - 61440/(1 + x))*
    HPL[{-2, -1, 3}, x] + (6528 + 12160*x + 3072/(1 + x))*
    HPL[{-2, 2, 0}, x] + (7424 + 20224*x + 10752/(1 + x))*
    HPL[{-2, 2, 1}, x] + (-3584 + 3584*x + 7168/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (-17024 + 1792/(-1 + x) + 18816*x + 33280/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (-20992 + 2048/(-1 + x) + 23040*x + 44032/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (2432 - 2944*x - 5376/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-1792/3 + (512*x)/3 + 768/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (9984 - 9984*x - 19968/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-12544 - 9472*x + 3072/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (30720 - 30720*x - 61440/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-24064 - 27136*x - 3072/(1 + x))*HPL[{-1, -1, 3}, x] + 
   (32256 - 32256*x - 64512/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (2304 + 3840*x + 1536/(1 + x))*HPL[{-1, 2, 2}, x] + 
   (-512 - 512*x)*HPL[{-1, 2, 3}, x] + (11008 + 14848*x + 3840/(1 + x))*
    HPL[{-1, 3, 0}, x] + (10752 + 23040*x + 12288/(1 + x))*
    HPL[{-1, 3, 1}, x] + (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-12416 + 12928*x + 25344/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-15872 + 16896*x + 32768/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (3200 + 6400/(-1 + x) + 3200*x)*HPL[{1, -4, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -3, 0}, x] + (-512 - 1024/(-1 + x) - 512*x)*
    HPL[{1, -3, 2}, x] + (14336/3 + 1536/(-1 + x) - (9728*x)/3)*
    HPL[{1, -2, 2}, x] + (-2048 - 4096/(-1 + x) - 2048*x)*
    HPL[{1, -2, 3}, x] + (2048 - 2048*x)*HPL[{1, 1, 3}, x] + 
   (-2560 - 5120/(-1 + x) - 2560*x)*HPL[{1, 1, 4}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 2, 3}, x] + 
   (1280 + 1536/(-1 + x) + 256*x)*HPL[{1, 3, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 3, 2}, x] + 
   (-1408 - 2816/(-1 + x) - 1408*x)*HPL[{1, 4, 0}, x] + 
   (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 4, 1}, x] + 
   (2176 + 5888/(-1 + x) + 6272*x + 4096/(1 + x))*HPL[{2, -3, 0}, x] + 
   (3648 - 768/(-1 + x) + 4672*x + 1024/(1 + x))*HPL[{2, -2, 0}, x] + 
   (-6656 + 1024/(-1 + x) + 5632*x + 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-3200 - 2048/(-1 + x) + 896*x + 4096/(1 + x))*HPL[{2, 1, 3}, x] + 
   (384 + 1152/(-1 + x) - 384*x)*HPL[{2, 2, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 2, 2}, x] + 
   (-2112 - 3328/(-1 + x) - 2112*x)*HPL[{2, 3, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{2, 3, 1}, x] + 
   (-3840 + 2560/(-1 + x) + 8448*x + 9728/(1 + x))*HPL[{3, -2, 0}, x] + 
   (864 + 768/(-1 + x) - 2080*x - 256/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-704 + 384/(-1 + x) - 4288*x - 768/(1 + x))*HPL[{3, 1, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 1, 2}, x] + 
   (-1408 - 2560/(-1 + x) - 1920*x - 512/(1 + x))*HPL[{3, 2, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 2, 1}, x] + 
   (800 - 768/(-1 + x) - 1760*x - 2048/(1 + x))*HPL[{4, 0, 0}, x] + 
   (192 - 2048/(-1 + x) - 2880*x - 3072/(1 + x))*HPL[{4, 1, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{4, 1, 1}, x] + 
   (6144 + 17408/(-1 + x) + 11264*x + 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (5248 - 7168/(-1 + x) - 13952*x - 12032/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-10944 + 3072/(-1 + x) + 15680*x + 18432/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (3072/(-1 + x) + 3072*x + 3072/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (11648 + 1792/(-1 + x) - 9856*x - 17920/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (3072/(-1 + x) + 3072*x + 3072/(1 + x))*HPL[{-2, -1, -2, 0}, x] + 
   (-6528 + 3584/(-1 + x) + 7040*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-24576 - 28672/(-1 + x) - 4096*x + 18432/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (1856 + 2816/(-1 + x) - 8512*x + 4608/(1 + x))*
    HPL[{-2, -1, 0, 0}, x] + (20224 - 3584/(-1 + x) - 23808*x - 
     40960/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (27648 - 4096/(-1 + x) - 31744*x - 59392/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (6688 - 3136/(-1 + x) + 6688*x - 7296/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-3712 - 2048/(-1 + x) + 1664*x + 3584/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-3584 + 3584*x + 7168/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (8064 - 8064*x - 16128/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -2, -2, 0}, x] + 
   (-1536 - 1536*x)*HPL[{-1, -2, -1, 0}, x] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (-7040 - 2432*x + 4608/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (20480 - 20480*x - 40960/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (29696 - 29696*x - 59392/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (-1536 - 1536*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (14336 + 14336*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-41984 + 41984*x + 83968/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-11520 - 17664*x - 6144/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (-12288 - 30720*x - 18432/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (27648 - 27648*x - 55296/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (35840 - 35840*x - 71680/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (2048 - 3072*x - 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (1024 + 1024*x)*HPL[{-1, 2, 0, 0}, x] + (2304 + 3840*x + 1536/(1 + x))*
    HPL[{-1, 2, 1, 0}, x] + (-512 + 512*x + 1024/(1 + x))*
    HPL[{-1, 2, 2, 0}, x] + (-3072 + 2560*x + 5632/(1 + x))*
    HPL[{-1, 3, 0, 0}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, 3, 1, 0}, x] + (-4608 - 10240/(-1 + x) - 5632*x)*
    HPL[{1, -3, -1, 0}, x] + (2816 + 6144/(-1 + x) + 3328*x)*
    HPL[{1, -3, 0, 0}, x] + (-5888 - 12800/(-1 + x) - 6912*x)*
    HPL[{1, -2, -2, 0}, x] + (1024 - 1024*x)*HPL[{1, -2, -1, 0}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, -2, -1, 2}, x] + 
   (7936/3 + 2304/(-1 + x) - (1024*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 1}, x] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, -3, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, -2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2, 2}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 0}, x] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 2, -2, 0}, x] + 
   (-256 + 1536/(-1 + x) + 1792*x)*HPL[{1, 2, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 2, 0}, x] + 
   (-896 - 1792/(-1 + x) - 896*x)*HPL[{1, 3, 0, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 3, 1, 0}, x] + 
   (-2816 + 2560/(-1 + x) + 3328*x + 6144/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (-1920 - 768/(-1 + x) + 1152*x + 3072/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (624 + 2496/(-1 + x) + 240*x - 1024/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (1536 + 14336/(-1 + x) + 15872*x + 14336/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (-768 + 1536/(-1 + x) + 768*x - 512/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 1, 2, 0}, x] + 
   (384 - 1024/(-1 + x) - 1664*x - 2048/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 2, 1, 0}, x] + 
   (1504 - 1792/(-1 + x) - 4896*x - 5120/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (448 - 1792/(-1 + x) - 2368*x - 3584/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 1, 1, 0}, x] + 
   (-12288 - 8192/(-1 + x) + 4096*x + 15360/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (20864 + 256/(-1 + x) - 20608*x - 
     34304/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-11456 - 768/(-1 + x) + 10688*x + 17152/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (-7680 + 7680*x + 15360/(1 + x))*
    HPL[{-1, -2, -1, 0, 0}, x] + (17152 - 17152*x - 34304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-7680 + 7680*x + 15360/(1 + x))*
    HPL[{-1, -1, -2, 0, 0}, x] + (4096 + 4096*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-32768 + 32768*x + 65536/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-47104 + 47104*x + 94208/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-15232 - 7552*x + 7680/(1 + x))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (6144 - 6144*x - 12288/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (32384/3 + (8192*x)/3 - 8064/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1792 + 1280*x + 3072/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-2048 + 1024*x + 3072/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-3488 - 1152/(-1 + x) - 2080*x + 3072/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (10240 + 22528/(-1 + x) + 12288*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-6144 - 13312/(-1 + x) - 7168*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (1408 + 3328/(-1 + x) + 1920*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-4352/3 - 1152/(-1 + x) + (896*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (1152 + 3840/(-1 + x) + 2688*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (14336 + 28672/(-1 + x) + 14336*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-2048 + 2048*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-2944 - 5888/(-1 + x) - 2944*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (832 - 1280/(-1 + x) - 3008*x - 3840/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (-320 - 5888/(-1 + x) - 7488*x - 7168/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (2176 - 1920*x - 4096/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (-22528 + 22528*x + 45056/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (13312 - 13312*x - 26624/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (2512 + 768/(-1 + x) - 1200*x - 2048/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (256 + 512/(-1 + x) + 256*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (7872 - 3456/(-1 + x) - 12608*x - 12416/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-12544 - 3584/(-1 + x) + 7936*x + 12800/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-18688 - 11264/(-1 + x) + 7424*x + 22016/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (-10752 + 10752*x + 21504/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-1792 - 4096/(-1 + x) - 2304*x)*
    HPL[{1, -3}, x]*zeta[2] + (5248 + 256/(-1 + x) - 3968*x - 9216/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (24576 + 28672/(-1 + x) + 4096*x - 
     18432/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (4096 + 9216/(-1 + x) + 5120*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(9952 - 64/(-1 + x) - 10016*x + 
     (128 + 256/(-1 + x) + 128*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(4288 + 256/(-1 + x) - 4032*x + 
     (512 + 1024/(-1 + x) + 512*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (-5720 - 1328/(-1 + x) + 4392*x + (1024 + 1792/(-1 + x) + 768*x)*
      zeta[2]) + HPL[{1, 2, 0}, x]*(-1152 + 1152*x + 
     (3840 + 7680/(-1 + x) + 3840*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(-3520 + 3520*x + (4096 + 8192/(-1 + x) + 4096*x)*
      zeta[2]) + HPL[{-1, -1, -1, 0}, x]*(-16640 - 16640*x + 
     (34816 - 34816*x - 69632/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-18320/3 - 1088/(3*(-1 + x)) - 4432*x + 288/(1 + x) + 
     (22976 + 1536/(-1 + x) - 21440*x - 40448/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(64/3 - 352/(-1 + x) - 6464*x + 4160/(3*(1 + x)) + 
     (23168 + 4480/(-1 + x) - 18432*x - 32896/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(3024 + 3568*x + 544/(1 + x) + 
     (12544 - 12800*x - 25344/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(-10144 - 256/(-1 + x) - 19168*x - 576/(1 + x) + 
     (3840 - 512/(-1 + x) - 4864*x - 8704/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(19808/3 - 256/(3*(-1 + x)) + 4576*x - 576/(1 + x) + 
     (2176 - 3072/(-1 + x) - 5248*x - 8448/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(19872 + 19296*x - 576/(1 + x) + 
     (1792 - 1280*x - 3072/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(-6968 - 336/(-1 + x) - 11512*x + 
     (1984 + 1408/(-1 + x) + 832*x - 2688/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-7840/3 + 848/(3*(-1 + x)) - 16800*x + 576/(1 + x) + 
     (3072 + 2176/(-1 + x) - 640*x - 1664/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(-2400 - 96*x + (768 - 768*x - 1536/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-2400 - 96*x + (3968 + 7680/(-1 + x) + 5504*x + 
       1536/(1 + x))*zeta[2]) + HPL[{-1, 2, 0}, x]*
    (13952 + 13952*x + (-1408 + 2432*x + 3840/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-848 - 784/(-1 + x) + 4944*x - 32/(1 + x) + 
     (-64 + 4352/(-1 + x) + 5824*x + 5888/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(8192/3 + 1744/(3*(-1 + x)) - 3872*x - 
     5104/(3*(1 + x)) + (-6208 - 512/(-1 + x) + 6208*x + 8704/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(23488 + 24640*x + 1152/(1 + x) + 
     (-5120 + 6144*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-7424 - 7424*x + (-8192 + 8192*x + 16384/(1 + x))*
      zeta[2]) + HPL[{-2, -1, 0}, x]*(12928 + 640/(-1 + x) + 9344*x + 
     (-38144 - 14848/(-1 + x) + 23296*x + 55808/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(10816 + 10816*x + (-27904 + 27904*x + 55808/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(9600 + 9600*x + 
     (-30720 + 30720*x + 61440/(1 + x))*zeta[2]) + 
   (15896 + 1832/(-1 + x) - 4016*x - 1944/(1 + x))*zeta[3] + 
   (21504 + 43008/(-1 + x) + 21504*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (4832 + 896/(-1 + x) - 4064*x - 6944/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-12800/3 - 1536/(-1 + x) + (8192*x)/3)*zeta[2] + 
     (-3840 - 8704/(-1 + x) - 4864*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(64 - 288/(-1 + x) - 352*x + 
     (-512 - 1152/(-1 + x) - 640*x)*zeta[2] + (2560 + 5632/(-1 + x) + 3072*x)*
      zeta[3]) + HPL[{1, 1, 0}, x]*(-3200 + 3200*x + 
     (-3584 - 1536/(-1 + x) + 2048*x)*zeta[2] + 
     (9728 + 19456/(-1 + x) + 9728*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(-3200 + 3200*x + (-768 + 768*x)*zeta[2] + 
     (10240 + 20480/(-1 + x) + 10240*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-14336 - 14336*x)*zeta[2] + 
     (23552 - 23552*x - 47104/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((-4544/3 + 1792/(-1 + x) - 6336*x + 4800/(1 + x))*zeta[2] + 
     (16576 - 16320*x - 27008/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(20672/3 + 1328/(-1 + x) - (93488*x)/3 - 240/(1 + x) + 
     (-11808 + 2496/(-1 + x) - 19488*x + 1152/(1 + x))*zeta[2] + 
     (16960 + 6272/(-1 + x) - 10688*x - 23296/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-26296/3 - (31624*x)/3 - 1776/(1 + x) + 
     (-58496/3 - (45824*x)/3 + 4224/(1 + x))*zeta[2] + 
     (7168 - 6656*x - 13824/(1 + x))*zeta[3]) + 
   zeta[2]*(52748/3 - (85420*x)/3 + 896/(1 + x) + 
     (-1152 + 1984/(-1 + x) - 13792*x - 5056/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(38704/3 + (30928*x)/3 - 2592/(1 + x) + 
     (-1792 - 3328*x - 1536/(1 + x))*zeta[2] + (2688 - 640*x - 3328/(1 + x))*
      zeta[3]) + HPL[{0, 0, 0}, x]*(-416 - 332/(-1 + x) + 6152*x + 
     1184/(1 + x) + (6016 - 64/(-1 + x) + 8576*x - 4544/(1 + x))*zeta[2] + 
     (-5504 - 1280/(-1 + x) + 4480*x + 6400/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-5096 + 544/(-1 + x) - (53992*x)/3 + 1680/(1 + x) + 
     (-4928/3 + 192/(-1 + x) + (5312*x)/3 + 1024/(1 + x))*zeta[2] + 
     (-1920 + 2816/(-1 + x) + 7168*x + 7808/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-10888 + 48/(-1 + x) - 1544*x + 192/(1 + x) + 
     (-3936 - 1152/(-1 + x) + 608*x + 704/(1 + x))*zeta[2] + 
     (-384 + 9472/(-1 + x) + 12288*x + 12672/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(-16128 - 9728*x + (-3264 - 3520*x - 1792/(1 + x))*
      zeta[2] + (5760 + 20480/(-1 + x) + 19584*x + 13824/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(20288 + 20288*x + (22528 + 27136*x + 4608/(1 + x))*
      zeta[2] + (-14336 + 14336*x + 28672/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((1856 - 2816/(-1 + x) + 15808*x - 3072/(1 + x))*
      zeta[2] + (-32256 - 19456/(-1 + x) + 12800*x + 43520/(1 + x))*
      zeta[3]) + HPL[{-1, -2}, x]*((11776 + 8704*x - 3072/(1 + x))*zeta[2] + 
     (-21760 + 21760*x + 43520/(1 + x))*zeta[3]) + 
   (-17956/3 - 2392/(3*(-1 + x)) - 43136*x + 2796/(1 + x))*zeta[4] + 
   HPL[{1, 0}, x]*(-15544 + 15544*x + (-4720 - 288/(-1 + x) + 4432*x)*
      zeta[2] + (256 - 768/(-1 + x) - 1024*x)*zeta[3] + 
     (1488 + 2848/(-1 + x) + 1360*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(-25856 + 25856*x + (-8320 + 8320*x)*zeta[2] + 
     (-6144 - 4608/(-1 + x) + 1536*x)*zeta[3] + 
     (13568 + 27136/(-1 + x) + 13568*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-896 - 896*x)*zeta[2] + 
     (16896 + 26112*x + 9216/(1 + x))*zeta[3] + 
     (58112 - 58112*x - 116224/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(3116 + 332/(-1 + x) + (44020*x)/3 - 736/(1 + x) + 
     (7904/3 - 1152/(-1 + x) + 16800*x + 880/(3*(1 + x)))*zeta[2] + 
     (-128 - 1408/(-1 + x) + 8064*x + 256/(1 + x))*zeta[3] + 
     (4208 - 4608/(-1 + x) - 9968*x - 16000/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(-5156/3 + (85420*x)/3 - 896/(1 + x) + 
     (-4064 + 4768*x + 320/(1 + x))*zeta[2] + 
     (160 - 1920/(-1 + x) + 6624*x + 2752/(1 + x))*zeta[3] + 
     (-336 + 12512/(-1 + x) + 16560*x + 16896/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(15864 + 15864*x + (-19440 - 18896*x + 544/(1 + x))*
      zeta[2] + (-21760/3 - (27520*x)/3 - 1920/(1 + x))*zeta[3] + 
     (-23312 + 24400*x + 47712/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((-416/3 + 1216/(3*(-1 + x)) + 96*x + 576/(1 + x))*zeta[2] + 
     (-4288 + 1664/(-1 + x) - 22848*x - 3072/(1 + x))*zeta[3] + 
     (-26912 + 14016/(-1 + x) + 40928*x + 72672/(1 + x))*zeta[4]) + 
   (-344 + 976/(-1 + x) + (2600*x)/3 - 336/(1 + x))*zeta[5] + 
   HPL[{1}, x]*(3416/3 - (3416*x)/3 + (5616 - 352/(-1 + x) - 5968*x)*
      zeta[3] + zeta[2]*(-6944 + 6944*x + (-3072 - 5888/(-1 + x) - 2816*x)*
        zeta[3]) + (128/3 - 2688/(-1 + x) - (8192*x)/3)*zeta[4] + 
     (4224 + 8320/(-1 + x) + 4096*x)*zeta[5]) + 
   HPL[{0}, x]*(4184/3 + 58/(-1 + x) - 15432*x - 784/(1 + x) + 
     (10240/3 - 32/(-1 + x) + 7408*x + 5120/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(35960/3 + 240/(-1 + x) + (53992*x)/3 - 2464/(1 + x) + 
       (9600 + 704/(-1 + x) - 9216*x - 16064/(1 + x))*zeta[3]) + 
     (-21976/3 - 176/(-1 + x) - 14672*x - 80/(1 + x))*zeta[4] + 
     (-16160 - 10560/(-1 + x) - 1280*x + 7360/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((-8992 - 9568*x - 576/(1 + x))*zeta[3] + 
     zeta[2]*(-8272/3 - (496*x)/3 + 2592/(1 + x) + 
       (-15104 + 13824*x + 28928/(1 + x))*zeta[3]) + 
     (19904 + 33248*x + 13344/(1 + x))*zeta[4] + 
     (-5024 + 6176*x + 11200/(1 + x))*zeta[5]) + 
   (-688/3 - 42728/(3*(-1 + x)) - (69056*x)/3 - 68704/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(4873/24 - 1152*zeta[3]^2 - 342*zeta[4] + 
     zeta[3]*(2004 + 64*zeta[4]) + zeta[2]*(-450 - 120*zeta[3] - 
       384*zeta[5]) - 2520*zeta[5] - 2111*zeta[6] + 5880*zeta[7])) + 
 color[ca^2*cf^2]*(73862/27 - (73862*x)/27 + 
   (-3920 - 1024/(3*(-1 + x)) - 3680*x + 11728/(3*(1 + x)))*HPL[{5}, x] + 
   (1920 - 3136/(-1 + x) - 5280*x - 5504/(1 + x))*HPL[{6}, x] + 
   (-2144 - 4544/(-1 + x) - 2400*x + 320/(1 + x))*HPL[{-5, 0}, x] + 
   (15920/3 + 5056/(3*(-1 + x)) + (1072*x)/3 - 1440/(1 + x))*
    HPL[{-4, 0}, x] + (-11552 - 2688/(-1 + x) + 5152*x + 11136/(1 + x))*
    HPL[{-4, 2}, x] + (9136/3 - 13888/(3*(-1 + x)) + (4624*x)/3 - 
     2688/(1 + x))*HPL[{-3, 2}, x] + (-17408 - 13952/(-1 + x) + 3712*x + 
     15616/(1 + x))*HPL[{-3, 3}, x] + 
   (13776 - 10688/(3*(-1 + x)) + (55888*x)/3 - 9344/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (-13568 - 1408/(-1 + x) + 12160*x + 24192/(1 + x))*
    HPL[{-2, 4}, x] + (54656/3 + (30976*x)/3 - 23680/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (-7168 + 7168*x + 14336/(1 + x))*HPL[{-1, 5}, x] + 
   (1952 + 2496/(-1 + x) + 544*x)*HPL[{1, 4}, x] + 
   (-2240 - 4480/(-1 + x) - 2240*x)*HPL[{1, 5}, x] + 
   (4688 + 320/(-1 + x) + (2960*x)/3 + 5024/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (496 - 7168/(-1 + x) - 6672*x - 7168/(1 + x))*HPL[{2, 4}, x] + 
   (-32/3 - 704/(3*(-1 + x)) - 1504*x - 1408/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-1664 + 384/(-1 + x) + 2112*x + 5120/(1 + x))*HPL[{3, 3}, x] + 
   (-10436/3 - 1824/(-1 + x) - (22564*x)/3 - 2272/(3*(1 + x)))*
    HPL[{4, 0}, x] + (-12400/3 - 8128/(3*(-1 + x)) - (41840*x)/3 - 
     13312/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (224 - 256/(-1 + x) - 288*x - 512/(1 + x))*HPL[{4, 2}, x] + 
   (1608 - 256/(-1 + x) - 2776*x - 4224/(1 + x))*HPL[{5, 0}, x] + 
   (2656 - 512/(-1 + x) - 5024*x - 7680/(1 + x))*HPL[{5, 1}, x] + 
   (-7552 - 4224/(-1 + x) + 1152*x + 6400/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-2032 + 768/(-1 + x) + 2032*x + 2368/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-2624 - 9472/(-1 + x) - 7104*x - 3072/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (3840 - 64/(3*(-1 + x)) - 384*x + 14912/(3*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (19968 + 35584/(-1 + x) + 17920*x + 6656/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (5512/3 - 4480/(3*(-1 + x)) - 1016*x - 18400/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-6304 + 4224/(-1 + x) + 12064*x + 17792/(1 + x))*
    HPL[{-3, 2, 0}, x] + (-10368 + 9216/(-1 + x) + 22912*x + 33280/(1 + x))*
    HPL[{-3, 2, 1}, x] + (3008 + 3200/(-1 + x) + 192*x - 1536/(1 + x))*
    HPL[{-2, -3, 0}, x] + (2736 - 3584/(3*(-1 + x)) - (8720*x)/3 + 
     2816/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (24384 + 35072/(-1 + x) + 10688*x - 6144/(1 + x))*HPL[{-2, -2, 2}, x] + 
   (-10272 + 45440/(3*(-1 + x)) - (38176*x)/3 + 7168/(1 + x))*
    HPL[{-2, -1, 2}, x] + (40192 + 26624/(-1 + x) - 13568*x - 45056/(1 + x))*
    HPL[{-2, -1, 3}, x] + (5440 + 9472/(3*(-1 + x)) + (39616*x)/3 + 
     13568/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (4480 + 4608/(-1 + x) + 28288*x + 17152/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (-1280 - 512/(-1 + x) + 768*x + 2048/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (-9824 + 3456/(-1 + x) + 13280*x + 22528/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (-16384 + 7168/(-1 + x) + 23552*x + 39936/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-1024*x - 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-6976/3 - (2240*x)/3 + 4736/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (5888 - 5888*x - 11776/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-22656 - 15488*x + 7168/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (22528 - 22528*x - 45056/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-97024/3 - (102656*x)/3 - 5632/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (22528 - 22528*x - 45056/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (2432/3 + (5248*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-2048*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (6528 + 11520*x + 4992/(1 + x))*HPL[{-1, 3, 0}, x] + 
   (18944/3 + (73216*x)/3 + 54272/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-5824 + 6848*x + 12672/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-9984 + 12032*x + 22016/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-3200 - 6400/(-1 + x) - 3200*x)*HPL[{1, -4, 0}, x] + 
   (19040/3 + 1984/(3*(-1 + x)) - (17056*x)/3)*HPL[{1, -3, 0}, x] + 
   (4736 + 9472/(-1 + x) + 4736*x)*HPL[{1, -3, 2}, x] + 
   (14080/3 + 7424/(3*(-1 + x)) - (6656*x)/3)*HPL[{1, -2, 2}, x] + 
   (-384 - 768/(-1 + x) - 384*x)*HPL[{1, -2, 3}, x] + 
   (11648/3 - 7424/(3*(-1 + x)) - (19072*x)/3)*HPL[{1, 1, 3}, x] + 
   (-6912 - 13824/(-1 + x) - 6912*x)*HPL[{1, 1, 4}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 2, 3}, x] + 
   (544 + 1856/(-1 + x) + 1312*x)*HPL[{1, 3, 0}, x] + 
   (-2176/3 + 1792/(3*(-1 + x)) + (3968*x)/3)*HPL[{1, 3, 1}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 2}, x] + 
   (-896 - 1792/(-1 + x) - 896*x)*HPL[{1, 4, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 4, 1}, x] + 
   (-6336 - 12544/(-1 + x) - 6336*x)*HPL[{2, -3, 0}, x] + 
   (21056/3 - 7936/(3*(-1 + x)) - (5056*x)/3 + 5888/(1 + x))*
    HPL[{2, -2, 0}, x] + (-7808 + 11264/(-1 + x) + 14720*x + 22528/(1 + x))*
    HPL[{2, -2, 2}, x] + (-5760 - 2560/(-1 + x) + 2432*x + 8192/(1 + x))*
    HPL[{2, 1, 3}, x] + (16 + 256/(-1 + x) + 16*x)*HPL[{2, 3, 0}, x] + 
   (576 + 1024/(-1 + x) + 576*x)*HPL[{2, 3, 1}, x] + 
   (-8768 - 6784/(-1 + x) + 1472*x + 8960/(1 + x))*HPL[{3, -2, 0}, x] + 
   (2656 - 416/(-1 + x) + (1856*x)/3 - 3824/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (-32/3 - 704/(3*(-1 + x)) - 1504*x - 1408/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (864 + 1024/(-1 + x) + 1312*x + 768/(1 + x))*HPL[{4, 0, 0}, x] + 
   (224 - 256/(-1 + x) - 288*x - 512/(1 + x))*HPL[{4, 1, 0}, x] + 
   (4608 + 17920/(-1 + x) + 13312*x + 6144/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (7040 + 7808/(-1 + x) + 1408*x + 256/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (-6512 - 3008/(-1 + x) + 3760*x + 6784/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (384 + 1024/(-1 + x) + 640*x)*HPL[{-2, -2, -1, 0}, x] + 
   (11616 + 16000/(-1 + x) + 4384*x - 3072/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (384 + 1024/(-1 + x) + 640*x)*HPL[{-2, -1, -2, 0}, x] + 
   (-13568/3 + 18176/(3*(-1 + x)) + (28672*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (-44800 - 70656/(-1 + x) - 25856*x + 6144/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (-5776/3 + 24640/(3*(-1 + x)) - (22192*x)/3 + 
     16384/(3*(1 + x)))*HPL[{-2, -1, 0, 0}, x] + 
   (15808 - 8448/(-1 + x) - 24256*x - 38912/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (27648 - 16384/(-1 + x) - 44032*x - 71680/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (7704 - 13600/(3*(-1 + x)) - (1192*x)/3 - 
     8928/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-1568 - 5632/(-1 + x) - 4064*x - 4480/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-1280 - 512/(-1 + x) + 768*x + 2048/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (3968 - 3968*x - 7936/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{-1, -2, -1, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -2, -1, 2}, x] + (-34496/3 - (18112*x)/3 + 16384/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (19456 - 19456*x - 38912/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (35840 - 35840*x - 71680/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (-1536 + 1536*x + 3072/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (35328 + 35328*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-39936 + 39936*x + 79872/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-29056/3 - (56192*x)/3 - 27136/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-28160/3 - (125440*x)/3 - 97280/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (21504 - 21504*x - 43008/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (37888 - 37888*x - 75776/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (-3584 + 1536*x + 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (-2720 - 608*x + 2112/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (2432/3 + (5248*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (768 - 1792*x - 2560/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (1536 + 1024/(-1 + x) - 512*x)*HPL[{1, -3, -1, 0}, x] + 
   (1088 + 3200/(-1 + x) + 2112*x)*HPL[{1, -3, 0, 0}, x] + 
   (-6912 - 15872/(-1 + x) - 8960*x)*HPL[{1, -2, -2, 0}, x] + 
   (7232/3 - 3968/(3*(-1 + x)) - (11200*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, -2, -1, 2}, x] + 
   (12896/3 + 21568/(3*(-1 + x)) + (8672*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 1}, x] + 
   (-12032 - 24064/(-1 + x) - 12032*x)*HPL[{1, 1, -3, 0}, x] + 
   (26368/3 - 31744/(3*(-1 + x)) - (58112*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12288 + 24576/(-1 + x) + 12288*x)*HPL[{1, 1, -2, 2}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 1, 1, 3}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 1, 3, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, 3, 1}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, -2, 0}, x] + 
   (-8224/3 - 1856/(3*(-1 + x)) + (6368*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, 3, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 1, 0}, x] + 
   (-4480 + 16896/(-1 + x) + 18560*x + 23040/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (-2432 - 3840/(-1 + x) - 2688*x - 256/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (-2468 - 1376/(3*(-1 + x)) + (10196*x)/3 - 
     6976/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-15616 - 6144/(-1 + x) + 7424*x + 23040/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (-5536/3 - 1856/(3*(-1 + x)) + (7744*x)/3 - 1312/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (3088 + 1536/(-1 + x) - 1008*x - 4096/(1 + x))*
    HPL[{2, 2, 0, 0}, x] + (5080 + 3200/(-1 + x) - 360*x - 4800/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (2336 - 1920/(-1 + x) - 2464*x - 6144/(1 + x))*
    HPL[{3, 1, 0, 0}, x] + (-21632 - 33280/(-1 + x) - 11648*x + 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (14432 + 9344/(-1 + x) - 5088*x - 
     14592/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-5184 - 3520/(-1 + x) + 1664*x + 4608/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (7296 - 7296*x - 14592/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (-1536 + 1536*x + 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (16640 + 16640*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-36864 + 36864*x + 73728/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-67584 + 67584*x + 135168/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-50752/3 - (15680*x)/3 + 35072/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-4352 + 4352*x + 8704/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (24304/3 - (3568*x)/3 - 27872/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (448 - 1472*x - 1920/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-3072 + 1024*x + 4096/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-17056/3 - 9776/(3*(-1 + x)) + 9776/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (13824 + 31744/(-1 + x) + 17920*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (-6528 - 15104/(-1 + x) - 8576*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (896 + 2816/(-1 + x) + 1920*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (-17840/3 - 18016/(3*(-1 + x)) - (176*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (16896 + 33792/(-1 + x) + 16896*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (-3328 - 6656/(-1 + x) - 3328*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (-19744/3 + 6592/(3*(-1 + x)) + (26336*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-5120 - 10240/(-1 + x) - 5120*x)*
    HPL[{1, 1, 1, -2, 0}, x] + (-4096 + 4096*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (2432 + 4864/(-1 + x) + 2432*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (4352 + 3072/(-1 + x) + 320*x - 4032/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (9008 + 4864/(-1 + x) - 2512*x - 11520/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (5184 + 1536/(-1 + x) - 3008*x - 8192/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (-12800 + 12800*x + 25600/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (4224 - 4224*x - 8448/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-1408 + 1408*x + 2816/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (2048 + 1344/(-1 + x) - 1344/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (1408 + 2816/(-1 + x) + 1408*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (2688 + 5376/(-1 + x) + 2688*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (3840 + 7680/(-1 + x) + 3840*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (7776 + 576/(-1 + x) - 4576*x - 7936/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-17664 - 26624/(-1 + x) - 11264*x - 3584/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-24192 - 34560/(-1 + x) - 10368*x + 6144/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (-6912 + 6912*x + 13824/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-3968 - 8960/(-1 + x) - 4992*x)*
    HPL[{1, -3}, x]*zeta[2] + (5568 - 2816/(-1 + x) - 5440*x - 11008/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (44800 + 70656/(-1 + x) + 25856*x - 
     6144/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (6144 + 14336/(-1 + x) + 8192*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(256960/9 + 91136/(9*(-1 + x)) - (165824*x)/9 + 
     (-4864 - 9728/(-1 + x) - 4864*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(12256 + 16864/(3*(-1 + x)) - (19904*x)/3 + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (-14000/3 - 17152/(3*(-1 + x)) - (3152*x)/3 + 
     (128 + 256/(-1 + x) + 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (-116684/9 - 99352/(9*(-1 + x)) + (17332*x)/9 + 
     (640 + 768/(-1 + x) + 128*x)*zeta[2]) + HPL[{-1, -1, -1, 0}, x]*
    (-63232/3 - (63232*x)/3 + (42496 - 42496*x - 84992/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-16168/9 - 18640/(3*(-1 + x)) - (49736*x)/9 - 
     128032/(9*(1 + x)) + (18240 + 3008/(-1 + x) - 15232*x - 31232/(1 + x))*
      zeta[2]) + HPL[{-3, 0}, x]*(14272/9 - 8384/(9*(-1 + x)) - 10400*x - 
     1072/(9*(1 + x)) + (20480 + 13696/(-1 + x) - 6528*x - 20544/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(99008/9 - (2144*x)/9 - 
     101152/(9*(1 + x)) + (8768 - 9280*x - 18048/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(211040/9 - 1312/(3*(-1 + x)) - (16256*x)/9 - 
     207040/(9*(1 + x)) + (-960 - 11008/(-1 + x) - 10048*x - 10496/(1 + x))*
      zeta[2]) + HPL[{3, 1}, x]*(-72688/9 - 608/(-1 + x) - (177008*x)/9 - 
     14080/(9*(1 + x)) + (2304 - 3072/(-1 + x) - 6656*x - 8960/(1 + x))*
      zeta[2]) + HPL[{3, 0}, x]*(-14476/3 - 1224/(-1 + x) - 8676*x + 
     2144/(3*(1 + x)) + (-1408 - 5312/(-1 + x) - 4928*x - 5376/(1 + x))*
      zeta[2]) + HPL[{-1, 3}, x]*(312128/9 + (92224*x)/9 - 
     219904/(9*(1 + x)) + (1792 - 768*x - 2560/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-33296/9 + 1256/(-1 + x) - (60208*x)/9 + 80992/(9*(1 + x)) + 
     (3552 + 3456/(-1 + x) + 864*x - 1600/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(-1792/3 - (1792*x)/3 + (192 - 320*x - 512/(1 + x))*
      zeta[2]) + HPL[{2, 1, 0}, x]*(-1792/3 - (1792*x)/3 + 
     (-1856 - 512/(-1 + x) + 960*x + 2816/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(1224 - 3632/(3*(-1 + x)) - (88*x)/3 - 80/(1 + x) + 
     (-4064 + 704/(-1 + x) + 5280*x + 7936/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(5432/9 - 47384/(9*(-1 + x)) + (20984*x)/9 + 
     240/(1 + x) + (-5168 + 128/(-1 + x) + 3600*x + 8768/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(36416/3 + (32128*x)/3 - 4288/(3*(1 + x)) + 
     (-5248 + 7296*x + 12544/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(208640/9 + (236800*x)/9 + 28160/(9*(1 + x)) + 
     (-6912 + 8960*x + 15872/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-131968/3 - 3968*x + 120064/(3*(1 + x)) + 
     (-10496 + 10496*x + 20992/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(73456/3 + 30016/(3*(-1 + x)) + (21136*x)/3 + 
     8576/(3*(1 + x)) + (-47808 - 37632/(-1 + x) + 10176*x + 48128/(1 + x))*
      zeta[2]) + HPL[{-1, -2, 0}, x]*(28000/3 + 12192*x + 8576/(3*(1 + x)) + 
     (-24064 + 24064*x + 48128/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-41600/3 + (35584*x)/3 + 25728/(1 + x) + 
     (-29312 + 29312*x + 58624/(1 + x))*zeta[2]) + 
   (363688/27 + 58688/(27*(-1 + x)) - (215480*x)/27 - 63364/(9*(1 + x)))*
    zeta[3] + (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (8596 + 5968/(-1 + x) - 404*x - 6912/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-3488 - 3136/(-1 + x) + 352*x)*zeta[2] + 
     (-7360 - 16768/(-1 + x) - 9408*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(-4736/3 + (4736*x)/3 + (256 - 2816/(-1 + x) - 3072*x)*
      zeta[2] + (-4352 - 8704/(-1 + x) - 4352*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(-4736/3 + (4736*x)/3 + (-256 + 256*x)*zeta[2] + 
     (-4096 - 8192/(-1 + x) - 4096*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(105736/27 - 175696/(27*(-1 + x)) - (281432*x)/27 + 
     (2384 - 1376/(-1 + x) - 3760*x)*zeta[2] + 
     (-1952 - 2880/(-1 + x) - 928*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-35328 - 35328*x)*zeta[2] + 
     (33792 - 33792*x - 67584/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((-3376/3 + 13856/(3*(-1 + x)) - (5200*x)/3 + 
       15520/(3*(1 + x)))*zeta[2] + (17856 + 13120/(-1 + x) - 4672*x - 
       14720/(1 + x))*zeta[3]) + HPL[{-2, 0}, x]*(161384/27 + 320/(-1 + x) - 
     (1176536*x)/27 + 74888/(27*(1 + x)) + 
     (-47752/3 + 17728/(3*(-1 + x)) - (62776*x)/3 + 6784/(3*(1 + x)))*
      zeta[2] + (18416 + 16128/(-1 + x) - 2288*x - 14208/(1 + x))*zeta[3]) + 
   zeta[2]*(684088/81 - (2055616*x)/81 + 268384/(81*(1 + x)) + 
     (-208/3 + 4080/(-1 + x) - 17408*x - 26032/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-310732/27 - (287684*x)/27 + 23048/(27*(1 + x)) + 
     (-67664/3 - (40624*x)/3 + 27040/(3*(1 + x)))*zeta[2] + 
     (3296 - 2272*x - 5568/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(94736/27 + 21416/(27*(-1 + x)) - (2080*x)/3 - 
     81260/(27*(1 + x)) + (27680/3 + 1904/(-1 + x) + 3680*x - 5472/(1 + x))*
      zeta[2] + (-7296 - 4928/(-1 + x) + 4928/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(25396/27 + 16048/(27*(-1 + x)) - (231068*x)/9 + 
     131912/(27*(1 + x)) + (-5728/3 + 2720/(-1 + x) + 1312*x + 
       1376/(3*(1 + x)))*zeta[2] + (-9536 - 9920/(-1 + x) - 3456*x + 
       6464/(1 + x))*zeta[3]) + HPL[{-1, 2}, x]*(603752/27 + (350296*x)/27 - 
     253456/(27*(1 + x)) + (1184/3 + (352*x)/3 - 832/(3*(1 + x)))*zeta[2] + 
     (-2880 + 6976*x + 9856/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-183184/27 - 56960/(27*(-1 + x)) - (150256*x)/27 + 
     96/(1 + x) + (-7640/3 - 3520/(3*(-1 + x)) - (9848*x)/3 + 672/(1 + x))*
      zeta[2] + (-12736 - 5888/(-1 + x) + 4224*x + 16960/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(-129584/9 - (101168*x)/9 + 
     (-6784/3 - (14336*x)/3 - 9088/(3*(1 + x)))*zeta[2] + 
     (-16256 - 8192/(-1 + x) + 7296*x + 23552/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(108016/3 + (108016*x)/3 + 
     (36480 + 43648*x + 7168/(1 + x))*zeta[2] + 
     (-11904 + 11904*x + 23808/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((24032/3 - 36352/(3*(-1 + x)) + 17504*x - 7168/(1 + x))*
      zeta[2] + (-47424 - 44800/(-1 + x) + 2624*x + 40448/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((22400 + 15232*x - 7168/(1 + x))*zeta[2] + 
     (-20224 + 20224*x + 40448/(1 + x))*zeta[3]) + 
   (4450/3 + 33260/(9*(-1 + x)) - (433234*x)/9 + 54242/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(-774656/81 - 177664/(81*(-1 + x)) + (596992*x)/81 + 
     (-23824/9 + 7840/(9*(-1 + x)) + (31664*x)/9)*zeta[2] + 
     (25696/3 - 5056/(3*(-1 + x)) - (30752*x)/3)*zeta[3] + 
     (-4480 - 9216/(-1 + x) - 4736*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(-212080/9 + (212080*x)/9 + (-31616/3 + (31616*x)/3)*
      zeta[2] + (23680/3 - 40192/(3*(-1 + x)) - (63872*x)/3)*zeta[3] + 
     (-3232 - 6464/(-1 + x) - 3232*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((100352/3 - (19712*x)/3 - 120064/(3*(1 + x)))*zeta[2] + 
     (93568/3 + (142208*x)/3 + 48640/(3*(1 + x)))*zeta[3] + 
     (75008 - 75008*x - 150016/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(448540/81 + 14060/(9*(-1 + x)) + (10556*x)/27 - 
     277456/(81*(1 + x)) + (15856/3 - 14960/(9*(-1 + x)) + (60208*x)/9 - 
       77336/(9*(1 + x)))*zeta[2] + (-352/3 - 2128/(-1 + x) + 576*x + 
       1296/(1 + x))*zeta[3] + (-3720 - 11776/(-1 + x) - 14552*x - 
       12400/(1 + x))*zeta[4]) + HPL[{2}, x]*
    (774688/81 - 177664/(81*(-1 + x)) + (2055616*x)/81 - 1120/(1 + x) + 
     (-34936/3 + 4288/(3*(-1 + x)) + 4120*x + 15008/(3*(1 + x)))*zeta[2] + 
     (16768/3 - 3904/(-1 + x) - (18752*x)/3 + 3840/(1 + x))*zeta[3] + 
     (-12088 - 6656/(-1 + x) + 4616*x + 16704/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(1458776/81 + (1814104*x)/81 + 355328/(81*(1 + x)) + 
     (-398608/9 - (120272*x)/9 + 278336/(9*(1 + x)))*zeta[2] + 
     (-29072/3 - (36208*x)/3 - 7136/(3*(1 + x)))*zeta[3] + 
     (-20272 + 22448*x + 42720/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((-100856/9 + 5440/(-1 + x) + (47960*x)/9 + 
       219904/(9*(1 + x)))*zeta[2] + (-23048/3 + 18080/(3*(-1 + x)) - 
       (85400*x)/3 - 3200/(1 + x))*zeta[3] + 
     (-17544 + 36048/(-1 + x) + 53592*x + 78048/(1 + x))*zeta[4]) + 
   (-12524 - 27368/(3*(-1 + x)) + (7724*x)/3 + 27896/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(474296/27 - (474296*x)/27 + 
     (24624 + 45856/(3*(-1 + x)) - (28016*x)/3)*zeta[3] + 
     zeta[2]*(-16424 + 16424*x + (-7104 - 13696/(-1 + x) - 6592*x)*zeta[3]) + 
     (6548 - 6008/(-1 + x) - 12556*x)*zeta[4] + (656 + 1056/(-1 + x) + 400*x)*
      zeta[5]) + HPL[{-1}, x]*((-306400/9 - (50336*x)/9 + 256064/(9*(1 + x)))*
      zeta[3] + zeta[2]*(-117680/27 + (135776*x)/27 + 253456/(27*(1 + x)) + 
       (-25344 + 22784*x + 48128/(1 + x))*zeta[3]) + 
     (19320 + 33224*x + 13904/(1 + x))*zeta[4] + 
     (1664 + 640*x - 1024/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(791176/81 + 10537/(27*(-1 + x)) - (1883260*x)/81 - 
     2684/(1 + x) + (88072/9 + 26536/(9*(-1 + x)) - 1928*x - 
       71512/(9*(1 + x)))*zeta[3] + zeta[2]*(135988/27 - 
       49172/(27*(-1 + x)) + (231068*x)/9 - 98788/(27*(1 + x)) + 
       (10704 - 3168/(-1 + x) - 13344*x - 21408/(1 + x))*zeta[3]) + 
     (-35012/3 - 5976/(-1 + x) - (50144*x)/3 + 8948/(3*(1 + x)))*zeta[4] + 
     (-25600 - 14208/(-1 + x) + 1040*x + 15488/(1 + x))*zeta[5]) + 
   (4549 - 82316/(3*(-1 + x)) - (110887*x)/3 - 130240/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(29639/36 - (7102*zeta[3]^2)/3 + 
     zeta[3]*(129662/27 - 32*zeta[4]) - (60850*zeta[4])/27 + 
     zeta[2]*(-46771/27 + (2096*zeta[3])/9 - 2104*zeta[5]) + 
     (5354*zeta[5])/9 - (5497*zeta[6])/2 + 8610*zeta[7]))


==> anc/Pqq3NSmXto0.m <==
color[cf*nf^3]*(-64/81 - (64*Log[x])/27 - (88*Log[x]^2)/81 - 
   (8*Log[x]^3)/81 + (32*zeta[3])/27) + color[ca*cf*nf^2]*
  (24031/162 + (692*Log[x]^3)/81 + (4*Log[x]^4)/9 + 
   Log[x]^2*(4324/81 - (16*zeta[2])/9) - (2264*zeta[2])/81 + 
   (320*zeta[3])/3 + Log[x]*(153 - (304*zeta[2])/27 + (128*zeta[3])/9) - 
   (200*zeta[4])/9) + color[cf^2*nf^2]*(1004/81 - (664*Log[x]^3)/81 - 
   (4*Log[x]^4)/9 + Log[x]^2*(-880/27 - (16*zeta[2])/3) + (32*zeta[2])/81 + 
   Log[x]*(-1928/81 - (1024*zeta[2])/27 - (64*zeta[3])/9) - 
   (3616*zeta[3])/27 + 32*zeta[4]) + color[ca*cf^2*nf]*
  (-374561/81 - (68*Log[x]^4)/3 - (32*Log[x]^5)/15 + (100064*zeta[2])/81 + 
   Log[x]^3*(-4276/81 + (368*zeta[2])/9) + (102512*zeta[3])/27 + 
   (800*zeta[2]*zeta[3])/3 + Log[x]^2*(-13708/27 + 592*zeta[2] + 
     (704*zeta[3])/3) + (2176*zeta[4])/3 + 
   Log[x]*(-251738/81 + (42416*zeta[2])/27 + (18032*zeta[3])/9 + 
     224*zeta[4]) - (1384*zeta[5])/3) + 
 color[cf^3*nf]*(29194/9 + (196*Log[x]^4)/9 + (76*Log[x]^5)/45 + 
   Log[x]^3*(1072/9 - (128*zeta[2])/3) - 984*zeta[2] + 
   Log[x]^2*(2686/3 - (1744*zeta[2])/3 - (320*zeta[3])/3) - 1248*zeta[3] - 
   (832*zeta[2]*zeta[3])/3 + Log[x]*(8756/3 - (2936*zeta[2])/3 - 
     1248*zeta[3] - 416*zeta[4]) - (776*zeta[4])/3 - 208*zeta[5]) + 
 color[ca^2*cf^2]*(73862/27 + (104*Log[x]^5)/15 - (8*Log[x]^6)/9 + 
   (952472*zeta[2])/81 + Log[x]^4*(883/9 + 132*zeta[2]) + 
   (114908*zeta[3])/27 - (38480*zeta[2]*zeta[3])/3 - 4284*zeta[3]^2 + 
   Log[x]^3*(-3970/81 + (2776*zeta[2])/9 + (1280*zeta[3])/3) + 
   Log[x]^2*(7424/27 - (2468*zeta[2])/3 + (4960*zeta[3])/3 - 2172*zeta[4]) + 
   (11444*zeta[4])/3 + (17692*zeta[5])/3 + 
   Log[x]*(542161/81 + (86372*zeta[2])/27 - (9976*zeta[3])/9 - 
     7536*zeta[2]*zeta[3] - 2712*zeta[4] + 4096*zeta[5]) - 
   (34277*zeta[6])/3) + color[cf^4]*(-12874 + (92*Log[x]^5)/15 - 
   (19*Log[x]^6)/45 + (55436*zeta[2])/3 + Log[x]^4*(56/3 + (376*zeta[2])/3) + 
   12120*zeta[3] - 8192*zeta[2]*zeta[3] - 3008*zeta[3]^2 + 
   Log[x]^3*(550/3 + 256*zeta[2] + (1088*zeta[3])/3) + 
   Log[x]^2*(1024 + 2040*zeta[2] + 768*zeta[3] - 3592*zeta[4]) - 
   2392*zeta[4] - 1656*zeta[5] + Log[x]*(1658/3 + (27848*zeta[2])/3 + 
     5152*zeta[3] - 7168*zeta[2]*zeta[3] - (21688*zeta[4])/3 + 
     1760*zeta[5]) - 8888*zeta[6]) + 
 color[d4FA/nc]*(2848/3 - (7520*zeta[2])/3 + 16*Log[x]^4*zeta[2] + 
   (13696*zeta[3])/3 - 2688*zeta[2]*zeta[3] + 160*zeta[3]^2 + 
   Log[x]^2*(-64*zeta[2] - 640*zeta[4]) + (38608*zeta[4])/3 + 
   Log[x]*(192 - 640*zeta[2] + 2112*zeta[3] - 384*zeta[2]*zeta[3] + 
     1360*zeta[4] - 4000*zeta[5]) - (6448*zeta[5])/3 - (8812*zeta[6])/3) + 
 color[(d4FF*nf)/nc]*(-3776 + (5120*zeta[2])/3 + (5824*zeta[3])/3 - 
   256*zeta[2]*zeta[3] - 512*zeta[3]^2 + (3136*zeta[4])/3 + 
   Log[x]*(-3968/3 + (640*zeta[2])/3 + 384*zeta[3] + (1024*zeta[4])/3) + 
   (1280*zeta[5])/3 - 1984*zeta[6]) + color[ca^2*cf*nf]*
  (-18863/54 + (26*Log[x]^4)/9 + (8*Log[x]^5)/15 + 
   Log[x]^3*(-4246/81 - (16*zeta[2])/9) + (23992*zeta[2])/81 + 
   Log[x]^2*(-27710/81 - (580*zeta[2])/9 - (304*zeta[3])/3) - 
   (17692*zeta[3])/9 - 32*zeta[2]*zeta[3] - (64*zeta[3]^2)/3 + 
   Log[x]*(-4153/9 - (2704*zeta[2])/27 - (6808*zeta[3])/9 - 
     (1120*zeta[4])/9) - 470*zeta[4] + (3880*zeta[5])/9 - (248*zeta[6])/3) + 
 color[ca^3*cf]*(401999/81 - (8*Log[x]^5)/15 + (4*Log[x]^6)/15 + 
   Log[x]^4*(-28/3 - 30*zeta[2]) - (340796*zeta[2])/81 + 
   Log[x]^3*(19087/81 - (992*zeta[2])/9 - (256*zeta[3])/3) + 
   (10528*zeta[3])/27 + (9424*zeta[2]*zeta[3])/3 + (3160*zeta[3]^2)/3 - 
   (7585*zeta[4])/9 + Log[x]^2*(126101/81 - (1270*zeta[2])/9 - 
     (1136*zeta[3])/3 + (1388*zeta[4])/3) + 
   Log[x]*(62902/27 - (33652*zeta[2])/27 + (9200*zeta[3])/9 + 
     1456*zeta[2]*zeta[3] - (58*zeta[4])/3 - (3580*zeta[5])/3) - 
   (31450*zeta[5])/9 + (37009*zeta[6])/18) + 
 color[ca*cf^3]*(-1786/3 - (586*Log[x]^5)/45 + (44*Log[x]^6)/45 + 
   Log[x]^4*(-1078/9 - (656*zeta[2])/3) - 25464*zeta[2] + 
   Log[x]^3*(-3610/9 - 432*zeta[2] - (2096*zeta[3])/3) - (47440*zeta[3])/3 + 
   (52864*zeta[2]*zeta[3])/3 + 6152*zeta[3]^2 + (56*zeta[4])/3 + 
   Log[x]^2*(-9538/3 - (1520*zeta[2])/3 - (6304*zeta[3])/3 + 4868*zeta[4]) + 
   Log[x]*(-31465/3 - (34136*zeta[2])/3 - 4488*zeta[3] + 
     13088*zeta[2]*zeta[3] + (31916*zeta[4])/3 - 4112*zeta[5]) + 
   1988*zeta[5] + (61082*zeta[6])/3)


==> anc/Pqq3NSm_Fit.m <==
color[cf*nf^3]*(2.849320066876777 + 1.5778955408839035*x^4 - 
   0.2428128949159311*x^5 + 0.07946833215589176*x^6 - 
   0.021458020712737814*x^7 + 0.003981190661424573*x^8 + 
   (1 - x)^3*(-0.7450079808395396*Log[1 - x] + 0.057419921457276014*
      Log[1 - x]^2 - 0.04004790832050069*Log[1 - x]^3) + 
   (1 - x)^2*(-0.3392957609314987*Log[1 - x] - 0.05022057865224671*
      Log[1 - x]^2 - 0.0031700366899497004*Log[1 - x]^3) + 
   (1 - x)*(-0.00035650148080391205*Log[1 - x] - 0.00002953650315556271*
      Log[1 - x]^2 - 8.434884097324452*^-7*Log[1 - x]^3) + 
   x^2*(7.240534816215909 + 2.275202396134914*Log[x] - 
     0.716558816419646*Log[x]^2 - 0.1811756547208233*Log[x]^3) + 
   x*(-1.7127538494132848 + 2.766957117784918*Log[x] + 
     0.09888998684399462*Log[x]^2 - 0.0987619258909032*Log[x]^3) + 
   x^3*(-7.954453420016102 + 3.124356372847891*Log[x] - 
     1.5838160725737989*Log[x]^2 + 0.03281266693551782*Log[x]^3)) + 
 color[ca*cf*nf^2]*(107.92551891691646 + 345.32988032993137*x^4 - 
   52.28200320120174*x^5 + 15.686683844082285*x^6 - 3.95008763455563*x^7 + 
   0.64263966466164*x^8 + (1 - x)^3*(-82.76591642264498*Log[1 - x] + 
     6.25729838749635*Log[1 - x]^2 - 4.396691644027627*Log[1 - x]^3) + 
   (1 - x)^2*(-35.09204367873701*Log[1 - x] - 5.445464178167316*
      Log[1 - x]^2 - 0.3424019447490028*Log[1 - x]^3) + 
   (1 - x)*(-5.9637934245955035*Log[1 - x] - 0.003132685552463405*
      Log[1 - x]^2 - 0.00008932225315034865*Log[1 - x]^3) + 
   x^3*(1594.2194527773343 - 1381.5099070572926*Log[x] + 
     170.57224874226287*Log[x]^2 - 57.323720836592976*Log[x]^3) + 
   x^2*(-1788.292719111005 - 932.9200650027723*Log[x] - 
     164.6052941973352*Log[x]^2 - 10.537025904433872*Log[x]^3) + 
   x*(-367.442354199891 - 68.50311472577103*Log[x] - 
     4.440986860249375*Log[x]^2 + 1.6305741303485624*Log[x]^3)) + 
 color[ca^2*cf*nf]*(-887.3724602781684 - 27169.426501192134*x^4 + 
   7991.108241202866*x^5 - 4062.7896168319885*x^6 + 1286.492888078763*x^7 - 
   254.2687314315045*x^8 + (1 - x)*(-158.92219830571142*Log[1 - x] - 
     4.637323182222187*Log[1 - x]^2 + 0.04901212005553582*Log[1 - x]^3) + 
   (1 - x)^2*(20164.8076716133*Log[1 - x] + 2977.9306742459303*Log[1 - x]^2 + 
     187.37815357365395*Log[1 - x]^3) + 
   (1 - x)^3*(44670.275995742675*Log[1 - x] - 3304.801645755466*
      Log[1 - x]^2 + 2406.766935131687*Log[1 - x]^3) + 
   x^3*(135543.99809670684 - 12991.615329976765*Log[x] + 
     6455.691916855717*Log[x]^2 - 1297.2910736715903*Log[x]^3) + 
   x^2*(-178712.12913621156 - 16081.744208728664*Log[x] - 
     2733.1887734703046*Log[x]^2 - 234.56547158478818*Log[x]^3) + 
   x*(68288.64669366983 + 890.2537335813006*Log[x] + 
     204.94184313672926*Log[x]^2 + 17.240188957721895*Log[x]^3)) + 
 color[(d4FF*nf)/nc]*(-123.89491025696954 - 11531.986154326696*x^4 + 
   1994.4421549201586*x^5 - 600.9716183870293*x^6 + 148.25775779875013*x^7 - 
   23.207216688958674*x^8 + (1 - x)*(-549.8443183952782*Log[1 - x] + 
     103.44825997834246*Log[1 - x]^2 - 0.00045180719369195953*Log[1 - x]^3) + 
   (1 - x)^2*(989.8725879460665*Log[1 - x] + 125.75298965964336*
      Log[1 - x]^2 + 7.049420659444683*Log[1 - x]^3) + 
   (1 - x)^3*(2124.460713664157*Log[1 - x] - 59.821788972978645*
      Log[1 - x]^2 + 126.03013723657844*Log[1 - x]^3) + 
   x*(1552.8175713892379 - 112.97222573861521*Log[x] - 
     0.26010203052752384*Log[x]^2 - 0.0066212493037045754*Log[x]^3) + 
   x^2*(29136.96598793167 + 14382.228098150168*Log[x] + 
     3213.0393361286797*Log[x]^2 + 337.8877003544379*Log[x]^3) + 
   x^3*(-20350.66858316156 + 26474.205228356233*Log[x] - 
     1213.7485250357531*Log[x]^2 + 1178.8950976332733*Log[x]^3)) + 
 color[ca^2*cf^2]*(-728.6712270831409 + 1.4241417283367464*^7*x^4 - 
   1.5685079256841217*^6*x^5 + 348765.8835480323*x^6 - 
   70736.07381296491*x^7 + 8686.83251256517*x^8 + 
   (1 - x)^3*(-302593.4066956257*Log[1 - x] + 15895.27169451532*
      Log[1 - x]^2 - 16597.769752564756*Log[1 - x]^3) + 
   (1 - x)^2*(-120818.27283989845*Log[1 - x] - 17513.37831457797*
      Log[1 - x]^2 - 1069.8147361125834*Log[1 - x]^3) + 
   (1 - x)*(-2451.314411759972*Log[1 - x] - 676.0326162292066*Log[1 - x]^2 - 
     0.2141140159883218*Log[1 - x]^3) + 
   x^3*(-6.306106568756023*^6 - 1.1283478629923292*^7*Log[x] - 
     6.830482178074538*^6*Log[x]^2 - 607233.0686799908*Log[x]^3 - 
     282905.1456679518*Log[x]^4) + x^2*(-6.472861368971234*^6 - 
     7.5593930570589565*^6*Log[x] - 2.3605279385382356*^6*Log[x]^2 - 
     305759.81975707575*Log[x]^3 - 19510.803193158154*Log[x]^4) + 
   x*(-174191.0723327886 + 93251.76729806514*Log[x] + 
     13399.355607032627*Log[x]^2 - 446.0023807975091*Log[x]^3 - 
     212.20681109865998*Log[x]^4)) + 
 color[d4FA/nc]*(-506.6635780077066 + 4.622114690252967*^6*x^4 - 
   538439.8919028032*x^5 + 126716.46836564715*x^6 - 26923.278918400705*x^7 + 
   3528.0126001461804*x^8 + (1 - x)^3*(-192045.35092650057*Log[1 - x] + 
     11023.015966757292*Log[1 - x]^2 - 10567.28110793159*Log[1 - x]^3) + 
   (1 - x)^2*(-79312.6513020516*Log[1 - x] - 11483.66526330298*Log[1 - x]^2 - 
     687.6110596362346*Log[1 - x]^3) + 
   (1 - x)*(506.8795273387555*Log[1 - x] + 66.89212025151248*Log[1 - x]^2 - 
     0.1011662205949918*Log[1 - x]^3) + 
   x^3*(-1.969515379221794*^6 - 3.9475154768777634*^6*Log[x] - 
     2.0164382703023518*^6*Log[x]^2 - 220693.35578531132*Log[x]^3 - 
     82944.98012873487*Log[x]^4) + x^2*(-2.0262887772176547*^6 - 
     2.3330426765472745*^6*Log[x] - 691887.5489957804*Log[x]^2 - 
     89272.25992109484*Log[x]^3 - 5824.5249867833345*Log[x]^4) + 
   x*(-197133.66207966537 + 45754.07924075656*Log[x] + 
     956.9933151215305*Log[x]^2 - 351.3282831987833*Log[x]^3 - 
     77.61354982878737*Log[x]^4)) + color[cf^2*nf^2]*
  (-31.327270397119623 - 481.08894631542955*x^4 + 79.52756210961634*x^5 - 
   22.85735731471352*x^6 + 5.5065485801989995*x^7 - 0.8136351975238172*x^8 + 
   (1 - x)*(-34.741331774717764*Log[1 - x] + 0.001983598289117164*
      Log[1 - x]^2 + 0.00005625570897168679*Log[1 - x]^3) + 
   (1 - x)^2*(61.23937734284941*Log[1 - x] + 3.723226793364631*Log[1 - x]^2 + 
     0.23088701511423912*Log[1 - x]^3) + 
   (1 - x)^3*(61.68644504185927*Log[1 - x] - 3.1721502487369735*
      Log[1 - x]^2 + 3.2631949654841494*Log[1 - x]^3) + 
   x^2*(122.93305400257658 + 139.68588899894712*Log[x] + 
     2.1883445849374894*Log[x]^2 - 1.4926248019419401*Log[x]^3 - 
     0.11039609496027437*Log[x]^4) + 
   x^3*(113.42212556293273 + 657.038315653278*Log[x] + 
     36.403606452595085*Log[x]^2 + 49.55995032597273*Log[x]^3 - 
     0.05660354544904601*Log[x]^4) + 
   x*(306.6908527139879 + 70.21398376725462*Log[x] + 
     0.46258752550226667*Log[x]^2 - 1.4759460881820659*Log[x]^3 + 
     0.44455634898561014*Log[x]^4)) + color[ca*cf^2*nf]*
  (370.6003037488185 - 462508.2416989307*x^4 + 24447.28902853565*x^5 + 
   330.9263809726774*x^6 - 1048.4823118340987*x^7 + 281.1092423149506*x^8 + 
   (1 - x)^3*(-47518.097787198836*Log[1 - x] + 3184.3110552344992*
      Log[1 - x]^2 - 2570.082689755375*Log[1 - x]^3) + 
   (1 - x)^2*(-21629.536475379886*Log[1 - x] - 3066.5582174804717*
      Log[1 - x]^2 - 192.0036436947431*Log[1 - x]^3) + 
   (1 - x)*(791.2961359608357*Log[1 - x] + 54.31702504129046*Log[1 - x]^2 - 
     0.04775744473275153*Log[1 - x]^3) + 
   x*(-87758.01293199288 - 6107.9967223525755*Log[x] - 
     988.0495485093652*Log[x]^2 - 82.06315662638144*Log[x]^3 - 
     5.278253811335637*Log[x]^4) + 
   x^2*(263279.26213149785 + 342100.3265687574*Log[x] + 
     133657.25041702559*Log[x]^2 + 18962.27321648177*Log[x]^3 + 
     1360.0550938462907*Log[x]^4) + 
   x^3*(259838.6172544616 + 174513.055220927*Log[x] + 
     365330.62775616406*Log[x]^2 + 5483.820939105746*Log[x]^3 + 
     15785.155341676613*Log[x]^4)) + 
 color[ca^3*cf]*(1369.217519745186 - 3.167881711882702*^6*x^4 + 
   348119.3683051468*x^5 - 77368.55928350042*x^6 + 15688.824444186066*x^7 - 
   1929.8497157624467*x^8 + (1 - x)*(609.795490950153*Log[1 - x] + 
     164.1565305097854*Log[1 - x]^2 + 0.048774245433928595*Log[1 - x]^3) + 
   (1 - x)^2*(28856.27811679158*Log[1 - x] + 4177.310114904137*Log[1 - x]^2 + 
     252.80594247052406*Log[1 - x]^3) + 
   (1 - x)^3*(70972.98833072656*Log[1 - x] - 3887.409565287275*Log[1 - x]^2 + 
     3888.607346724233*Log[1 - x]^3) + 
   x*(36225.29391643096 - 25284.961198493354*Log[x] - 
     3169.0079796313844*Log[x]^2 + 137.9995460570473*Log[x]^3 + 
     61.46292492602557*Log[x]^4) + x^2*(1.439824098101666*^6 + 
     1.6836547425229268*^6*Log[x] + 526299.661927352*Log[x]^2 + 
     68481.40052896808*Log[x]^3 + 4371.5079671261465*Log[x]^4) + 
   x^3*(1.4027632858755412*^6 + 2.512513110795898*^6*Log[x] + 
     1.5195805473395456*^6*Log[x]^2 + 135221.43730526615*Log[x]^3 + 
     63070.51393958626*Log[x]^4)) + color[cf^3*nf]*
  (113.4120011174599 + 787667.5006855791*x^4 - 68944.41842103818*x^5 + 
   10444.757676331326*x^6 - 1429.3517136370274*x^7 + 100.90309206931782*x^8 + 
   (1 - x)*(-354.97007323696033*Log[1 - x] - 154.64370308875067*
      Log[1 - x]^2 + 0.0002093661917441519*Log[1 - x]^3) + 
   (1 - x)^2*(1776.9187575857466*Log[1 - x] + 266.5359487842269*
      Log[1 - x]^2 + 13.867860498918636*Log[1 - x]^3) + 
   (1 - x)^3*(4475.263419548655*Log[1 - x] - 190.03579309525333*
      Log[1 - x]^2 + 252.05562965820678*Log[1 - x]^3) + 
   x^2*(-96519.37592063358 - 7.135628003351676*^6*Log[x] - 
     2.9340805919559924*^6*Log[x]^2 - 618512.3410903295*Log[x]^3 - 
     57330.94696879176*Log[x]^4 - 3538.5528631916163*Log[x]^5) + 
   x*(-492194.9725145989 - 152426.3024361366*Log[x] - 
     19141.699732073655*Log[x]^2 - 1230.4312227300568*Log[x]^3 - 
     41.506554179371335*Log[x]^4 - 1.0765269645845665*Log[x]^5) + 
   x^3*(-138350.49163423278 + 5.529008686694059*^6*Log[x] - 
     3.740043929391008*^6*Log[x]^2 + 766122.8569936334*Log[x]^3 - 
     124147.99008644585*Log[x]^4 + 8520.171490437902*Log[x]^5)) + 
 color[ca*cf^3]*(-692.1893416387634 - 9.962241394257875*^6*x^4 + 
   2.2920324243658893*^6*x^5 - 566465.1556926225*x^6 + 120267.634449529*x^7 - 
   15450.955922185132*x^8 + (1 - x)*(1578.063952545771*Log[1 - x] + 
     1371.5386664651849*Log[1 - x]^2 + 0.5959962169983869*Log[1 - x]^3) + 
   (1 - x)^2*(299580.1569490727*Log[1 - x] + 43062.903355551585*
      Log[1 - x]^2 + 2668.8590936989794*Log[1 - x]^3) + 
   (1 - x)^3*(716874.1094195545*Log[1 - x] - 41208.04899037176*Log[1 - x]^2 + 
     39108.61570781123*Log[1 - x]^3) + 
   x^3*(2.360959760440094*^6 - 8.566014616781591*^7*Log[x] + 
     5.53076064866208*^7*Log[x]^2 - 1.364408905960994*^7*Log[x]^3 + 
     1.9056761631784623*^6*Log[x]^4 - 222961.44237587837*Log[x]^5) + 
   x*(3.9926481299965256*^6 + 852618.969499146*Log[x] + 
     98464.40379486867*Log[x]^2 + 7691.925041041126*Log[x]^3 + 
     472.7735343480742*Log[x]^4 + 5.4002689994334725*Log[x]^5) + 
   x^2*(1.7739047933254014*^6 + 1.0125747827535492*^8*Log[x] + 
     4.160260431364982*^7*Log[x]^2 + 7.8969469695762*^6*Log[x]^3 + 
     707550.1555457156*Log[x]^4 + 36443.42183609345*Log[x]^5)) + 
 color[cf^4]*(121.73047345037378 + 154747.88277554477*x^4 - 
   956192.7576718889*x^5 + 270300.05198926176*x^6 - 59756.33041132081*x^7 + 
   7769.780726916616*x^8 + (1 - x)^3*(-336497.6625129542*Log[1 - x] + 
     18606.037687600412*Log[1 - x]^2 - 18382.58397326322*Log[1 - x]^3) + 
   (1 - x)^2*(-139343.02810175167*Log[1 - x] - 19715.57127121846*
      Log[1 - x]^2 - 1183.2296251357725*Log[1 - x]^3) + 
   (1 - x)*(328.5699195257726*Log[1 - x] - 415.0657521561032*Log[1 - x]^2 - 
     0.26170700033084665*Log[1 - x]^3) + 
   x^3*(206612.29691312896 + 1.954415823507961*^6*Log[x] - 
     8.860216992281096*^6*Log[x]^2 + 5.745848068750033*^6*Log[x]^3 - 
     1.047518912736338*^6*Log[x]^4 + 195072.02668046625*Log[x]^5 - 
     8350.779124625957*Log[x]^6) + 
   x*(188166.56945165712 + 939491.6489762529*Log[x] + 
     252131.1006306902*Log[x]^2 + 29405.253696824544*Log[x]^3 + 
     1801.4508313381757*Log[x]^4 + 62.68043791283*Log[x]^5 + 
     1.0016401872997682*Log[x]^6) + 
   x^2*(190032.33160055583 - 1.1877773418158703*^6*Log[x] + 
     9.483117480970714*^6*Log[x]^2 + 4.1926739586004033*^6*Log[x]^3 + 
     892937.4646463047*Log[x]^4 + 84555.44861057342*Log[x]^5 + 
     5142.049126439339*Log[x]^6)) + 
 flag[NLP]*(color[cf*nf^3]*(-32/81 - (64*Log[x])/27 - (88*Log[x]^2)/81 - 
     (8*Log[x]^3)/81 - (32*zeta[3])/9) + color[cf^2*nf^2]*
    (-2504/27 + (1216*Log[1 - x])/81 - (664*Log[x]^3)/81 - (4*Log[x]^4)/9 + 
     Log[x]^2*(-880/27 - (16*zeta[2])/3) + (1952*zeta[2])/81 + 
     Log[x]*(-1928/81 - (1024*zeta[2])/27 - (64*zeta[3])/9) + 
     (608*zeta[3])/27 - 32*zeta[4]) + color[ca*cf*nf^2]*
    (13999/162 + (692*Log[x]^3)/81 + (4*Log[x]^4)/9 + 
     Log[x]^2*(4324/81 - (16*zeta[2])/9) - (88*zeta[2])/81 - 
     (2272*zeta[3])/27 + Log[x]*(153 - (304*zeta[2])/27 + (128*zeta[3])/9) + 
     (472*zeta[4])/9) + color[ca*cf^2*nf]*(-96631/27 - (68*Log[x]^4)/3 - 
     (32*Log[x]^5)/15 + (51800*zeta[2])/81 + 
     Log[x]^3*(-4276/81 + (368*zeta[2])/9) + 
     Log[1 - x]*(-41504/81 + (640*zeta[2])/3 - (896*zeta[3])/3) + 
     (77888*zeta[3])/27 + (1568*zeta[2]*zeta[3])/3 + 
     Log[x]^2*(-13708/27 + 592*zeta[2] + (704*zeta[3])/3) + 
     (3416*zeta[4])/3 + Log[x]*(-251738/81 + (42416*zeta[2])/27 + 
       (18032*zeta[3])/9 + 224*zeta[4]) - (2344*zeta[5])/3) + 
   color[cf^3*nf]*(2904 + (196*Log[x]^4)/9 + (76*Log[x]^5)/45 + 
     Log[x]^3*(1072/9 - (128*zeta[2])/3) - 904*zeta[2] + 
     Log[x]^2*(2686/3 - (1744*zeta[2])/3 - (320*zeta[3])/3) - 
     (5504*zeta[3])/3 - (832*zeta[2]*zeta[3])/3 + 
     Log[1 - x]*(-880/3 + 256*zeta[3]) + Log[x]*(8756/3 - (2936*zeta[2])/3 - 
       1248*zeta[3] - 416*zeta[4]) - 104*zeta[4] + 432*zeta[5]) + 
   color[ca^2*cf^2]*(28133/9 + (104*Log[x]^5)/15 - (8*Log[x]^6)/9 + 
     (1011020*zeta[2])/81 + Log[x]^4*(883/9 + 132*zeta[2]) + 
     (89012*zeta[3])/27 - (38192*zeta[2]*zeta[3])/3 - 4284*zeta[3]^2 + 
     Log[x]^3*(-3970/81 + (2776*zeta[2])/9 + (1280*zeta[3])/3) + 
     Log[x]^2*(7424/27 - (2468*zeta[2])/3 + (4960*zeta[3])/3 - 
       2172*zeta[4]) + (11296*zeta[4])/3 + 
     Log[1 - x]*(177664/81 - (4288*zeta[2])/3 + (704*zeta[3])/3 + 
       864*zeta[4]) + (18172*zeta[5])/3 + 
     Log[x]*(542161/81 + (86372*zeta[2])/27 - (9976*zeta[3])/9 - 
       7536*zeta[2]*zeta[3] - 2712*zeta[4] + 4096*zeta[5]) - 
     (34277*zeta[6])/3) + color[cf^4]*(-12816 + (92*Log[x]^5)/15 - 
     (19*Log[x]^6)/45 + (55652*zeta[2])/3 + 
     Log[x]^4*(56/3 + (376*zeta[2])/3) + 12392*zeta[3] - 
     8320*zeta[2]*zeta[3] - 3008*zeta[3]^2 + 
     Log[x]^3*(550/3 + 256*zeta[2] + (1088*zeta[3])/3) + 
     Log[x]^2*(1024 + 2040*zeta[2] + 768*zeta[3] - 3592*zeta[4]) - 
     1816*zeta[4] - 2616*zeta[5] + Log[x]*(1658/3 + (27848*zeta[2])/3 + 
       5152*zeta[3] - 7168*zeta[2]*zeta[3] - (21688*zeta[4])/3 + 
       1760*zeta[5]) - 8888*zeta[6]) + color[(d4FF*nf)/nc]*
    (-3776 + (3584*zeta[2])/3 + 2112*zeta[3] - 256*zeta[2]*zeta[3] - 
     512*zeta[3]^2 + (3136*zeta[4])/3 + Log[x]*(-3968/3 + (640*zeta[2])/3 + 
       384*zeta[3] + (1024*zeta[4])/3) + 1280*zeta[5] - 1984*zeta[6]) + 
   color[d4FA/nc]*(2848/3 - (6752*zeta[2])/3 + 16*Log[x]^4*zeta[2] + 
     4480*zeta[3] - 2688*zeta[2]*zeta[3] + 928*zeta[3]^2 + 
     Log[x]^2*(-64*zeta[2] - 640*zeta[4]) + (38608*zeta[4])/3 + 
     Log[x]*(192 - 640*zeta[2] + 2112*zeta[3] - 384*zeta[2]*zeta[3] + 
       1360*zeta[4] - 4000*zeta[5]) - 4496*zeta[5] - (2860*zeta[6])/3) + 
   color[ca^2*cf*nf]*(117211/162 + (26*Log[x]^4)/9 + (8*Log[x]^5)/15 + 
     Log[x]^3*(-4246/81 - (16*zeta[2])/9) - (30520*zeta[2])/81 + 
     Log[x]^2*(-27710/81 - (580*zeta[2])/9 - (304*zeta[3])/3) - 
     (2644*zeta[3])/27 - (992*zeta[2]*zeta[3])/3 - (64*zeta[3]^2)/3 + 
     Log[x]*(-4153/9 - (2704*zeta[2])/27 - (6808*zeta[3])/9 - 
       (1120*zeta[4])/9) - 294*zeta[4] - (104*zeta[5])/3 - (248*zeta[6])/3) + 
   color[ca^3*cf]*(140455/81 - (8*Log[x]^5)/15 + (4*Log[x]^6)/15 + 
     Log[x]^4*(-28/3 - 30*zeta[2]) - (121276*zeta[2])/81 + 
     Log[x]^3*(19087/81 - (992*zeta[2])/9 - (256*zeta[3])/3) - 
     (34264*zeta[3])/27 + 3376*zeta[2]*zeta[3] + (3256*zeta[3]^2)/3 - 
     (42961*zeta[4])/9 + Log[x]^2*(126101/81 - (1270*zeta[2])/9 - 
       (1136*zeta[3])/3 + (1388*zeta[4])/3) + 
     Log[x]*(62902/27 - (33652*zeta[2])/27 + (9200*zeta[3])/9 + 
       1456*zeta[2]*zeta[3] - (58*zeta[4])/3 - (3580*zeta[5])/3) - 
     (8078*zeta[5])/3 + (67057*zeta[6])/18) + 
   color[ca*cf^3]*(-1199/3 - (586*Log[x]^5)/45 + (44*Log[x]^6)/45 + 
     Log[x]^4*(-1078/9 - (656*zeta[2])/3) - 26380*zeta[2] + 
     Log[x]^3*(-3610/9 - 432*zeta[2] - (2096*zeta[3])/3) - 
     (41920*zeta[3])/3 + (52480*zeta[2]*zeta[3])/3 + 6152*zeta[3]^2 - 
     400*zeta[4] + Log[x]^2*(-9538/3 - (1520*zeta[2])/3 - (6304*zeta[3])/3 + 
       4868*zeta[4]) + Log[x]*(-31465/3 - (34136*zeta[2])/3 - 4488*zeta[3] + 
       13088*zeta[2]*zeta[3] + (31916*zeta[4])/3 - 4112*zeta[5]) + 
     2468*zeta[5] + (61082*zeta[6])/3)) + 
 flag[plusDelta]*
  (color[cf*nf^3]*(plusDis[0, 1 - x]*(-32/81 + (64*zeta[3])/27) + 
     delta[1 - x]*(-131/81 + (32*zeta[2])/81 + (304*zeta[3])/81 - 
       (32*zeta[4])/27)) + color[ca*cf*nf^2]*
    (plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
       (112*zeta[4])/3) + delta[1 - x]*(-193/54 + (3170*zeta[2])/81 - 
       (320*zeta[3])/9 + (80*zeta[2]*zeta[3])/3 - (80*zeta[4])/9 - 
       (88*zeta[5])/9)) + color[cf^2*nf^2]*
    (plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
     delta[1 - x]*(-188/27 + (1244*zeta[2])/27 + (56*zeta[3])/27 - 
       (160*zeta[2]*zeta[3])/9 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
   color[cf^3*nf]*(plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 
       320*zeta[5]) + delta[1 - x]*(32 + 162*zeta[2] - 308*zeta[3] - 
       (256*zeta[2]*zeta[3])/3 + 224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - 
       (6434*zeta[6])/9)) + color[ca^2*cf*nf]*
    (plusDis[0, 1 - x]*(-24137/81 + (20320*zeta[2])/81 - (23104*zeta[3])/27 + 
       (448*zeta[2]*zeta[3])/3 - (176*zeta[4])/3 + (2096*zeta[5])/9) + 
     delta[1 - x]*(20027/108 - (41092*zeta[2])/81 + (9554*zeta[3])/27 - 
       (580*zeta[2]*zeta[3])/3 + (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + 
       (1130*zeta[5])/9 - (3913*zeta[6])/27)) + 
   color[(d4FF*nf)/nc]*(plusDis[0, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - 
       (1280*zeta[5])/3) + delta[1 - x]*(-192 + (1888*zeta[2])/3 - 
       (992*zeta[3])/3 + 64*zeta[2]*zeta[3] + 256*zeta[3]^2 - 
       (352*zeta[4])/3 - 1120*zeta[5] + (1792*zeta[6])/9)) + 
   color[ca*cf^2*nf]*(plusDis[0, 1 - x]*(-34066/81 + (440*zeta[2])/3 + 
       (3712*zeta[3])/9 - 128*zeta[2]*zeta[3] - 176*zeta[4] + 160*zeta[5]) + 
     delta[1 - x]*(-7751/54 - (3892*zeta[2])/27 - (15400*zeta[3])/27 + 
       (2672*zeta[2]*zeta[3])/9 - (1232*zeta[3]^2)/3 + (27854*zeta[4])/27 - 
       (7432*zeta[5])/9 + 351*zeta[6])) + color[ca^3*cf]*
    (plusDis[0, 1 - x]*(84278/81 - (88400*zeta[2])/81 + (20944*zeta[3])/27 - 
       (352*zeta[2]*zeta[3])/3 - 16*zeta[3]^2 + 1804*zeta[4] - 
       (3608*zeta[5])/9 - (2504*zeta[6])/3) + 
     delta[1 - x]*(-373793/648 + (13864*zeta[2])/9 - (152284*zeta[3])/81 + 
       (584*zeta[2]*zeta[3])/3 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
       (32*zeta[3]*zeta[4])/3 + (11522*zeta[5])/9 + (1472*zeta[2]*zeta[5])/
        3 + (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
   color[ca*cf^3]*delta[1 - x]*(-2085/4 + 1167*zeta[2] - 3260*zeta[3] - 
     (1988*zeta[2]*zeta[3])/3 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     128*zeta[3]*zeta[4] - 976*zeta[5] + 2064*zeta[2]*zeta[5] + 
     (79297*zeta[6])/18 - 10920*zeta[7]) + color[cf^4]*delta[1 - x]*
    (4873/24 - 450*zeta[2] + 2004*zeta[3] - 120*zeta[2]*zeta[3] - 
     1152*zeta[3]^2 - 342*zeta[4] + 64*zeta[3]*zeta[4] - 2520*zeta[5] - 
     384*zeta[2]*zeta[5] - 2111*zeta[6] + 5880*zeta[7]) + 
   color[ca^2*cf^2]*delta[1 - x]*(29639/36 - (46771*zeta[2])/27 + 
     (129662*zeta[3])/27 + (2096*zeta[2]*zeta[3])/9 - (7102*zeta[3]^2)/3 - 
     (60850*zeta[4])/27 - 32*zeta[3]*zeta[4] + (5354*zeta[5])/9 - 
     2104*zeta[2]*zeta[5] - (5497*zeta[6])/2 + 8610*zeta[7]) + 
   color[d4FA/nc]*(plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 
       384*zeta[3]^2 + (3520*zeta[5])/3 - 992*zeta[6]) + 
     delta[1 - x]*(96 - (944*zeta[2])/3 - (1232*zeta[3])/3 - 
       896*zeta[2]*zeta[3] - 704*zeta[3]^2 + (32*zeta[4])/3 - 
       64*zeta[3]*zeta[4] - 400*zeta[5] + 320*zeta[2]*zeta[5] - 
       (1562*zeta[6])/9 + 2800*zeta[7])))


==> anc/Pqq3NSp.m <==
color[cf*nf^3]*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + (64*x)/27)*
    HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*HPL[{0, 0}, x] + 
   (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*HPL[{0, 0, 0}, x] + 
   (-32/27 - (32*x)/27)*zeta[3] + plusDis[0, 1 - x]*
    (-32/81 + (64*zeta[3])/27) + delta[1 - x]*(-131/81 + (32*zeta[2])/81 + 
     (304*zeta[3])/81 - (32*zeta[4])/27)) + 
 color[ca*cf*nf^2]*(13321/162 - (15167*x)/162 + 
   (104/3 + (248*x)/9)*HPL[{2}, x] + 
   (-16/9 - 320/(27*(-1 + x)) + (496*x)/27 + 640/(27*(1 + x)))*HPL[{3}, x] + 
   (-32/3 - 64/(9*(-1 + x)) + (32*x)/9 + 128/(9*(1 + x)))*HPL[{4}, x] + 
   (64/(9*(-1 + x)) + (64*x)/9 + 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-224/27 + (608*x)/27 + 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (-128/9 + (128*x)/9)*HPL[{1, 1}, x] + 
   (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
   (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (-64/9 - (64*x)/9)*HPL[{2, 1}, x] + 
   (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-128/27 + (512*x)/27 + 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-88/9 - 1168/(27*(-1 + x)) - (904*x)/27 - 640/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
    HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
    HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
    HPL[{2, 0, 0}, x] + (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32/(3*(-1 + x)) - (32*x)/3 - 32/(3*(1 + x)))*
    HPL[{0, 0, 0, 0}, x] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, 0, 0, 0}, x] + (-104/3 + (8*x)/81 + 608/(81*(1 + x)))*zeta[2] + 
   (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{0, 0}, x]*(-160/27 - 4952/(81*(-1 + x)) - (5312*x)/81 - 
     608/(81*(1 + x)) + (32/3 + 128/(9*(-1 + x)) + (32*x)/9 - 64/(9*(1 + x)))*
      zeta[2]) + HPL[{-1, 0}, x]*(1024/81 + (2240*x)/81 + 1216/(81*(1 + x)) + 
     (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*zeta[2]) + 
   (-128/9 - 640/(27*(-1 + x)) - (320*x)/3 - 320/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(448/9 - (448*x)/9 + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
      zeta[3]) + HPL[{-1}, x]*((-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*
      zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*zeta[3]) + 
   HPL[{0}, x]*(4391/81 - 3170/(81*(-1 + x)) - (11593*x)/81 + 
     (16/9 + 640/(27*(-1 + x)) + (112*x)/27 - 320/(27*(1 + x)))*zeta[2] + 
     (-32/3 - 224/(9*(-1 + x)) - (128*x)/9 - 32/(9*(1 + x)))*zeta[3]) + 
   plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
     (112*zeta[4])/3) + (184/9 + 16/(3*(-1 + x)) + (200*x)/9 + 
     16/(9*(1 + x)))*zeta[4] + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
     zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - (88*zeta[5])/9)) + 
 color[cf^2*nf^2]*(2492/27 - (9868*x)/81 + 
   (-2336/81 - 1216/(81*(-1 + x)) - (6752*x)/81)*HPL[{2}, x] + 
   (-64/9 - 1280/(27*(-1 + x)) - (2240*x)/27 - 1280/(27*(1 + x)))*
    HPL[{3}, x] + (32/9 - 64/(3*(-1 + x)) - (224*x)/9 - 256/(9*(1 + x)))*
    HPL[{4}, x] + (-128/(9*(-1 + x)) - (128*x)/9 - 128/(9*(1 + x)))*
    HPL[{-3, 0}, x] + (448/27 - (1216*x)/27 - 1280/(27*(1 + x)))*
    HPL[{-2, 0}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*
    HPL[{-2, 2}, x] + (-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*
    HPL[{-1, 2}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*
    HPL[{-1, 3}, x] + (256/9 - (256*x)/9)*HPL[{1, 1}, x] + 
   (-256/27 - 1280/(27*(-1 + x)) - (1024*x)/27)*HPL[{2, 0}, x] + 
   (128/9 + (128*x)/9)*HPL[{2, 1}, x] + (-32/3 - 64/(3*(-1 + x)) - (32*x)/3)*
    HPL[{3, 0}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
   (256/9 - (256*x)/9 - 512/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-64/3 - 208/(27*(-1 + x)) - (352*x)/27 + 1280/(27*(1 + x)))*
    HPL[{0, 0, 0}, x] + (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*
    HPL[{1, -2, 0}, x] + (-512/27 - 2560/(27*(-1 + x)) - (2048*x)/27)*
    HPL[{1, 0, 0}, x] + (-160/9 - 320/(9*(-1 + x)) - (160*x)/9)*
    HPL[{2, 0, 0}, x] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*
    HPL[{-1, 0, 0, 0}, x] + (-32 - 64/(3*(-1 + x)) - (32*x)/3 + 
     64/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (-224/9 - 448/(9*(-1 + x)) - (224*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (2336/81 + (2272*x)/81 - 1216/(81*(1 + x)))*zeta[2] + 
   (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
   HPL[{1, 0}, x]*(1600/81 - 1216/(81*(-1 + x)) - (2816*x)/81 + 
     (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
   HPL[{-1, 0}, x]*(-2048/81 - (4480*x)/81 - 2432/(81*(1 + x)) + 
     (64/9 - (64*x)/9 - 128/(9*(1 + x)))*zeta[2]) + 
   HPL[{0, 0}, x]*(1264/27 + 80/(9*(-1 + x)) + (16*x)/81 + 
     1216/(81*(1 + x)) + (-32/9 + 64/(9*(-1 + x)) + (32*x)/3 + 
       128/(9*(1 + x)))*zeta[2]) + (352/27 + 1280/(27*(-1 + x)) + 
     (3616*x)/27 + 640/(9*(1 + x)))*zeta[3] + 
   HPL[{1}, x]*(-1952/27 + (1952*x)/27 + 
     (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*zeta[3]) + 
   HPL[{0}, x]*(4004/81 - 1244/(27*(-1 + x)) + 36*x + 
     (64/9 + 640/(27*(-1 + x)) + (1024*x)/27 + 640/(27*(1 + x)))*zeta[2] + 
     (64/(9*(-1 + x)) + (64*x)/9 + 64/(9*(1 + x)))*zeta[3]) + 
   HPL[{-1}, x]*((512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*zeta[2] + 
     (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*zeta[3]) + 
   (-256/9 - 256/(9*(-1 + x)) - 32*x - 32/(9*(1 + x)))*zeta[4] + 
   plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
   delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
     (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
 color[cf^3*nf]*(1838/9 - (2410*x)/9 + 
   (1568/3 + 448/(3*(-1 + x)) - (1888*x)/3 - 1600/(1 + x))*HPL[{4}, x] + 
   (384 + 896/(3*(-1 + x)) + (128*x)/3 - 1408/(3*(1 + x)))*HPL[{5}, x] + 
   (-1024/3 - 256/(3*(-1 + x)) + (640*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-4, 0}, x] + (-512 - 1024/(3*(-1 + x)) + (1408*x)/3 + 512/(1 + x))*
    HPL[{-3, 0}, x] + (-256 + 256*x + 2048/(3*(1 + x)))*HPL[{-3, 2}, x] + 
   (-960 + 2496*x + 9728/(3*(1 + x)))*HPL[{-2, 2}, x] + 
   (512*HPL[{-2, 3}, x])/(3*(1 + x)) + 
   (-3968/3 + (7040*x)/3 + 11008/(3*(1 + x)))*HPL[{-1, 3}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (512/3 - (512*x)/3)*HPL[{1, 2}, x] + 
   (128 + 2560/(3*(-1 + x)) + (2176*x)/3)*HPL[{1, 3}, x] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, 4}, x] + 
   (640/3 + 1280/(3*(-1 + x)) + 384*x)*HPL[{2, 2}, x] + 
   (1024/3 + 1280/(3*(-1 + x)) + (256*x)/3 - 256/(1 + x))*HPL[{2, 3}, x] + 
   (352 + 704/(3*(-1 + x)) + (1952*x)/3 - 640/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (1216/3 + 896/(3*(-1 + x)) + (3776*x)/3 + 256/(1 + x))*HPL[{3, 1}, x] + 
   (128/3 + 256/(-1 + x) + (640*x)/3 + 512/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (96 + 896/(3*(-1 + x)) + (1184*x)/3 + 256/(1 + x))*HPL[{4, 0}, x] + 
   (-384 + 512/(3*(-1 + x)) + 640*x + 1024/(1 + x))*HPL[{4, 1}, x] + 
   (512/3 + 256/(3*(-1 + x)) - (512*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-768 - 128/(-1 + x) + (1792*x)/3 + 
     3328/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (128/3 - 256/(-1 + x) - (896*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (2176/3 + 1280/(-1 + x) + (1408*x)/3 - 
     2560/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-992 - 640/(-1 + x) + (6304*x)/3 + 7936/(3*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (384 - 384*x - 2048/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (3584/3 - (3584*x)/3 - 7168/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (256 - 256*x - 512/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (384 - (1408*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (1536 - 3584*x - 5120/(1 + x))*HPL[{-1, -1, 2}, x] + 
   (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-1408/3 - (128*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
   (-768 - 1280*x - 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (1280/3 - (1280*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (4096/3 - (4096*x)/3 - 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
   (512/3 + 1792/(3*(-1 + x)) + (1280*x)/3)*HPL[{1, -2, 0}, x] + 
   (128 + 1280/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 3, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (256/3 - 512/(3*(-1 + x)) - (512*x)/3 - 256/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 - 320/(3*(-1 + x)) + (1280*x)/3)*HPL[{2, 0, 0}, x] + 
   (640/3 + 1280/(3*(-1 + x)) + 384*x)*HPL[{2, 1, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{2, 2, 0}, x] + 
   (1088/3 + 384/(-1 + x) + 320*x)*HPL[{3, 0, 0}, x] + 
   (128/3 + 256/(-1 + x) + (640*x)/3 + 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
   (512 - 512*x - 1024/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
   (-1024 - 896/(3*(-1 + x)) + (2176*x)/3 + 4736/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (512 - 512*x - 1024/(1 + x))*
    HPL[{-1, -2, 0, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
   (1280 - (8960*x)/3 - 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-64 + (6464*x)/3 + 6656/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (128 - 128*x - 256/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-32/3 - 928/(3*(-1 + x)) - (3488*x)/3 - 352/(1 + x))*
    HPL[{0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, -2, -1, 0}, x] + (128 + 256/(-1 + x) + 128*x)*
    HPL[{1, -2, 0, 0}, x] + (-1888/3 - 2624/(3*(-1 + x)) - (736*x)/3)*
    HPL[{1, 0, 0, 0}, x] + (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*
    HPL[{1, 1, -2, 0}, x] + (-128 + 128*x)*HPL[{1, 1, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (1504/3 + 1792/(3*(-1 + x)) + (1120*x)/3 - 128/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (896/3 + 1024/(3*(-1 + x)) + (128*x)/3 - 
     256/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (2560/3 - (2560*x)/3 - 5120/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-704 + 704*x + 1408/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (1120/3 - 256/(3*(-1 + x)) - (1184*x)/3 - 512/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (64 + 128/(-1 + x) + 64*x)*
    HPL[{1, 0, 0, 0, 0}, x] + (1280/3 + 2560/(3*(-1 + x)) + (1280*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (1024/3 + 128/(3*(-1 + x)) - (1024*x)/3 - 
     2560/(3*(1 + x)))*HPL[{-3}, x]*zeta[2] + 
   (-256/3 + 512/(-1 + x) + (1792*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, -1}, x]*
    zeta[2] + (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -2}, x]*
    zeta[2] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, -2}, x]*
    zeta[2] + HPL[{1, 0, 0}, x]*(64 - 320/(-1 + x) - 384*x + 
     (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(512/3 - (512*x)/3 + 
     (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-1984/3 - (1984*x)/3 + (512 - 512*x - 1024/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0}, x]*(6416/3 + (5936*x)/3 - 160/(1 + x) + 
     (832/3 - (832*x)/3 - 1664/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(1792/3 + (2240*x)/3 - 160/(1 + x) + 
     (64 - 64*x - 256/(1 + x))*zeta[2]) + 
   HPL[{3}, x]*(-2920/3 + 64/(-1 + x) - (3976*x)/3 - 160/(1 + x) + 
     (128/3 - 256/(3*(-1 + x)) - 128*x - 640/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(104 - 160/(-1 + x) - 24*x + 
     (-832/3 - 1024/(3*(-1 + x)) - (64*x)/3 + 256/(1 + x))*zeta[2]) + 
   HPL[{-1, 2}, x]*(5792/3 + (6752*x)/3 + 320/(1 + x) + 
     (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 1}, x]*(2768/3 + (1744*x)/3 + (-256 + 256*x + 512/(1 + x))*
      zeta[2]) + HPL[{0, 0, 0}, x]*(-168 + 136/(-1 + x) - (5240*x)/3 + 
     272/(1 + x) + (-384 - 512/(3*(-1 + x)) + (512*x)/3 + 1792/(3*(1 + x)))*
      zeta[2]) + (1856/3 - 64/(-1 + x) + (6496*x)/3 + 240/(1 + x))*zeta[3] + 
   HPL[{1, 1}, x]*(4160/3 - (4160*x)/3 + (256 - 256*x)*zeta[2] + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[3]) + 
   HPL[{1, 0}, x]*(520 + 880/(3*(-1 + x)) - (680*x)/3 + 
     (448/3 - 128/(-1 + x) - (832*x)/3)*zeta[2] + 
     (-384 - 768/(-1 + x) - 384*x)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-1792 + 3328*x + 5120/(1 + x))*zeta[2] + 
     (1024 - 1024*x - 2048/(1 + x))*zeta[3]) + 
   HPL[{-1, 0}, x]*(112 + (2096*x)/3 + 1760/(3*(1 + x)) + 
     (1600 - (8384*x)/3 - 13184/(3*(1 + x)))*zeta[2] + 
     (64/3 - (64*x)/3 - 128/(3*(1 + x)))*zeta[3]) + 
   zeta[2]*(1320 + (8488*x)/3 + 1072/(3*(1 + x)) + 
     (-128 + 512/(3*(-1 + x)) + (832*x)/3 + 384/(1 + x))*zeta[3]) + 
   HPL[{0, 0}, x]*(436/3 - 8/(3*(-1 + x)) - (4972*x)/3 - 784/(3*(1 + x)) + 
     (-1568/3 - 64/(-1 + x) + (3296*x)/3 + 5056/(3*(1 + x)))*zeta[2] + 
     (-512 - 704/(3*(-1 + x)) + 448/(1 + x))*zeta[3]) + 
   HPL[{2}, x]*(-1320 + 880/(3*(-1 + x)) - (6392*x)/3 - 64/(1 + x) + 
     (448/3 - (1856*x)/3 - 640/(1 + x))*zeta[2] + 
     (-576 - 768/(-1 + x) - 64*x + 512/(1 + x))*zeta[3]) + 
   HPL[{-2}, x]*((3968/3 + 640/(-1 + x) - (6784*x)/3 - 11008/(3*(1 + x)))*
      zeta[2] + (-1792/3 - 512/(-1 + x) + (256*x)/3 + 2048/(3*(1 + x)))*
      zeta[3]) + (440/3 - 112/(-1 + x) - 584*x - 2704/(3*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(-6560/3 + (6560*x)/3 + (-1504/3 + (1504*x)/3)*zeta[2] + 
     (704 + 896/(-1 + x) + 192*x)*zeta[3] + (-432 - 864/(-1 + x) - 432*x)*
      zeta[4]) + HPL[{-1}, x]*((-6784/3 - (7744*x)/3 - 320/(1 + x))*zeta[2] + 
     (1792 - 1792*x - 3584/(1 + x))*zeta[3] + 
     (4192/3 - (4192*x)/3 - 8384/(3*(1 + x)))*zeta[4]) + 
   HPL[{0}, x]*(-442/3 - 638/(3*(-1 + x)) + (6406*x)/3 + 304/(3*(1 + x)) + 
     (2920/3 - 144/(-1 + x) + 2072*x + 80/(1 + x))*zeta[2] + 
     (-1952/3 + 512/(3*(-1 + x)) + 672*x + 4544/(3*(1 + x)))*zeta[3] + 
     (-1424/3 - 112/(3*(-1 + x)) + 288*x + 2224/(3*(1 + x)))*zeta[4]) + 
   plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
   (-112/3 + 448/(3*(-1 + x)) + (2000*x)/3 + 1216/(3*(1 + x)))*zeta[5] + 
   delta[1 - x]*(32 + zeta[2]*(162 - (256*zeta[3])/3) - 308*zeta[3] + 
     224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)) + 
 color[ca^2*cf*nf]*(-154291/162 + (202565*x)/162 + 
   (536/3 + 1712/(9*(-1 + x)) - (904*x)/3 - 3616/(9*(1 + x)))*HPL[{4}, x] + 
   (32 + 128/(3*(-1 + x)) - (128*x)/3 - 256/(3*(1 + x)))*HPL[{5}, x] + 
   (-32 + 32*x + 128/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (32 - 32/(9*(-1 + x)) + 16*x - 32/(9*(1 + x)))*HPL[{-3, 0}, x] + 
   (-448/9 + 832/(9*(-1 + x)) + (1280*x)/9 + 640/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-2896/9 + 608/(3*(-1 + x)) + (9328*x)/9 + 
     9088/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (-160/3 + 128/(3*(-1 + x)) + 96*x + 512/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (-3200/9 + (5888*x)/9 + 9088/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (-320/3 + (320*x)/3 + 640/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (1472/9 + 3136/(9*(-1 + x)) + (1664*x)/9)*HPL[{1, 3}, x] + 
   (1120/9 + 1088/(9*(-1 + x)) - (32*x)/9)*HPL[{1, 4}, x] + 
   (320/3 - (320*x)/3 - 256/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (64/3 + (64*x)/3)*HPL[{2, 4}, x] + (64/9 + (3008*x)/9 + 1408/(9*(1 + x)))*
    HPL[{3, 1}, x] + (64/3 + (64*x)/3)*HPL[{3, 3}, x] + 
   (-40/3 + 64/(3*(-1 + x)) + (88*x)/3 + 128/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-224/3 + 96*x + 512/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (736/9 + 128/(-1 + x) + (416*x)/9 + 64/(9*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (-688/9 + 224/(9*(-1 + x)) + (304*x)/3 + 1312/(9*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-32 - 256/(3*(-1 + x)) - (160*x)/3)*
    HPL[{-2, -2, 0}, x] + (1232/9 + 1088/(3*(-1 + x)) + (2800*x)/9)*
    HPL[{-2, -1, 0}, x] + (192 + 256/(3*(-1 + x)) - (320*x)/3 - 
     1024/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (-1360/9 - 144/(-1 + x) + (2752*x)/9 + 3136/(9*(1 + x)))*
    HPL[{-2, 0, 0}, x] + (320/3 + 128/(3*(-1 + x)) - 64*x - 512/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (416/9 - (416*x)/9 - 832/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (128/3 + (128*x)/3)*HPL[{-1, -2, 0}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (1408/3 - (3712*x)/3 - 5120/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (-320/3 - (320*x)/3)*HPL[{-1, 2, 0}, x] + 
   (-1664/9 - (4480*x)/9 - 2816/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -3, 0}, x] + 
   (1696/9 + 4352/(9*(-1 + x)) + (2656*x)/9)*HPL[{1, -2, 0}, x] + 
   (448/9 + 896/(9*(-1 + x)) + (448*x)/9)*HPL[{1, -2, 2}, x] + 
   (128/3 - 512/(3*(-1 + x)) - (640*x)/3)*HPL[{1, 1, 3}, x] + 
   (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*HPL[{1, 3, 0}, x] + 
   (-128/(-1 + x) - 128*x - 128/(1 + x))*HPL[{2, -2, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{2, 1, 3}, x] + 
   (-56/3 - 128/(3*(-1 + x)) + (8*x)/3 + 64/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (352/3 + 128/(3*(-1 + x)) - (224*x)/3 - 512/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-560/3 - 64/(-1 + x) + (368*x)/3 + 
     832/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (256/3 - (256*x)/3 - 512/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (-512/3 - (512*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (704/3 - (1856*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (688/9 + (2864*x)/9 + 2176/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (64 - 64*x - 128/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (176/(3*(-1 + x)) - (1040*x)/9 + 176/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, -2, -1, 0}, x] + 
   (800/9 + 1600/(9*(-1 + x)) + (800*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-2224/9 - 5696/(9*(-1 + x)) - (3472*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 1, -2, 0}, x] + 
   (-736/3 - 1280/(3*(-1 + x)) - (544*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (-320/3 - 256/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-80/3 - 320/(3*(-1 + x)) - 48*x - 64/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-48 - 256/(3*(-1 + x)) - (16*x)/3 - 256/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{2, 2, 0, 0}, x] + 
   (-64/3 - (64*x)/3)*HPL[{3, 1, 0, 0}, x] + 
   (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-976/9 + (976*x)/9 + 1952/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-256/(3*(-1 + x)) - (320*x)/3 - 256/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (-976/9 - 1952/(9*(-1 + x)) - (976*x)/9)*
    HPL[{1, 0, 0, 0, 0}, x] + (-128/3 - 256/(3*(-1 + x)) - (128*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-128 + 128*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-128/3 - (128*x)/3)*HPL[{2, 1, 1, 0, 0}, x] + 
   (272/3 - 256/(9*(-1 + x)) - (1072*x)/9 - 1888/(9*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-320/3 + 256/(3*(-1 + x)) + 192*x + 1024/(3*(1 + x)))*
    HPL[{-2, -1}, x]*zeta[2] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
    HPL[{-1, -2}, x]*zeta[2] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
    HPL[{1, -2}, x]*zeta[2] + (-512/3 - 256/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 1, 0}, x]*zeta[2] + (-128/3 - (128*x)/3)*HPL[{2, 1, 0}, x]*
    zeta[2] + HPL[{3, 0}, x]*(272/9 + 352/(9*(-1 + x)) + (1040*x)/9 + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{2, 0, 0}, x]*
    (-296/3 - 992/(3*(-1 + x)) - (424*x)/3 - 32/(1 + x) + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{1, 0, 0}, x]*
    (-152/9 - 4624/(9*(-1 + x)) - (4472*x)/9 + 
     (-400/3 - 416/(3*(-1 + x)) - (16*x)/3)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-2464/9 - (2464*x)/9 + (128 - 128*x - 256/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0}, x]*(12232/27 + (2984*x)/27 - 
     9248/(27*(1 + x)) + (880/9 - (880*x)/9 - 1760/(9*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0}, x]*(4984/27 - 344/(3*(-1 + x)) - (4336*x)/27 - 
     9248/(27*(1 + x)) + (112/3 - 64/(3*(-1 + x)) - (176*x)/3 - 
       320/(3*(1 + x)))*zeta[2]) + HPL[{0, 0, 0}, x]*
    (484/9 + 13820/(27*(-1 + x)) + (3188*x)/27 + 10916/(27*(1 + x)) + 
     (-32 - 64/(3*(-1 + x)) + (224*x)/3 + 320/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2}, x]*(5872/27 + (24368*x)/27 + 18496/(27*(1 + x)) + 
     (-64 + 64*x + 128/(1 + x))*zeta[2]) + 
   (2228/9 + 4364/(27*(-1 + x)) + (5176*x)/3 + 4624/(9*(1 + x)))*zeta[3] + 
   (-64/3 - (64*x)/3)*zeta[3]^2 + HPL[{1, 1}, x]*(2272/9 - (2272*x)/9 + 
     (256/3 - (256*x)/3)*zeta[2] + (-512/3 - 1792/(3*(-1 + x)) - (1280*x)/3)*
      zeta[3]) + HPL[{1, 0}, x]*(-448/9 + (448*x)/9 + 
     (-48 - 320/(3*(-1 + x)) - (176*x)/3)*zeta[2] + 
     (-16 - 160/(-1 + x) - 144*x)*zeta[3]) + 
   HPL[{3}, x]*(-1400/9 + 4864/(27*(-1 + x)) - (13016*x)/27 - 
     9248/(27*(1 + x)) + (368/9 - 32/(9*(-1 + x)) - (208*x)/9 - 64/(1 + x))*
      zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 0}, x]*(-224/9 - (224*x)/9 + (-368/3 - 64/(-1 + x) + (208*x)/3 + 
       64/(1 + x))*zeta[2] + (64/3 + (64*x)/3)*zeta[3]) + 
   HPL[{2, 1}, x]*(1424/9 + (1424*x)/9 + 
     (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*zeta[2] + 
     (128/3 + (128*x)/3)*zeta[3]) + HPL[{-1, -1}, x]*
    ((-1664/3 + 1152*x + 5120/(3*(1 + x)))*zeta[2] + 
     (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, 0}, x]*(-3572/81 - (44212*x)/81 - 40640/(81*(1 + x)) + 
     (4240/9 - (7024*x)/9 - 11264/(9*(1 + x)))*zeta[2] + 
     (896/9 - (896*x)/9 - 1792/(9*(1 + x)))*zeta[3]) + 
   HPL[{-2}, x]*((3512/9 - 64/(3*(-1 + x)) - (7928*x)/9 - 9088/(9*(1 + x)))*
      zeta[2] + (-112 - 320/(3*(-1 + x)) + (16*x)/3 + 256/(3*(1 + x)))*
      zeta[3]) + zeta[2]*(5756/9 + (2120*x)/81 - 17728/(81*(1 + x)) + 
     (-320/3 + 96/(-1 + x) + (256*x)/3 + 512/(3*(1 + x)))*zeta[3]) + 
   HPL[{0, 0}, x]*(164/9 + 48112/(81*(-1 + x)) + (47380*x)/81 + 
     21616/(81*(1 + x)) + (-536/3 - 1744/(9*(-1 + x)) + (952*x)/3 + 
       3584/(9*(1 + x)))*zeta[2] + (192/(-1 + x) + (544*x)/3 + 192/(1 + x))*
      zeta[3]) + (820/9 + 916/(3*(-1 + x)) + (4454*x)/9 + 1900/(9*(1 + x)))*
    zeta[4] + HPL[{1}, x]*(-7160/9 + (7160*x)/9 + (-1232/9 + (1232*x)/9)*
      zeta[2] + (4624/9 + 7232/(9*(-1 + x)) + (2608*x)/9)*zeta[3] + 
     (-440/9 - 3184/(9*(-1 + x)) - (2744*x)/9)*zeta[4]) + 
   HPL[{2}, x]*(-5756/9 - 572*x - 32/(1 + x) + 
     (616/9 - (1400*x)/9 - 544/(3*(1 + x)))*zeta[2] + 
     (-224/3 - 320/(3*(-1 + x)) - (224*x)/3 + 128/(1 + x))*zeta[3] + 
     (128/3 + (128*x)/3)*zeta[4]) + HPL[{-1}, x]*
    ((-9568/27 - (28064*x)/27 - 18496/(27*(1 + x)))*zeta[2] + 
     (4768/9 - (5344*x)/9 - 10112/(9*(1 + x)))*zeta[3] + 
     (340 - 340*x - 680/(1 + x))*zeta[4]) + 
   HPL[{0}, x]*(-30787/81 + 38626/(81*(-1 + x)) + (128921*x)/81 + 
     548/(9*(1 + x)) + (1400/9 - 11036/(27*(-1 + x)) + (8680*x)/27 + 
       3076/(27*(1 + x)))*zeta[2] + (32 + 5032/(9*(-1 + x)) + 616*x + 
       4648/(9*(1 + x)))*zeta[3] + (-328/3 - 8/(9*(-1 + x)) + (352*x)/9 + 
       1480/(9*(1 + x)))*zeta[4]) + (-1592/9 - 3616/(9*(-1 + x)) - 
     (4360*x)/9 - 2528/(9*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-24137/81 - (23104*zeta[3])/27 + 
     zeta[2]*(20320/81 + (448*zeta[3])/3) - (176*zeta[4])/3 + 
     (2096*zeta[5])/9) + delta[1 - x]*(20027/108 + 
     zeta[2]*(-41092/81 - (580*zeta[3])/3) + (9554*zeta[3])/27 + 
     (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + (1130*zeta[5])/9 - 
     (3913*zeta[6])/27) + (-248/3 - (248*x)/3)*zeta[6]) + 
 color[(d4FF*nf)/nc]*(128 - 128*x + (-256 - 256/(-1 + x) - (6400*x)/3)*
    HPL[{4}, x] + (-256 - (512*x)/3)*HPL[{-3, 0}, x] + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{-3, 2}, x] + 
   (-640/3 + 128/(-1 + x) + 1024*x)*HPL[{-2, 0}, x] + 
   (2816/3 + 512/(-1 + x) - (1280*x)/3)*HPL[{-2, 2}, x] + 
   (3328/3 + (3328*x)/3)*HPL[{-1, 2}, x] + (2560 - 2560*x)*HPL[{1, 3}, x] + 
   (5120/3 + 1024/(3*(-1 + x)) - (4096*x)/3)*HPL[{1, 4}, x] + 
   (1536 - 1536*x)*HPL[{2, 3}, x] + (512 + 512*x)*HPL[{2, 4}, x] + 
   (512 + 512*x)*HPL[{3, 3}, x] + (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-512/3 - 512/(3*(-1 + x)) + 512/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (-1280/3 + (1280*x)/3)*HPL[{-2, -1, 0}, x] + 
   (2048/3 + 256/(-1 + x) - (1280*x)/3)*HPL[{-2, 0, 0}, x] + 
   (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-2048/3 - (2048*x)/3)*HPL[{-1, -1, 0}, x] + 
   (-832/(3*(-1 + x)) - (3712*x)/3 - 832/(3*(1 + x)))*HPL[{0, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -2, 0}, x] + 
   (-1024/3 - 2048/(3*(-1 + x)) - (1024*x)/3)*HPL[{1, -2, 2}, x] + 
   (3072 - 3072*x)*HPL[{1, 1, 3}, x] + (1024 + 1024*x)*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{-1, 0, 0, 0}, x] + (512*x*HPL[{0, 0, 0, 0}, x])/3 + 
   (-512/3 - 1024/(3*(-1 + x)) - (512*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (256 - 256*x)*HPL[{1, 0, 0, 0}, x] + (-2560 + 2560*x)*
    HPL[{1, 1, 0, 0}, x] + (-1536 + 1536*x)*HPL[{1, 2, 0, 0}, x] + 
   (-1536 + 1536*x)*HPL[{2, 1, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 2, 0, 0}, x] + (-512 - 512*x)*
    HPL[{3, 1, 0, 0}, x] + (256/3 - (256*x)/3 - 512/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-3072 + 3072*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-1024 - 1024*x)*HPL[{2, 1, 1, 0, 0}, x] + 
   (256 + 1024/(3*(-1 + x)) + (256*x)/3 - 512/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (-1152 - 512/(-1 + x) + 640*x)*HPL[{-2}, x]*zeta[2] + 
   (1024/3 + 2048/(3*(-1 + x)) + (1024*x)/3)*HPL[{1, -2}, x]*zeta[2] + 
   (-512 - 512*x)*HPL[{3, 0}, x]*zeta[2] + (-3072 + 3072*x)*HPL[{1, 1, 0}, x]*
    zeta[2] + (-1024 - 1024*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{2, 0, 0}, x]*(2560*x + (-512 - 512*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-832 + 832*x + (-1792 - 512/(-1 + x) + 1280*x)*
      zeta[2]) + HPL[{0, 0}, x]*(-448/3 + 320/(3*(-1 + x)) + 384*x + 
     256/(1 + x) + (256 + 256/(-1 + x) + (5888*x)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(896 + 896*x + (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*
      zeta[2]) + (6080/3 + 1856/(3*(-1 + x)) + 2688*x)*zeta[3] + 
   (-512 - 512*x)*zeta[3]^2 + HPL[{1, 1}, x]*(-4352 + 4352*x + 
     (3072 - 3072*x)*zeta[3]) + HPL[{1, 0}, x]*(-2176 + 2176*x + 
     (-2816 + 2816*x)*zeta[2] + (1280 - 512/(-1 + x) - 1792*x)*zeta[3]) + 
   zeta[2]*(5440/3 - 2560*x - 256/(1 + x) + (256 + 512/(-1 + x) + 256*x)*
      zeta[3]) + HPL[{3}, x]*(-1280/3 - 1280/(3*(-1 + x)) - (8320*x)/3 + 
     (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*zeta[2] + 
     (512 + 512*x)*zeta[3]) + HPL[{2, 0}, x]*(-832 - 832*x + 
     (-1536 + 1536*x)*zeta[2] + (512 + 512*x)*zeta[3]) + 
   HPL[{2, 1}, x]*(-1664 - 1664*x + (1024 + 1024*x)*zeta[3]) + 
   HPL[{-1, 0}, x]*(1472/3 - (64*x)/3 - 512/(1 + x) + 
     (-256 - 256*x)*zeta[2] + (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*
      zeta[3]) + (-544 + 128/(-1 + x) - 5120*x)*zeta[4] + 
   HPL[{1}, x]*(-4544 + 4544*x + (-1024/3 + (1024*x)/3)*zeta[2] + 
     (1792 - 1792*x)*zeta[3] + (8960/3 - 512/(3*(-1 + x)) - (9472*x)/3)*
      zeta[4]) + HPL[{2}, x]*(-5440/3 + (7616*x)/3 + 
     (-640/3 - (640*x)/3)*zeta[2] + (1536 - 1536*x)*zeta[3] + 
     (1024 + 1024*x)*zeta[4]) + HPL[{0}, x]*(3776/3 + 4544*x - 
     3776/(3*(1 + x)) + (1280/3 + 1472/(3*(-1 + x)) + (11392*x)/3 + 
       64/(1 + x))*zeta[2] + (512 + 384/(-1 + x) - (8576*x)/3 - 128/(1 + x))*
      zeta[3] + (-1024/(3*(-1 + x)) - (1024*x)/3 - 1024/(3*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((-4352/3 - (4352*x)/3)*zeta[2] + 
     (-448 + 448*x + 896/(1 + x))*zeta[4]) + plusDis[0, 1 - x]*
    (256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3) + 
   (1280/3 - 1280/(3*(-1 + x)) - (1280*x)/3 - 2560/(3*(1 + x)))*zeta[5] + 
   (-1984 - 1984*x)*zeta[6] + delta[1 - x]*(-192 - (992*zeta[3])/3 + 
     256*zeta[3]^2 + zeta[2]*(1888/3 + 64*zeta[3]) - (352*zeta[4])/3 - 
     1120*zeta[5] + (1792*zeta[6])/9)) + color[ca*cf^2*nf]*
  (-87167/81 + (40411*x)/27 + (-3088/9 + 496/(3*(-1 + x)) + (11632*x)/9 + 
     14432/(9*(1 + x)))*HPL[{4}, x] + 
   (32 + 448/(3*(-1 + x)) + 352*x + 1216/(3*(1 + x)))*HPL[{5}, x] + 
   (704/3 + 128/(3*(-1 + x)) - (512*x)/3 - 256/(1 + x))*HPL[{-4, 0}, x] + 
   (608/3 + 1600/(9*(-1 + x)) - (2336*x)/9 - 2240/(9*(1 + x)))*
    HPL[{-3, 0}, x] + (704/3 - 512/(3*(-1 + x)) - (1216*x)/3 - 768/(1 + x))*
    HPL[{-3, 2}, x] + (9760/9 - 1280/(3*(-1 + x)) - (29728*x)/9 - 
     32768/(9*(1 + x)))*HPL[{-2, 2}, x] + 
   (320/3 - 256/(3*(-1 + x)) - 192*x - 1280/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (12352/9 - (22336*x)/9 - 34688/(9*(1 + x)))*HPL[{-1, 3}, x] + 
   (896/3 - (896*x)/3 - 1792/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-128 + 128*x)*HPL[{1, 2}, x] + (-352/3 - 2368/(3*(-1 + x)) - 672*x)*
    HPL[{1, 3}, x] + (-192 - 384/(-1 + x) - 192*x)*HPL[{1, 4}, x] + 
   (-64 - 64*x)*HPL[{2, 2}, x] + (-704/3 - 128/(-1 + x) + 64*x + 
     896/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (-232/3 + 880/(3*(-1 + x)) - (488*x)/3 + 320/(3*(1 + x)))*HPL[{3, 0}, x] + 
   (-1952/9 + 64/(-1 + x) - (10528*x)/9 - 3968/(9*(1 + x)))*HPL[{3, 1}, x] + 
   (64 + 128/(3*(-1 + x)) - (64*x)/3 - 256/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (688/3 + 192/(-1 + x) - (16*x)/3 - 640/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (1472/3 + 640/(3*(-1 + x)) - (1088*x)/3 - 2560/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-256 - 896/(3*(-1 + x)) + 512/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (544 + 64/(3*(-1 + x)) - (1504*x)/3 - 
     2560/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (128/3 + 896/(3*(-1 + x)) + 256*x + 512/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (-1856/3 - 4096/(3*(-1 + x)) - (2624*x)/3 + 1280/(3*(1 + x)))*
    HPL[{-2, -1, 0}, x] + (-1664/3 - 512/(3*(-1 + x)) + 384*x + 1024/(1 + x))*
    HPL[{-2, -1, 2}, x] + (6928/9 + 1792/(3*(-1 + x)) - (14800*x)/9 - 
     18176/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
   (-1216/3 - 256/(3*(-1 + x)) + 320*x + 2048/(3*(1 + x)))*
    HPL[{-2, 2, 0}, x] + (-1280 + 1280*x + 2560/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-832/3 + (448*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
   (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (-5120/3 + (12800*x)/3 + 17920/(3*(1 + x)))*HPL[{-1, -1, 2}, x] + 
   (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (448 + (704*x)/3 - 640/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
   (6784/9 + (14720*x)/9 + 7936/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-384 + 384*x + 768/(1 + x))*HPL[{-1, 3, 0}, x] + 
   (-4096/3 + (4096*x)/3 + 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (448/3 + 896/(3*(-1 + x)) + (448*x)/3)*HPL[{1, -3, 0}, x] + 
   (-3968/9 - 11392/(9*(-1 + x)) - (7424*x)/9)*HPL[{1, -2, 0}, x] + 
   (-256/3 - 512/(3*(-1 + x)) - (256*x)/3)*HPL[{1, -2, 2}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 1, 3}, x] + 
   (-64 - 128/(-1 + x) - 64*x)*HPL[{1, 3, 0}, x] + 
   (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*HPL[{1, 3, 1}, x] + 
   (-128/3 + 1024/(3*(-1 + x)) + (1024*x)/3 + 384/(1 + x))*
    HPL[{2, -2, 0}, x] + (2336/9 + 9328/(9*(-1 + x)) + (3680*x)/9 + 
     64/(1 + x))*HPL[{2, 0, 0}, x] + (-64 - 64*x)*HPL[{2, 1, 0}, x] + 
   (-32/3 + 128/(-1 + x) - 32*x - 128/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (64 + 128/(3*(-1 + x)) - (64*x)/3 - 256/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{-2, -1, -1, 0}, x] + 
   (-1472/3 - 256/(3*(-1 + x)) + (1216*x)/3 + 2560/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (2656/3 + 832/(3*(-1 + x)) - 608*x - 
     1344/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-1280/3 + (1280*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (1792/3 + (1792*x)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-3328/3 + (8192*x)/3 + 3840/(1 + x))*HPL[{-1, -1, 0, 0}, x] + 
   (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (7168/3 - (7168*x)/3 - 14336/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-1184/9 - (15520*x)/9 - 14336/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
   (-192 + 192*x + 384/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-256/3 + (256*x)/3 + 512/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (352 + 528/(-1 + x) + (3904*x)/3 + 176/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
   (-896/3 - 1792/(3*(-1 + x)) - (896*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (8536/9 + 18224/(9*(-1 + x)) + (9688*x)/9)*HPL[{1, 0, 0, 0}, x] + 
   (2048/3 + 4096/(3*(-1 + x)) + (2048*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (1216/3 + 2560/(3*(-1 + x)) + 448*x)*HPL[{1, 1, 0, 0}, x] + 
   (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-560/3 - 64/(3*(-1 + x)) - 80*x + 320/(3*(1 + x)))*HPL[{2, 0, 0, 0}, x] + 
   (-448/3 + 128/(3*(-1 + x)) + (448*x)/3 + 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (-2560/3 + (2560*x)/3 + 5120/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (1696/3 - (1696*x)/3 - 3392/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (1280/(3*(-1 + x)) + (1792*x)/3 + 
     1280/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (800/3 + 1600/(3*(-1 + x)) + (800*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-704/3 - 1408/(3*(-1 + x)) - (704*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-1088/3 + 64/(3*(-1 + x)) + (1216*x)/3 + 2560/(3*(1 + x)))*HPL[{-3}, x]*
    zeta[2] + (256 - 1280/(3*(-1 + x)) - (2048*x)/3 - 1024/(1 + x))*
    HPL[{-2, -1}, x]*zeta[2] + (512 - 512*x - 1024/(1 + x))*HPL[{-1, -2}, x]*
    zeta[2] + (-64 - 128/(-1 + x) - 64*x)*HPL[{1, -2}, x]*zeta[2] + 
   HPL[{1, 0, 0}, x]*(-392/27 + 41744/(27*(-1 + x)) + (42136*x)/27 + 
     (160 + 320/(-1 + x) + 160*x)*zeta[2]) + HPL[{1, 1, 0}, x]*
    (-128 + 128*x + (256 + 512/(-1 + x) + 256*x)*zeta[2]) + 
   HPL[{2, 1}, x]*(-8800/9 - (6496*x)/9 + 
     (896/3 - (896*x)/3 - 1792/(3*(1 + x)))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(1064/3 - 3064/(27*(-1 + x)) + (45680*x)/27 - 
     25192/(27*(1 + x)) + (-32 - 256/(-1 + x) - (1568*x)/3 - 512/(1 + x))*
      zeta[2]) + HPL[{-1, 2}, x]*(-39056/27 - (80368*x)/27 - 
     41312/(27*(1 + x)) + (704/3 - (704*x)/3 - 1408/(3*(1 + x)))*zeta[2]) + 
   HPL[{2, 0}, x]*(-2680/27 + 18496/(27*(-1 + x)) + (13832*x)/27 + 
     (704/3 + 640/(3*(-1 + x)) - (64*x)/3 - 256/(1 + x))*zeta[2]) + 
   HPL[{3}, x]*(6992/9 + 12880/(27*(-1 + x)) + (59872*x)/27 + 
     20656/(27*(1 + x)) + (-192 - 128/(-1 + x) + (64*x)/3 + 704/(3*(1 + x)))*
      zeta[2]) + HPL[{-2, 0}, x]*(-17792/27 + 224/(-1 + x) - (2560*x)/27 + 
     20656/(27*(1 + x)) + (-320/3 + 128/(3*(-1 + x)) + (448*x)/3 + 
       1024/(3*(1 + x)))*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (-54344/27 - (33688*x)/27 + 20656/(27*(1 + x)) + 
     (-992/3 + (992*x)/3 + 1984/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(2720/3 + (2720*x)/3 + (-512 + 512*x + 1024/(1 + x))*
      zeta[2]) + (-9800/27 - 8560/(27*(-1 + x)) - (101000*x)/27 - 
     10328/(9*(1 + x)))*zeta[3] + HPL[{1, 0}, x]*
    (-51848/81 + 41504/(81*(-1 + x)) + (93352*x)/81 + 
     (-2176/9 - 512/(9*(-1 + x)) + (1664*x)/9)*zeta[2] + 
     (1472/3 + 2944/(3*(-1 + x)) + (1472*x)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(-14384/9 + (14384*x)/9 + (-896/3 + (896*x)/3)*zeta[2] + 
     (2816/3 + 5632/(3*(-1 + x)) + (2816*x)/3)*zeta[3]) + 
   HPL[{0, 0}, x]*(-13304/27 - 832/(9*(-1 + x)) + (103816*x)/81 - 
     33512/(81*(1 + x)) + (3088/9 - 1808/(9*(-1 + x)) - 1552*x - 
       14752/(9*(1 + x)))*zeta[2] + (384 - 96/(-1 + x) - (704*x)/3 - 
       608/(1 + x))*zeta[3]) + zeta[2]*(-102616/81 - (195392*x)/81 + 
     21848/(81*(1 + x)) + (192 - 256/(-1 + x) - (1184*x)/3 - 
       1600/(3*(1 + x)))*zeta[3]) + HPL[{-2}, x]*
    ((-12544/9 - 256/(-1 + x) + (25792*x)/9 + 34688/(9*(1 + x)))*zeta[2] + 
     (1568/3 + 1408/(3*(-1 + x)) - (160*x)/3 - 512/(1 + x))*zeta[3]) + 
   HPL[{2}, x]*(102616/81 + 41504/(81*(-1 + x)) + (255592*x)/81 + 
     96/(1 + x) + (-736/3 - 640/(3*(-1 + x)) + (1504*x)/3 + 2048/(3*(1 + x)))*
      zeta[2] + (2144/3 + 896/(-1 + x) + (608*x)/3 - 512/(1 + x))*zeta[3]) + 
   HPL[{-1, 0}, x]*(952/81 + (60200*x)/81 + 59248/(81*(1 + x)) + 
     (-15584/9 + (26720*x)/9 + 42304/(9*(1 + x)))*zeta[2] + 
     (-608/3 + (608*x)/3 + 1216/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -1}, x]*((6016/3 - 3968*x - 17920/(3*(1 + x)))*zeta[2] + 
     (-3584/3 + (3584*x)/3 + 7168/(3*(1 + x)))*zeta[3]) + 
   (-2080/9 - 4960/(9*(-1 + x)) - 664*x + 256/(9*(1 + x)))*zeta[4] + 
   HPL[{1}, x]*(54760/27 - (54760*x)/27 + (1744/3 - (1744*x)/3)*zeta[2] + 
     (-3584/3 - 5888/(3*(-1 + x)) - 768*x)*zeta[3] + 
     (712 + 1424/(-1 + x) + 712*x)*zeta[4]) + 
   HPL[{0}, x]*(-64282/81 + 5512/(27*(-1 + x)) - (16018*x)/9 - 120/(1 + x) + 
     (-6992/9 + 472/(27*(-1 + x)) - (62432*x)/27 - 7304/(27*(1 + x)))*
      zeta[2] + (896/3 - 9392/(9*(-1 + x)) - (13664*x)/9 - 16064/(9*(1 + x)))*
      zeta[3] + (2216/3 + 536/(-1 + x) + (224*x)/3 - 2056/(3*(1 + x)))*
      zeta[4]) + HPL[{-1}, x]*((51296/27 + (92608*x)/27 + 41312/(27*(1 + x)))*
      zeta[2] + (-17600/9 + (18752*x)/9 + 36352/(9*(1 + x)))*zeta[3] + 
     (-1360 + 1360*x + 2720/(1 + x))*zeta[4]) + 
   (472/3 + 2048/(3*(-1 + x)) + 456*x + 1184/(3*(1 + x)))*zeta[5] + 
   plusDis[0, 1 - x]*(-34066/81 + zeta[2]*(440/3 - 128*zeta[3]) + 
     (3712*zeta[3])/9 - 176*zeta[4] + 160*zeta[5]) + 
   delta[1 - x]*(-7751/54 - (15400*zeta[3])/27 - (1232*zeta[3]^2)/3 + 
     zeta[2]*(-3892/27 + (2672*zeta[3])/9) + (27854*zeta[4])/27 - 
     (7432*zeta[5])/9 + 351*zeta[6])) + 
 color[ca*cf^3]*(-3946/3 + (3946*x)/3 + 
   (-9504 - 1472/(3*(-1 + x)) - (24608*x)/3 + 22720/(3*(1 + x)))*
    HPL[{5}, x] + (7104 + 896/(-1 + x) - 7296*x - 10240/(1 + x))*
    HPL[{6}, x] + (-384 + 3200/(-1 + x) + 2432*x + 2432/(1 + x))*
    HPL[{-5, 0}, x] + (-8768/3 - 6080/(3*(-1 + x)) - (7936*x)/3 - 
     256/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (-9600 + 6016/(-1 + x) + 20608*x + 19328/(1 + x))*HPL[{-4, 2}, x] + 
   (33152/3 + 3456/(-1 + x) + (14080*x)/3 - 19904/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-15424 + 19712/(-1 + x) + 35648*x + 39552/(1 + x))*
    HPL[{-3, 3}, x] + (7840 + 3840/(-1 + x) + 25568*x - 8576/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (-27840 + 2688/(-1 + x) + 30528*x + 53632/(1 + x))*
    HPL[{-2, 4}, x] + (88832/3 + (59008*x)/3 - 29824/(3*(1 + x)))*
    HPL[{-1, 4}, x] + (-15936 + 15936*x + 31872/(1 + x))*HPL[{-1, 5}, x] + 
   (-8640 - 12416/(3*(-1 + x)) + (13504*x)/3)*HPL[{1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 5}, x] + 
   (9056/3 - 7040/(3*(-1 + x)) + (6560*x)/3 + 3264/(1 + x))*HPL[{2, 3}, x] + 
   (7296 + 5632/(-1 + x) - 1920*x - 9216/(1 + x))*HPL[{2, 4}, x] + 
   (-2432/3 - 640/(-1 + x) - (8704*x)/3 - 3968/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (-2304 - 512/(-1 + x) + 2304*x + 6144/(1 + x))*HPL[{3, 3}, x] + 
   (-1408 + 2560/(3*(-1 + x)) - (29408*x)/3 - 2720/(1 + x))*HPL[{4, 0}, x] + 
   (1408 + 6400/(3*(-1 + x)) - 15744*x - 10752/(1 + x))*HPL[{4, 1}, x] + 
   (768 - 256/(-1 + x) - 1792*x - 2560/(1 + x))*HPL[{4, 2}, x] + 
   (4608 - 1536/(-1 + x) - 6848*x - 10496/(1 + x))*HPL[{5, 0}, x] + 
   (7680 - 1280/(-1 + x) - 9216*x - 16896/(1 + x))*HPL[{5, 1}, x] + 
   (3392 + 11136/(-1 + x) + 12864*x + 7296/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (-7968 - 3328/(-1 + x) + 4064*x + 6784/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (12672 + 17280/(-1 + x) + 5632*x - 4224/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (1856/3 + 9344/(3*(-1 + x)) - 4160*x + 13120/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-14208 - 41472/(-1 + x) - 30848*x - 3328/(1 + x))*
    HPL[{-3, -1, 2}, x] + (28448/3 - 320/(-1 + x) + (7136*x)/3 - 
     31552/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (-19328 - 1664/(-1 + x) + 16256*x + 33152/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (-32256 - 4608/(-1 + x) + 24576*x + 56832/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (1792 - 2048/(-1 + x) - 3840*x - 3200/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (-20192/3 + 4416/(-1 + x) + (20384*x)/3 + 7936/(3*(1 + x)))*
    HPL[{-2, -2, 0}, x] + (-3840 - 39680/(-1 + x) - 35840*x - 22528/(1 + x))*
    HPL[{-2, -2, 2}, x] + (42176/3 - 13824/(-1 + x) + (3136*x)/3 + 
     25088/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (36096 - 31232/(-1 + x) - 67328*x - 90112/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (10816 - 2304/(-1 + x) + 24384*x + 20480/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (40576/3 - 3072/(-1 + x) + (136064*x)/3 + 73984/(3*(1 + x)))*
    HPL[{-2, 2, 1}, x] + (-3328 + 1024/(-1 + x) + 4352*x + 7680/(1 + x))*
    HPL[{-2, 2, 2}, x] + (-25728 - 2688/(-1 + x) + 23040*x + 46336/(1 + x))*
    HPL[{-2, 3, 0}, x] + (-38144 - 5120/(-1 + x) + 33024*x + 71168/(1 + x))*
    HPL[{-2, 3, 1}, x] + (2752 - 1472*x - 4224/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (-5824/3 - (832*x)/3 + 1664/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (13184 - 13184*x - 26368/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (30848/3 + (55936*x)/3 + 25088/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
   (45056 - 45056*x - 90112/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (-50432/3 - (66304*x)/3 - 15872/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (45824 - 45824*x - 91648/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (5248/3 + (13184*x)/3 + 7936/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (2304 + 256*x - 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (54016/3 + (78464*x)/3 + 24448/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (61184/3 + (143104*x)/3 + 81920/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (-16064 + 14784*x + 30848/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (-24320 + 21760*x + 46080/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (448 + 896/(-1 + x) + 448*x)*HPL[{1, -4, 0}, x] + 
   (-3904/3 - 3200/(3*(-1 + x)) + (704*x)/3)*HPL[{1, -3, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, -3, 2}, x] + 
   (44416/3 - 3840/(-1 + x) - (55936*x)/3)*HPL[{1, -2, 2}, x] + 
   (4352 + 8704/(-1 + x) + 4352*x)*HPL[{1, -2, 3}, x] + 
   (5376 + 1536/(-1 + x) - 3840*x)*HPL[{1, 1, 3}, x] + 
   (6144 + 12288/(-1 + x) + 6144*x)*HPL[{1, 1, 4}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 2, 3}, x] + 
   (-5120/3 - 10240/(3*(-1 + x)) - (5120*x)/3)*HPL[{1, 3, 0}, x] + 
   (640/3 - 1792/(3*(-1 + x)) - (2432*x)/3)*HPL[{1, 3, 1}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 3, 2}, x] + 
   (896 + 1792/(-1 + x) + 896*x)*HPL[{1, 4, 0}, x] + 
   (2304 + 4608/(-1 + x) + 2304*x)*HPL[{1, 4, 1}, x] + 
   (-64 + 5760/(-1 + x) + 3520*x + 3584/(1 + x))*HPL[{2, -3, 0}, x] + 
   (3104/3 + 8576/(3*(-1 + x)) - (33760*x)/3 + 7680/(1 + x))*
    HPL[{2, -2, 0}, x] + (-14848 - 6656/(-1 + x) + 13824*x + 28672/(1 + x))*
    HPL[{2, -2, 2}, x] + (-3840 + 2048/(-1 + x) + 6400*x + 10240/(1 + x))*
    HPL[{2, 1, 3}, x] + (-704 - 1408/(-1 + x) - 704*x)*HPL[{2, 2, 0}, x] + 
   (768 + 768/(-1 + x) + 768*x)*HPL[{2, 3, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{2, 3, 1}, x] + 
   (-8960 + 3072/(-1 + x) + 10496*x + 16128/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-5504/3 - 1056/(-1 + x) - 4160*x + 352/(1 + x))*HPL[{3, 0, 0}, x] + 
   (-2432/3 - 640/(-1 + x) - (8704*x)/3 - 3968/(3*(1 + x)))*
    HPL[{3, 1, 0}, x] + (-256/(-1 + x) - 256*x - 256/(1 + x))*
    HPL[{3, 2, 0}, x] + (-1696 - 2304/(-1 + x) - 2848*x - 512/(1 + x))*
    HPL[{4, 0, 0}, x] + (768 - 256/(-1 + x) - 1792*x - 2560/(1 + x))*
    HPL[{4, 1, 0}, x] + (-19968 - 30208/(-1 + x) - 10240*x + 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (8256 - 1280/(-1 + x) - 9280*x - 7040/(1 + x))*
    HPL[{-3, -1, 0, 0}, x] + (-13440 + 1664/(-1 + x) + 14016*x + 
     18688/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (-2816 - 3584/(-1 + x) - 768*x + 1536/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (3456 - 14464/(-1 + x) - 17920*x - 15104/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (-2816 - 3584/(-1 + x) - 768*x + 1536/(1 + x))*HPL[{-2, -1, -2, 0}, x] + 
   (5440 - 13568/(-1 + x) - 15424*x)*HPL[{-2, -1, -1, 0}, x] + 
   (24576 + 81920/(-1 + x) + 57344*x + 21504/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (-3712 - 4864/(-1 + x) + 6400*x + 9472/(1 + x))*
    HPL[{-2, -1, 0, 0}, x] + (39936 + 8448/(-1 + x) - 31488*x - 
     67584/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (62976 + 14336/(-1 + x) - 48640*x - 111616/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (16768 + 14240/(3*(-1 + x)) + (10208*x)/3 - 
     46208/(3*(1 + x)))*HPL[{-2, 0, 0, 0}, x] + 
   (2432 + 6656/(-1 + x) + 4224*x - 1024/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (-3328 + 1024/(-1 + x) + 4352*x + 7680/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (-1792 + 1792*x + 3584/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (8640 - 8640*x - 17280/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-768 + 768*x + 1536/(1 + x))*HPL[{-1, -2, -2, 0}, x] + 
   (1792 + 1792*x)*HPL[{-1, -2, -1, 0}, x] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (-960 + 8512*x + 9472/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (33792 - 33792*x - 67584/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (55808 - 55808*x - 111616/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (1792 + 1792*x)*HPL[{-1, -1, -2, 0}, x] + 
   (-10752 + 10752*x + 21504/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (-40960 - 40960*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-70144 + 70144*x + 140288/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (-81280/3 - (122240*x)/3 - 40960/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-33792 - 77824*x - 44032/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (7168 - 7168*x - 14336/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (41472 - 41472*x - 82944/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (62976 - 62976*x - 125952/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (2048 + 512*x - 1536/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (-7616 - 6208*x + 1408/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (5248/3 + (13184*x)/3 + 7936/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-256 + 256*x + 512/(1 + x))*HPL[{-1, 2, 2, 0}, x] + 
   (-256 + 1536*x + 1792/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-4096 + 4096*x + 8192/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (4864 + 7168/(-1 + x) + 2304*x)*HPL[{1, -3, -1, 0}, x] + 
   (-2048 - 2816/(-1 + x) - 768*x)*HPL[{1, -3, 0, 0}, x] + 
   (13184 + 23808/(-1 + x) + 10624*x)*HPL[{1, -2, -2, 0}, x] + 
   (64640/3 + 6400/(3*(-1 + x)) - (58240*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, -2, -1, 2}, x] + 
   (-21760/3 - 8704/(-1 + x) - (4352*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, -2, 2, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 1}, x] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, -3, 0}, x] + 
   (80128/3 + 34304/(3*(-1 + x)) - (45824*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (-4608 - 9216/(-1 + x) - 4608*x)*HPL[{1, 2, -2, 0}, x] + 
   (-8192/3 - 5632/(3*(-1 + x)) + (2560*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 3, 1, 0}, x] + 
   (-18048 - 16640/(-1 + x) + 5504*x + 23552/(1 + x))*
    HPL[{2, -2, -1, 0}, x] + (3136 + 7040/(-1 + x) + 5696*x + 2560/(1 + x))*
    HPL[{2, -2, 0, 0}, x] + (-17632/3 - 11008/(3*(-1 + x)) + (32*x)/3 - 
     1152/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-21248 - 9216/(-1 + x) + 9472*x + 30720/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (-38720/3 - 5632/(3*(-1 + x)) - (21632*x)/3 + 2112/(1 + x))*
    HPL[{2, 1, 0, 0}, x] + (640 - 3328/(-1 + x) - 4480*x - 5120/(1 + x))*
    HPL[{2, 2, 0, 0}, x] + (2944 - 3328/(-1 + x) - 7040*x - 8320/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (2304 + 256/(-1 + x) - 4096*x - 7936/(1 + x))*
    HPL[{3, 1, 0, 0}, x] + (6656 + 33792/(-1 + x) + 27136*x + 13824/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (19712 - 8576/(-1 + x) - 28288*x - 
     38144/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-8480 + 4096/(-1 + x) + 12576*x + 15744/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (-6912 + 6912*x + 13824/(1 + x))*
    HPL[{-1, -2, -1, 0, 0}, x] + (19072 - 19072*x - 38144/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-6912 + 6912*x + 13824/(1 + x))*
    HPL[{-1, -1, -2, 0, 0}, x] + (-16896 - 16896*x)*
    HPL[{-1, -1, -1, 0, 0}, x] + (-59392 + 59392*x + 118784/(1 + x))*
    HPL[{-1, -1, -1, 2, 0}, x] + (-97280 + 97280*x + 194560/(1 + x))*
    HPL[{-1, -1, -1, 2, 1}, x] + (-56896/3 - (3392*x)/3 + 53504/(3*(1 + x)))*
    HPL[{-1, -1, 0, 0, 0}, x] + (-1024 + 1024*x + 2048/(1 + x))*
    HPL[{-1, -1, 2, 0, 0}, x] + (7168 - 7168*x - 14336/(1 + x))*
    HPL[{-1, -1, 2, 1, 0}, x] + (39680/3 - (9472*x)/3 - 16384/(1 + x))*
    HPL[{-1, 0, 0, 0, 0}, x] + (1280*x + 1280/(1 + x))*
    HPL[{-1, 2, 0, 0, 0}, x] + (-1536 + 4096*x + 5632/(1 + x))*
    HPL[{-1, 2, 1, 0, 0}, x] + (-6160/3 + 10912/(3*(-1 + x)) + (4976*x)/3 + 
     5984/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-25600 - 46080/(-1 + x) - 20480*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (12032 + 21504/(-1 + x) + 9472*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-1984 - 2688/(-1 + x) - 704*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (3200/3 + 4864/(-1 + x) + (11392*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-17408 - 34816/(-1 + x) - 17408*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (6144 + 12288/(-1 + x) + 6144*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-36992/3 - 23296/(3*(-1 + x)) + (13696*x)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-11264 - 22528/(-1 + x) - 11264*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-5120 + 5120*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (480 - 4480/(-1 + x) - 6176*x - 6656/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (7296 - 1280/(-1 + x) - 8064*x - 15360/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (3328 - 3072/(-1 + x) - 6912*x - 10240/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (-28672 + 28672*x + 57344/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (13056 - 13056*x - 26112/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-3840 + 3840*x + 7680/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-2432/(-1 + x) - 4160*x - 2432/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-2560 - 5120/(-1 + x) - 2560*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-2816 - 5632/(-1 + x) - 2816*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (1536 + 3072/(-1 + x) + 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (11296 - 448/(-1 + x) - 14176*x - 15680/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (4224 + 26368/(-1 + x) + 25728*x + 6400/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (2432 + 37888/(-1 + x) + 35456*x + 23296/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (-14080 + 14080*x + 28160/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (2944 + 4608/(-1 + x) + 1664*x)*
    HPL[{1, -3}, x]*zeta[2] + (5824 - 1664/(-1 + x) - 11072*x - 
     16896/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (-24576 - 81920/(-1 + x) - 57344*x - 21504/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -2, -1}, x]*
    zeta[2] + (10752 - 10752*x - 21504/(1 + x))*HPL[{-1, -1, -2}, x]*
    zeta[2] + (-9728 - 16896/(-1 + x) - 7168*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-6656 - 13312/(-1 + x) - 6656*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 2, 0}, x]*(-832 - 8576/(3*(-1 + x)) - (6080*x)/3 + 
     (-2944 - 5888/(-1 + x) - 2944*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(-22752 + 22752*x + (-2560 - 5120/(-1 + x) - 2560*x)*
      zeta[2]) + HPL[{1, 3}, x]*(12528 - 17824/(3*(-1 + x)) - (55408*x)/3 + 
     (-128 - 256/(-1 + x) - 128*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (-12608/3 + 19520/(3*(-1 + x)) + (32128*x)/3 + 
     (1088 + 1536/(-1 + x) + 448*x)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(27376/3 - 14368/(3*(-1 + x)) - (41744*x)/3 + 
     (1216 + 2432/(-1 + x) + 1216*x)*zeta[2]) + HPL[{-1, -1, -1, 0}, x]*
    (23680 + 23680*x + (64512 - 64512*x - 129024/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(26600/3 + 18752/(3*(-1 + x)) - (96904*x)/3 - 
     53200/(3*(1 + x)) + (28704 - 5504/(-1 + x) - 34208*x - 58112/(1 + x))*
      zeta[2]) + HPL[{-3, 0}, x]*(-8384/3 + 8656/(3*(-1 + x)) + (11648*x)/3 - 
     2944/(3*(1 + x)) + (17280 - 19136/(-1 + x) - 38080*x - 43200/(1 + x))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(2664 - (35480*x)/3 - 
     43472/(3*(1 + x)) + (17536 - 16896*x - 34432/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(50224/3 + 5824/(3*(-1 + x)) - 90192*x - 
     65120/(3*(1 + x)) + (12352 + 10752/(-1 + x) - 1600*x - 16000/(1 + x))*
      zeta[2]) + HPL[{3, 1}, x]*(-42208/3 - 5792/(3*(-1 + x)) - 
     (179648*x)/3 - 1696/(1 + x) + (9984 + 3072/(-1 + x) - 5120*x - 
       15104/(1 + x))*zeta[2]) + HPL[{3, 0}, x]*(-9208 - 5744/(3*(-1 + x)) - 
     (101960*x)/3 + 4288/(3*(1 + x)) + (4160 + 4160/(-1 + x) + 128*x - 
       6720/(1 + x))*zeta[2]) + HPL[{-1, 3}, x]*(18224/3 - (55472*x)/3 - 
     73696/(3*(1 + x)) + (1664 - 2944*x - 4608/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-45232/3 - 2720/(-1 + x) - (23216*x)/3 + 10336/(1 + x) + 
     (928 - 3392/(-1 + x) - 4640*x - 3008/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(-10624/3 - 8576/(3*(-1 + x)) - 4736*x + 
     (1408 + 768/(-1 + x) - 384*x - 1792/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-10624/3 - 8576/(3*(-1 + x)) - 4736*x + 
     (-5376 - 5888/(-1 + x) - 2048*x + 3328/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-4904/3 + 2048/(3*(-1 + x)) + (55144*x)/3 + 
     16/(1 + x) + (-6432 - 1152/(-1 + x) + 5600*x + 12032/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-112/3 - 424/(-1 + x) + (27680*x)/3 + 
     200/(3*(1 + x)) + (-7104 + 1920/(-1 + x) + 9728*x + 13056/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(98752/3 + (90176*x)/3 - 
     8576/(3*(1 + x)) + (-7872 + 5312*x + 13184/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(59488 + 62880*x + 3392/(1 + x) + 
     (-12800 + 10240*x + 23040/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(60032 + 94336*x + 34304/(1 + x) + 
     (-15872 + 15872*x + 31744/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-14048 - (24992*x)/3 + 17152/(3*(1 + x)) + 
     (-43136 + 43136*x + 86272/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(6944/3 - 9408/(-1 + x) - (102304*x)/3 + 
     17152/(3*(1 + x)) + (-26880 + 44800/(-1 + x) + 71680*x + 86272/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(13760 + (127040*x)/3 + 
     85760/(3*(1 + x)) + (-49408 + 49408*x + 98816/(1 + x))*zeta[2]) + 
   (-3948 - 3700/(-1 + x) + (16064*x)/3 - 6420/(1 + x))*zeta[3] + 
   (-17920 - 35840/(-1 + x) - 17920*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (2856 - 6240/(-1 + x) - 11112*x - 11024/(1 + x))*zeta[3]^2 + 
   HPL[{1, 2}, x]*(-13376/3 + (13376*x)/3 + (-896 + 896*x)*zeta[2] + 
     (-6400 - 12800/(-1 + x) - 6400*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(-13376/3 + (13376*x)/3 + 
     (21248/3 + 12544/(3*(-1 + x)) - (8704*x)/3)*zeta[2] + 
     (-4096 - 8192/(-1 + x) - 4096*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-1328 + 3952/(-1 + x) + 5280*x + 
     (21056/3 + 8320/(3*(-1 + x)) - (12736*x)/3)*zeta[2] + 
     (1280/(-1 + x) + 1280*x)*zeta[3]) + HPL[{1, -2}, x]*
    ((-4032 + 14720/(3*(-1 + x)) + (26816*x)/3)*zeta[2] + 
     (10240 + 17920/(-1 + x) + 7680*x)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((40960 + 40960*x)*zeta[2] + 
     (48640 - 48640*x - 97280/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((-32224/3 - 5696/(3*(-1 + x)) - (20320*x)/3 + 
       26464/(3*(1 + x)))*zeta[2] + (15456 - 13696/(-1 + x) - 30304*x - 
       33984/(1 + x))*zeta[3]) + HPL[{-2, 0}, x]*(-51848/3 - 2808/(-1 + x) - 
     (33664*x)/3 + 1208/(1 + x) + (-10688 - 5472/(-1 + x) - 16544*x + 
       2752/(1 + x))*zeta[2] + (10432 - 19264/(-1 + x) - 29696*x - 
       31360/(1 + x))*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (-36820/3 - (42412*x)/3 - 1864/(1 + x) + 
     (-31232 - (59776*x)/3 + 33920/(3*(1 + x)))*zeta[2] + 
     (7488 - 8768*x - 16256/(1 + x))*zeta[3]) + 
   zeta[2]*(126884/3 - (91312*x)/3 + 1856/(1 + x) + 
     (-14064 - 15296/(3*(-1 + x)) - (80896*x)/3 - 8640/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(7608 - 952*x - 8560/(1 + x) + 
     (-37568/3 - (42304*x)/3 - 4736/(3*(1 + x)))*zeta[2] + 
     (-4416 - 704*x + 3712/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(720 + 468/(-1 + x) + 13416*x - 232/(1 + x) + 
     (9504 - 1696/(3*(-1 + x)) + (16672*x)/3 - 25888/(3*(1 + x)))*zeta[2] + 
     (-2016 + 6912/(-1 + x) + 11936*x + 9216/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-66152/3 - 1424/(-1 + x) + (5984*x)/3 + 4856/(1 + x) + 
     (1120 - 4640/(3*(-1 + x)) + (14944*x)/3 - 704/(3*(1 + x)))*zeta[2] + 
     (-3552 + 5760/(-1 + x) + 9696*x + 12224/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-12364 + 1520/(-1 + x) - 4652*x + 288/(1 + x) + 
     (-17600/3 + 7360/(3*(-1 + x)) - (33632*x)/3 - 1632/(1 + x))*zeta[2] + 
     (-12768 - 896/(-1 + x) + 11616*x + 24384/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(-78680/3 - (51928*x)/3 + (-2720 - 7712*x - 6784/(1 + x))*
      zeta[2] + (-24320 - 12800/(-1 + x) + 6144*x + 30464/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(64960/3 + (64960*x)/3 + 
     (4352 + 15360*x + 11008/(1 + x))*zeta[2] + 
     (-22272 + 22272*x + 44544/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-28160/3 - (53248*x)/3 - 25088/(3*(1 + x)))*zeta[2] + 
     (-35968 + 35968*x + 71936/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-34016/3 + 7040/(-1 + x) - (26272*x)/3 - 
       25088/(3*(1 + x)))*zeta[2] + (-13056 + 54272/(-1 + x) + 67328*x + 
       71936/(1 + x))*zeta[3]) + (-95152/3 + 3124/(3*(-1 + x)) - 144674*x + 
     37750/(3*(1 + x)))*zeta[4] + HPL[{1, 1}, x]*(-133472/3 + (133472*x)/3 + 
     (-11840 + 11840*x)*zeta[2] + (32000 + 15616/(-1 + x) - 16384*x)*
      zeta[3] + (-10176 - 20352/(-1 + x) - 10176*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(-71560/3 + (71560*x)/3 + 
     (-44968/3 + 688/(-1 + x) + (47032*x)/3)*zeta[2] + 
     (13600 + 2048/(-1 + x) - 11552*x)*zeta[3] + 
     (1976 + 3632/(-1 + x) + 1656*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-48192 - 82496*x - 34304/(1 + x))*zeta[2] + 
     (-13824 + 8192*x + 22016/(1 + x))*zeta[3] + 
     (112384 - 112384*x - 224768/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(2228/3 - 3496/(3*(-1 + x)) + (26888*x)/3 - 1712/(1 + x) + 
     (45232/3 + 3672/(-1 + x) + (34864*x)/3 - 9384/(1 + x))*zeta[2] + 
     (1952 + 4544/(3*(-1 + x)) + 7200*x - 160/(1 + x))*zeta[3] + 
     (16600 + 9984/(-1 + x) - 2840*x - 22560/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(-126884/3 + 3556*x - 1856/(1 + x) + 
     (14096/3 + (65360*x)/3 + 4704/(1 + x))*zeta[2] + 
     (12752 + 5696/(-1 + x) - 8976*x - 672/(1 + x))*zeta[3] + 
     (-18744 - 5168/(-1 + x) + 9352*x + 28096/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-80644/3 - (80644*x)/3 + 
     (-8536 + (63848*x)/3 + 89456/(3*(1 + x)))*zeta[2] + 
     (7840/3 - 1696*x - 12928/(3*(1 + x)))*zeta[3] + 
     (-38984 + 36264*x + 75248/(1 + x))*zeta[4]) + 
   HPL[{-2}, x]*((-15584 - 19936/(3*(-1 + x)) + (219424*x)/3 + 
       73696/(3*(1 + x)))*zeta[2] + (3184/3 - 2048/(-1 + x) - (42544*x)/3 - 
       18176/(3*(1 + x)))*zeta[3] + (-76864 - 37504/(-1 + x) + 39360*x + 
       125744/(1 + x))*zeta[4]) + (-2468 + 14360/(3*(-1 + x)) - (89588*x)/3 + 
     9656/(3*(1 + x)))*zeta[5] + HPL[{1}, x]*(-87284 + 87284*x + 
     (20056 - 6960/(-1 + x) - 27016*x)*zeta[3] + 
     zeta[2]*(45856/3 - (45856*x)/3 + (4608 + 9856/(-1 + x) + 5248*x)*
        zeta[3]) + (66904/3 + 7440/(-1 + x) - (44584*x)/3)*zeta[4] + 
     (-4768 - 9856/(-1 + x) - 5088*x)*zeta[5]) + 
   HPL[{-1}, x]*((3440 + 27472*x + 24032/(1 + x))*zeta[3] + 
     zeta[2]*(9656/3 + (35336*x)/3 + 8560/(1 + x) + 
       (-29824 + 33024*x + 62848/(1 + x))*zeta[3]) + 
     (197720/3 + (271336*x)/3 + 73616/(3*(1 + x)))*zeta[4] + 
     (-6928 + 4048*x + 10976/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(6002/3 + 587/(3*(-1 + x)) + (262534*x)/3 - 8176/(3*(1 + x)) + 
     (2968 + 3448/(3*(-1 + x)) - 44880*x - 5968/(1 + x))*zeta[3] + 
     zeta[2]*(66152/3 + 624/(-1 + x) - 13216*x - 5656/(1 + x) + 
       (15168 - 1952/(-1 + x) - 19232*x - 30368/(1 + x))*zeta[3]) + 
     (-39784/3 + 12040/(3*(-1 + x)) - (58972*x)/3 + 896/(3*(1 + x)))*
      zeta[4] + (-640 + 18656/(-1 + x) + 32880*x + 18336/(1 + x))*zeta[5]) + 
   (45982 + 81052/(3*(-1 + x)) - (32234*x)/3 - 174368/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(-2085/4 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     zeta[3]*(-3260 + 128*zeta[4]) - 976*zeta[5] + 
     zeta[2]*(1167 - (1988*zeta[3])/3 + 2064*zeta[5]) + (79297*zeta[6])/18 - 
     10920*zeta[7])) + color[ca^3*cf]*(198869/81 - (283147*x)/81 + 
   (-1344 - 656/(3*(-1 + x)) - 144*x + 1456/(3*(1 + x)))*HPL[{5}, x] + 
   (1328 + 1024/(-1 + x) - 192*x - 1216/(1 + x))*HPL[{6}, x] + 
   (2656/3 + 4160/(3*(-1 + x)) + 560*x - 320/(3*(1 + x)))*HPL[{-5, 0}, x] + 
   (-2704/3 - 368/(-1 + x) - (592*x)/3 - 304/(1 + x))*HPL[{-4, 0}, x] + 
   (-4640/3 - 512/(3*(-1 + x)) + 2048*x + 7424/(3*(1 + x)))*HPL[{-4, 2}, x] + 
   (8080/3 + 17024/(9*(-1 + x)) - (14896*x)/9 + 32/(3*(1 + x)))*
    HPL[{-3, 2}, x] + (-1456/3 + 7744/(3*(-1 + x)) + 2608*x + 
     6080/(3*(1 + x)))*HPL[{-3, 3}, x] + 
   (1264 + 4192/(3*(-1 + x)) + (1936*x)/3 - 2816/(3*(1 + x)))*
    HPL[{-2, 3}, x] + (-2144 - 256/(3*(-1 + x)) + (6176*x)/3 + 4096/(1 + x))*
    HPL[{-2, 4}, x] + (11296/3 + 1824*x - 5824/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (-3808/3 + (3808*x)/3 + 7616/(3*(1 + x)))*HPL[{-1, 5}, x] + 
   (-6928/3 - 4832/(9*(-1 + x)) + (15952*x)/9)*HPL[{1, 4}, x] + 
   (2336/3 + 4672/(3*(-1 + x)) + (2336*x)/3)*HPL[{1, 5}, x] + 
   (1072/3 + (4144*x)/3 + 3584/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (5552/3 + 6656/(3*(-1 + x)) - (464*x)/3 - 6016/(3*(1 + x)))*
    HPL[{2, 4}, x] + (-1936/3 - 640/(3*(-1 + x)) + 272*x + 4096/(3*(1 + x)))*
    HPL[{3, 3}, x] + (940/3 + 992/(3*(-1 + x)) - (820*x)/3 - 
     1120/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (2672/3 + 896/(-1 + x) - 752*x - 1216/(1 + x))*HPL[{4, 1}, x] + 
   (1664/3 + 128/(3*(-1 + x)) - 128*x - 2048/(3*(1 + x)))*HPL[{5, 0}, x] + 
   (3328/3 + 256/(3*(-1 + x)) - 256*x - 4096/(3*(1 + x)))*HPL[{5, 1}, x] + 
   (-1232/3 + 1792/(3*(-1 + x)) + 1392*x + 3968/(3*(1 + x)))*
    HPL[{-4, -1, 0}, x] + (-568 - 384/(-1 + x) + 328*x + 576/(1 + x))*
    HPL[{-4, 0, 0}, x] + (1632 + 5632/(3*(-1 + x)) + (736*x)/3 - 
     3328/(3*(1 + x)))*HPL[{-3, -2, 0}, x] + 
   (-2048/3 + 1024/(3*(-1 + x)) - (18880*x)/9 + 16064/(9*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-15200/3 - 9088/(-1 + x) - 4256*x + 2944/(1 + x))*
    HPL[{-3, -1, 2}, x] + (5240/3 + 4864/(9*(-1 + x)) - 72*x - 
     10096/(9*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (-9056/3 - 5888/(3*(-1 + x)) + 480*x + 10496/(3*(1 + x)))*
    HPL[{-3, 2, 0}, x] + (-18112/3 - 11776/(3*(-1 + x)) + 960*x + 
     20992/(3*(1 + x)))*HPL[{-3, 2, 1}, x] + 
   (-224/3 - 3200/(3*(-1 + x)) - 992*x - 1792/(3*(1 + x)))*
    HPL[{-2, -3, 0}, x] + (-944 + 2240/(3*(-1 + x)) + (5072*x)/3)*
    HPL[{-2, -2, 0}, x] + (-11392/3 - 9728/(-1 + x) - (17792*x)/3)*
    HPL[{-2, -2, 2}, x] + (1440 - 16576/(3*(-1 + x)) + (8288*x)/3 + 
     5632/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
   (4736/3 - 20992/(3*(-1 + x)) - 8576*x - 24064/(3*(1 + x)))*
    HPL[{-2, -1, 3}, x] + (1632 - 3392/(3*(-1 + x)) + (7840*x)/3 + 
     2816/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (2560 - 1792/(-1 + x) + 6400*x + 11264/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
   (-2688 - 4096/(3*(-1 + x)) + (3968*x)/3 + 12032/(3*(1 + x)))*
    HPL[{-2, 3, 0}, x] + (-5376 - 8192/(3*(-1 + x)) + (7936*x)/3 + 
     24064/(3*(1 + x)))*HPL[{-2, 3, 1}, x] + (544/3 + 96*x - 256/(3*(1 + x)))*
    HPL[{-1, -4, 0}, x] + (-944/3 + (2896*x)/9 + 5728/(9*(1 + x)))*
    HPL[{-1, -3, 0}, x] + (2624/3 - (2624*x)/3 - 5248/(3*(1 + x)))*
    HPL[{-1, -3, 2}, x] + (11776/3 + (17408*x)/3 + 5632/(3*(1 + x)))*
    HPL[{-1, -2, 2}, x] + (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*
    HPL[{-1, -2, 3}, x] + (-512 - 512*x)*HPL[{-1, -1, 3}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (576 - (64*x)/3 - 1792/(3*(1 + x)))*HPL[{-1, 2, 3}, x] + 
   (6656/3 + (9472*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
   (10496/3 + (21760*x)/3 + 11264/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (-3232/3 + 800*x + 5632/(3*(1 + x)))*HPL[{-1, 4, 0}, x] + 
   (-6464/3 + 1600*x + 11264/(3*(1 + x)))*HPL[{-1, 4, 1}, x] + 
   (1152 + 2304/(-1 + x) + 1152*x)*HPL[{1, -4, 0}, x] + 
   (-7520/3 - 64/(-1 + x) + (7328*x)/3)*HPL[{1, -3, 0}, x] + 
   (-7616/3 - 15232/(3*(-1 + x)) - (7616*x)/3)*HPL[{1, -3, 2}, x] + 
   (12704/3 - 7232/(9*(-1 + x)) - (45344*x)/9)*HPL[{1, -2, 2}, x] + 
   (-2752/3 - 5504/(3*(-1 + x)) - (2752*x)/3)*HPL[{1, -2, 3}, x] + 
   (640 + 2816/(3*(-1 + x)) + (896*x)/3)*HPL[{1, 1, 3}, x] + 
   (6656/3 + 13312/(3*(-1 + x)) + (6656*x)/3)*HPL[{1, 1, 4}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 3}, x] + 
   (-128/3 - 1408/(3*(-1 + x)) - (1280*x)/3)*HPL[{1, 3, 0}, x] + 
   (384 - 384*x)*HPL[{1, 3, 1}, x] + (128/3 + 256/(3*(-1 + x)) + (128*x)/3)*
    HPL[{1, 4, 0}, x] + (256/3 + 512/(3*(-1 + x)) + (256*x)/3)*
    HPL[{1, 4, 1}, x] + (2672 + 13312/(3*(-1 + x)) + 2160*x - 512/(1 + x))*
    HPL[{2, -3, 0}, x] + (-8080/3 + 704/(-1 + x) - (3536*x)/3 + 
     7552/(3*(1 + x)))*HPL[{2, -2, 0}, x] + 
   (-4736 - 13312/(3*(-1 + x)) + 1408*x + 6144/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-1312/3 + 1024/(-1 + x) + 1696*x + 6400/(3*(1 + x)))*HPL[{2, 1, 3}, x] + 
   (-896/3 - 512/(-1 + x) - (896*x)/3)*HPL[{2, 3, 0}, x] + 
   (-1792/3 - 1024/(-1 + x) - (1792*x)/3)*HPL[{2, 3, 1}, x] + 
   (2480/3 + 2560/(-1 + x) + (6704*x)/3 + 1408/(1 + x))*HPL[{3, -2, 0}, x] + 
   (532/3 - 208/(3*(-1 + x)) - (364*x)/3 - 608/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (-1048/3 - 832/(3*(-1 + x)) - 136*x + 
     832/(3*(1 + x)))*HPL[{4, 0, 0}, x] + 
   (-3264 - 11264/(3*(-1 + x)) - (1472*x)/3 + 6656/(3*(1 + x)))*
    HPL[{-3, -1, -1, 0}, x] + (-2704/3 - 8000/(3*(-1 + x)) - (5648*x)/3 + 
     1088/(3*(1 + x)))*HPL[{-3, -1, 0, 0}, x] + 
   (-2024/3 + 576/(-1 + x) + (3368*x)/3 + 1152/(1 + x))*
    HPL[{-3, 0, 0, 0}, x] + (-5696/3 - 4864/(-1 + x) - (8896*x)/3)*
    HPL[{-2, -2, 0, 0}, x] + (3904/3 - 2432/(-1 + x) - (11200*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (22784/3 + 19456/(-1 + x) + (35584*x)/3)*
    HPL[{-2, -1, -1, 2}, x] + (-1552/3 - 7456/(3*(-1 + x)) + 2896*x + 
     2816/(3*(1 + x)))*HPL[{-2, -1, 0, 0}, x] + 
   (5376 + 8192/(3*(-1 + x)) - (7936*x)/3 - 24064/(3*(1 + x)))*
    HPL[{-2, -1, 2, 0}, x] + (10752 + 16384/(3*(-1 + x)) - (15872*x)/3 - 
     48128/(3*(1 + x)))*HPL[{-2, -1, 2, 1}, x] + 
   (1824 + 2944/(3*(-1 + x)) - 1024*x - 4576/(3*(1 + x)))*
    HPL[{-2, 0, 0, 0}, x] + (4064/3 + 4736/(3*(-1 + x)) + 224*x - 
     5120/(3*(1 + x)))*HPL[{-2, 2, 0, 0}, x] + 
   (-2816/3 + (2816*x)/3 + 5632/(3*(1 + x)))*HPL[{-1, -3, -1, 0}, x] + 
   (2720/3 - (2720*x)/3 - 5440/(3*(1 + x)))*HPL[{-1, -3, 0, 0}, x] + 
   (5888/3 + (8704*x)/3 + 2816/(3*(1 + x)))*HPL[{-1, -2, 0, 0}, x] + 
   (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*HPL[{-1, -2, 2, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -2, 2, 1}, x] + 
   (-1792/3 + (1792*x)/3 + 3584/(3*(1 + x)))*HPL[{-1, -1, -3, 0}, x] + 
   (-9728 - 9728*x)*HPL[{-1, -1, -1, 2}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 3}, x] + 
   (-13312/3 - (18944*x)/3 - 5632/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (-20992/3 - (43520*x)/3 - 22528/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (12032/3 - (12032*x)/3 - 24064/(3*(1 + x)))*HPL[{-1, -1, 3, 0}, x] + 
   (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*HPL[{-1, -1, 3, 1}, x] + 
   (-3520/3 + 1728*x + 8704/(3*(1 + x)))*HPL[{-1, 2, -2, 0}, x] + 
   (-7808/3 - (5696*x)/3 + 704/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (2144/3 - (1312*x)/3 - 1152/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-704/3 - 1024/(-1 + x) - (2368*x)/3)*HPL[{1, -3, -1, 0}, x] + 
   (-1152 - 6080/(3*(-1 + x)) - (2624*x)/3)*HPL[{1, -3, 0, 0}, x] + 
   (6464/3 + 11264/(3*(-1 + x)) + 1600*x)*HPL[{1, -2, -2, 0}, x] + 
   (6016 + 128/(-1 + x) - 5888*x)*HPL[{1, -2, -1, 0}, x] + 
   (640 + 1280/(-1 + x) + 640*x)*HPL[{1, -2, -1, 2}, x] + 
   (-4784/3 - 16864/(9*(-1 + x)) - (2512*x)/9)*HPL[{1, -2, 0, 0}, x] + 
   (-1792/3 - 3584/(3*(-1 + x)) - (1792*x)/3)*HPL[{1, -2, 2, 0}, x] + 
   (-3584/3 - 7168/(3*(-1 + x)) - (3584*x)/3)*HPL[{1, -2, 2, 1}, x] + 
   (13312/3 + 26624/(3*(-1 + x)) + (13312*x)/3)*HPL[{1, 1, -3, 0}, x] + 
   (7232/3 + 2816/(-1 + x) + (1216*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-13312/3 - 26624/(3*(-1 + x)) - (13312*x)/3)*HPL[{1, 1, -2, 2}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 3}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 3, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 1}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 2, -2, 0}, x] + 
   (-128/3 + 1408/(3*(-1 + x)) + 512*x)*HPL[{1, 2, 0, 0}, x] + 
   (64/3 + 128/(3*(-1 + x)) + (64*x)/3)*HPL[{1, 3, 0, 0}, x] + 
   (-5376 - 14336/(3*(-1 + x)) + (4096*x)/3 + 20224/(3*(1 + x)))*
    HPL[{2, -2, -1, 0}, x] + (320 + 512/(3*(-1 + x)) + (64*x)/3 - 
     896/(3*(1 + x)))*HPL[{2, -2, 0, 0}, x] + 
   (704 + 1760/(3*(-1 + x)) + (2656*x)/3 - 512/(1 + x))*
    HPL[{2, 0, 0, 0}, x] + (-32 + 4096/(-1 + x) + (17056*x)/3 + 
     17152/(3*(1 + x)))*HPL[{2, 1, -2, 0}, x] + 
   (-6776/3 + 1408/(3*(-1 + x)) - (4216*x)/3 + 896/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (1552/3 - (1648*x)/3 - 3200/(3*(1 + x)))*
    HPL[{2, 2, 0, 0}, x] + (-824/3 - 896/(-1 + x) - (3320*x)/3 - 832/(1 + x))*
    HPL[{3, 0, 0, 0}, x] + (2768/3 + 2944/(3*(-1 + x)) - (752*x)/3 - 
     4864/(3*(1 + x)))*HPL[{3, 1, 0, 0}, x] + 
   (11392/3 + 9728/(-1 + x) + (17792*x)/3)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (1072/3 - 7808/(3*(-1 + x)) - 2960*x - 2304/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (-424/3 + 832/(-1 + x) + (2920*x)/3 + 
     640/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + (1152 - 1152*x - 2304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (-4864 - 4864*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-24064/3 + (24064*x)/3 + 48128/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (-48128/3 + (48128*x)/3 + 96256/(3*(1 + x)))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (-992 + (4064*x)/3 + 7040/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-5120/3 + (5120*x)/3 + 10240/(3*(1 + x)))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (872 - (6920*x)/9 - 14768/(9*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (736 - (1376*x)/3 - 3584/(3*(1 + x)))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-832/3 + 832*x + 3328/(3*(1 + x)))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (1600/(3*(-1 + x)) + 448*x + 1600/(3*(1 + x)))*HPL[{0, 0, 0, 0, 0}, x] + 
   (-12928/3 - 22528/(3*(-1 + x)) - 3200*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (7424/3 + 13184/(3*(-1 + x)) + 1920*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-864 - 4352/(3*(-1 + x)) - (1760*x)/3)*HPL[{1, -2, 0, 0, 0}, x] + 
   (872 + 14768/(9*(-1 + x)) + (6920*x)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-14336/3 - 28672/(3*(-1 + x)) - (14336*x)/3)*HPL[{1, 1, -2, -1, 0}, x] + 
   (512/3 + 1024/(3*(-1 + x)) + (512*x)/3)*HPL[{1, 1, -2, 0, 0}, x] + 
   (-1376/3 + 1408/(3*(-1 + x)) + 928*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (-1664/3 + (1664*x)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (-424/3 - 640/(-1 + x) - (2920*x)/3 - 832/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (944/3 - 1536/(-1 + x) - 2544*x - 
     8576/(3*(1 + x)))*HPL[{2, 1, 0, 0, 0}, x] + 
   (3104/3 - (3296*x)/3 - 6400/(3*(1 + x)))*HPL[{2, 1, 1, 0, 0}, x] + 
   (-2304 + 2304*x + 4608/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (640 - 640*x - 1280/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (-832/3 + (832*x)/3 + 1664/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (-320/(-1 + x) - 448*x - 320/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-832/3 - 1664/(3*(-1 + x)) - (832*x)/3)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (4024/3 + 1408/(3*(-1 + x)) - 1352*x - 5440/(3*(1 + x)))*HPL[{-4}, x]*
    zeta[2] + (10304/3 + 21632/(3*(-1 + x)) + (12032*x)/3 - 5504/(3*(1 + x)))*
    HPL[{-3, -1}, x]*zeta[2] + (11392/3 + 9728/(-1 + x) + (17792*x)/3)*
    HPL[{-2, -2}, x]*zeta[2] + (-1344 + 1344*x + 2688/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (7264/3 + 13696/(3*(-1 + x)) + 2144*x)*
    HPL[{1, -3}, x]*zeta[2] + (2048 + 2048/(-1 + x) - (2176*x)/3 - 
     8320/(3*(1 + x)))*HPL[{2, -2}, x]*zeta[2] + 
   (-22784/3 - 19456/(-1 + x) - (35584*x)/3)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-8384/3 - 15104/(3*(-1 + x)) - 2240*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (1264/3 + 1024/(-1 + x) + (3440*x)/3 + 2176/(3*(1 + x)))*HPL[{2, 1, 0}, x]*
    zeta[2] + (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, 0, 0, 0}, x]*(10088/9 + 27040/(9*(-1 + x)) + (16952*x)/9 + 
     (-112 - 1088/(3*(-1 + x)) - (752*x)/3)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(-11120/3 + 8576/(3*(-1 + x)) + (19696*x)/3 + 
     (896/3 + 1792/(3*(-1 + x)) + (896*x)/3)*zeta[2]) + 
   HPL[{1, 3}, x]*(19496/9 - 23792/(9*(-1 + x)) - (43288*x)/9 + 
     (1408/3 + 2816/(3*(-1 + x)) + (1408*x)/3)*zeta[2]) + 
   HPL[{1, -2, 0}, x]*(-31664/9 - 34720/(9*(-1 + x)) - (3056*x)/9 + 
     (7744/3 + 15488/(3*(-1 + x)) + (7744*x)/3)*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(15136/3 + (15136*x)/3 + 
     (30208/3 - (30208*x)/3 - 60416/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(21584/9 + 15248/(9*(-1 + x)) - (20848*x)/3 - 
     23792/(9*(1 + x)) + (10328/3 - 192/(-1 + x) - (10904*x)/3 - 
       19840/(3*(1 + x)))*zeta[2]) + HPL[{-3, 0}, x]*
    (-28952/9 - 2192/(9*(-1 + x)) + (31112*x)/9 + 1376/(3*(1 + x)) + 
     (5144/3 - 7040/(3*(-1 + x)) - (10808*x)/3 - 11584/(3*(1 + x)))*
      zeta[2]) + HPL[{-1, 0, 0, 0}, x]*(3232/9 - (14128*x)/9 - 
     17360/(9*(1 + x)) + (1936 - (5392*x)/3 - 11200/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, 2}, x]*(57136/9 + 160/(9*(-1 + x)) - (67376*x)/3 - 
     55328/(9*(1 + x)) + (2688 + 10112/(3*(-1 + x)) + (2048*x)/3 - 
       7168/(3*(1 + x)))*zeta[2]) + HPL[{3, 1}, x]*
    (-18896/9 - (102064*x)/9 - 3872/(9*(1 + x)) + 
     (1632 + 3328/(3*(-1 + x)) - (736*x)/3 - 5632/(3*(1 + x)))*zeta[2]) + 
   HPL[{3, 0}, x]*(-9316/9 - 968/(9*(-1 + x)) - (48964*x)/9 + 
     (5624/3 + 2048/(-1 + x) + (2168*x)/3 - 1600/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(12400/9 - (42928*x)/9 - 55328/(9*(1 + x)) + 
     (352/3 - (1184*x)/3 - 512/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(-38396/9 - 4960/(3*(-1 + x)) + (10852*x)/9 + 
     18320/(9*(1 + x)) + (-616/3 - 1984/(3*(-1 + x)) - 696*x - 
       896/(3*(1 + x)))*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (-2728/(9*(-1 + x)) + (14192*x)/9 - 2728/(9*(1 + x)) + 
     (-1328 - 384/(-1 + x) + 752*x + 1856/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(1960/3 + 1752/(-1 + x) + 6120*x + 96/(1 + x) + 
     (-552 + 896/(3*(-1 + x)) + (5192*x)/3 + 6848/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(117088/9 + (124832*x)/9 + 7744/(9*(1 + x)) + 
     (-6464/3 + 1600*x + 11264/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(6368 + 6368*x + 
     (-2240 + (5056*x)/3 + 11776/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(29120/3 + (63424*x)/3 + 34304/(3*(1 + x)) + 
     (-7168/3 + (7168*x)/3 + 14336/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(-2288 - 2288*x + 
     (-15104/3 + (15104*x)/3 + 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(10096/9 - 8000/(3*(-1 + x)) - (75280*x)/9 + 
     (-4688/3 + 9856/(-1 + x) + (34256*x)/3 + 30208/(3*(1 + x)))*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(2800 + (25552*x)/3 + 17152/(3*(1 + x)) + 
     (-19840/3 + (19840*x)/3 + 39680/(3*(1 + x)))*zeta[2]) + 
   (-17704/27 - 9232/(27*(-1 + x)) + (159896*x)/27 - 19424/(9*(1 + x)))*
    zeta[3] + (2560 + 5120/(-1 + x) + 2560*x)*HPL[{1, 2}, x]*zeta[3] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (32 - 4712/(3*(-1 + x)) - (6232*x)/3 - 1576/(1 + x))*zeta[3]^2 + 
   HPL[{1, 0, 0}, x]*(700/9 + 15968/(9*(-1 + x)) + (15268*x)/9 + 
     (2696/3 + 560/(3*(-1 + x)) - 712*x)*zeta[2] + 
     (64/3 + 320/(-1 + x) + (896*x)/3)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((1696/3 + 1408/(3*(-1 + x)) - 96*x)*zeta[2] + 
     (6400/3 + 12800/(3*(-1 + x)) + (6400*x)/3)*zeta[3]) + 
   HPL[{1, -2}, x]*((-3680/3 + 7808/(9*(-1 + x)) + (18848*x)/9)*zeta[2] + 
     (3232 + 17728/(3*(-1 + x)) + (8032*x)/3)*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((9728 + 9728*x)*zeta[2] + 
     (24064/3 - (24064*x)/3 - 48128/(3*(1 + x)))*zeta[3]) + 
   HPL[{-3}, x]*((-9104/3 - 15488/(9*(-1 + x)) + (5456*x)/9 + 
       7936/(9*(1 + x)))*zeta[2] + (2552/3 - 2976/(-1 + x) - (10280*x)/3 - 
       2400/(1 + x))*zeta[3]) + HPL[{-2, 0}, x]*
    (-173144/27 + 1184/(3*(-1 + x)) + (46328*x)/27 + 28480/(27*(1 + x)) + 
     (-9248/3 - 6848/(3*(-1 + x)) + (2368*x)/3 + 1760/(3*(1 + x)))*zeta[2] + 
     (-176/3 - 12800/(3*(-1 + x)) - 4208*x - 7040/(3*(1 + x)))*zeta[3]) + 
   zeta[2]*(125228/9 - (424156*x)/81 + 105248/(81*(1 + x)) + 
     (-14072/3 - 3568/(3*(-1 + x)) - (11168*x)/3 - 1408/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-15584/27 + (2528*x)/27 + 18112/(27*(1 + x)) + 
     (-5176 - (25960*x)/9 + 20624/(9*(1 + x)))*zeta[2] + 
     (64/3 - (896*x)/3 - 320/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(-19364/3 - 22688/(27*(-1 + x)) - (64364*x)/27 + 
     38848/(27*(1 + x)) + (-1024/3 - 8032/(9*(-1 + x)) + (9440*x)/9 - 
       512/(3*(1 + x)))*zeta[2] + (6368/3 + 10144/(3*(-1 + x)) + (7184*x)/3 + 
       2336/(3*(1 + x)))*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-2662/27 - 13588/(9*(-1 + x)) - (55622*x)/27 - 35440/(27*(1 + x)) + 
     (1344 - 352/(3*(-1 + x)) - (160*x)/3 - 2464/(3*(1 + x)))*zeta[2] + 
     (960/(-1 + x) + 1408*x + 960/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(-20360/9 - (20360*x)/9 + 
     (-2176 + 352/(-1 + x) - 2816*x - 928/(3*(1 + x)))*zeta[2] + 
     (-456 + 6400/(3*(-1 + x)) + 3704*x + 4160/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(154816/27 + (77120*x)/27 - 77696/(27*(1 + x)) + 
     (-3008 - 2944*x + 64/(1 + x))*zeta[2] + 
     (-8096/3 + (4768*x)/3 + 4288/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(48640/9 + (48640*x)/9 + 
     (-2080/3 + (2144*x)/3 + 1408/(1 + x))*zeta[2] + 
     (-7040/3 + (7040*x)/3 + 14080/(3*(1 + x)))*zeta[3]) + 
   HPL[{2, 1}, x]*(-48112/9 - (48112*x)/9 + 
     (-1952/3 - (5600*x)/3 - 1216/(1 + x))*zeta[2] + 
     (656/3 + 5120/(-1 + x) + 6064*x + 17536/(3*(1 + x)))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-11776/3 - (17408*x)/3 - 5632/(3*(1 + x)))*zeta[2] + 
     (-12032/3 + (12032*x)/3 + 24064/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-2368/3 + 12928/(3*(-1 + x)) - (13888*x)/3 - 
       5632/(3*(1 + x)))*zeta[2] + (320 + 35584/(3*(-1 + x)) + (34624*x)/3 + 
       24064/(3*(1 + x)))*zeta[3]) + (-92569/9 - 16736/(9*(-1 + x)) - 
     (267343*x)/9 + 5026/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(-45004/9 + (45004*x)/9 + 
     (-15208/3 + 2144/(3*(-1 + x)) + 5784*x)*zeta[2] + 
     (824/3 - 80/(-1 + x) - (1064*x)/3)*zeta[3] + 
     (1144 + 6656/(3*(-1 + x)) + (3224*x)/3)*zeta[4]) + 
   HPL[{1, 1}, x]*(-101624/9 + (101624*x)/9 + (-7568/3 + (7568*x)/3)*
      zeta[2] + (4960/3 + 9856/(3*(-1 + x)) + 1632*x)*zeta[3] + 
     (2432 + 4864/(-1 + x) + 2432*x)*zeta[4]) + 
   HPL[{-1, -1}, x]*((-7184 - (55856*x)/3 - 34304/(3*(1 + x)))*zeta[2] + 
     (-11392/3 - (128*x)/3 + 11264/(3*(1 + x)))*zeta[3] + 
     (17504 - 17504*x - 35008/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(10846/81 - 50080/(27*(-1 + x)) - (135430*x)/81 - 
     111080/(81*(1 + x)) + (38396/9 + 15848/(9*(-1 + x)) + (20260*x)/9 - 
       1928/(1 + x))*zeta[2] + (496/(3*(-1 + x)) + (512*x)/3 + 
       496/(3*(1 + x)))*zeta[3] + (3920 + 3200/(-1 + x) + (3976*x)/3 - 
       2800/(1 + x))*zeta[4]) + HPL[{2}, x]*(-125228/9 - (12364*x)/3 - 
     208/(1 + x) + (5048/9 + (37640*x)/9 + 4000/(3*(1 + x)))*zeta[2] + 
     (-712 + 1760/(3*(-1 + x)) - (1480*x)/3 + 688/(3*(1 + x)))*zeta[3] + 
     (-104 + 2432/(-1 + x) + (9944*x)/3 + 10256/(3*(1 + x)))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-934784/81 - (757984*x)/81 + 176800/(81*(1 + x)) + 
     (-38528/9 + (34160*x)/9 + 72688/(9*(1 + x)))*zeta[2] + 
     (4000/3 + (10336*x)/9 - 1664/(9*(1 + x)))*zeta[3] + 
     (-14740/3 + 4324*x + 27712/(3*(1 + x)))*zeta[4]) + 
   HPL[{-2}, x]*((-52088/9 - 12160/(9*(-1 + x)) + (164488*x)/9 + 
       55328/(9*(1 + x)))*zeta[2] + (-2552/3 - 2032/(-1 + x) + (2216*x)/3 - 
       1408/(3*(1 + x)))*zeta[3] + (-40150/3 - 33632/(3*(-1 + x)) + 
       (6518*x)/3 + 17504/(1 + x))*zeta[4]) + 
   (4306/9 + 32296/(9*(-1 + x)) - (23558*x)/9 + 22292/(9*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(-276076/9 + (276076*x)/9 + 
     (-32408/9 - 54016/(9*(-1 + x)) - (21608*x)/9)*zeta[3] + 
     zeta[2]*(24320/9 - (24320*x)/9 + (8752/3 + 17920/(3*(-1 + x)) + 3056*x)*
        zeta[3]) + (1376/3 + 12616/(9*(-1 + x)) + (8488*x)/9)*zeta[4] + 
     (224 + 1136/(3*(-1 + x)) + (464*x)/3)*zeta[5]) + 
   HPL[{-1}, x]*((-15728/9 + (57584*x)/9 + 73312/(9*(1 + x)))*zeta[3] + 
     zeta[2]*(-81856/27 - (4160*x)/27 + 77696/(27*(1 + x)) + 
       (-17648/3 + 6576*x + 37376/(3*(1 + x)))*zeta[3]) + 
     (40670/3 + (49442*x)/3 + 2924/(1 + x))*zeta[4] + 
     (304 - 928*x - 1232/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(117070/81 - 1148/(-1 + x) + (2338202*x)/81 - 
     7064/(9*(1 + x)) + (2176/9 - 15416/(9*(-1 + x)) - (87496*x)/9 - 
       6656/(3*(1 + x)))*zeta[3] + zeta[2]*(19364/3 + 42256/(27*(-1 + x)) + 
       (110692*x)/27 - 19280/(27*(1 + x)) + (4400 + 2240/(-1 + x) - 1744*x - 
         5440/(1 + x))*zeta[3]) + (-3688/3 + 19382/(9*(-1 + x)) - 
       (11486*x)/9 + 134/(9*(1 + x)))*zeta[4] + 
     (4080/(-1 + x) + (20900*x)/3 + 4080/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(84278/81 + zeta[2]*(-88400/81 - (352*zeta[3])/3) + 
     (20944*zeta[3])/27 - 16*zeta[3]^2 + 1804*zeta[4] - (3608*zeta[5])/9 - 
     (2504*zeta[6])/3) + (198713/18 + 79172/(9*(-1 + x)) + (18001*x)/18 - 
     96188/(9*(1 + x)))*zeta[6] + delta[1 - x]*
    (-373793/648 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
     zeta[3]*(-152284/81 + (32*zeta[4])/3) + (11522*zeta[5])/9 + 
     zeta[2]*(13864/9 + (584*zeta[3])/3 + (1472*zeta[5])/3) + 
     (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
 color[d4FA/nc]*(-64 + 64*x + (-1920 - 1536/(-1 + x) - 128*x + 1920/(1 + x))*
    HPL[{5}, x] + (-1920 - 1536/(-1 + x) + 1536/(1 + x))*HPL[{6}, x] + 
   (-1280 - 1024/(-1 + x) + 384*x + 1024/(1 + x))*HPL[{-5, 0}, x] + 
   (-1792 - 384/(-1 + x) + 1280*x + 2432/(1 + x))*HPL[{-4, 0}, x] + 
   (5632 + 4096/(-1 + x) - 768*x - 4096/(1 + x))*HPL[{-4, 2}, x] + 
   (-4992 - 17920/(3*(-1 + x)) + (26240*x)/3 - 5376/(1 + x))*
    HPL[{-3, 2}, x] + (5504 + 2560/(-1 + x) + 384*x - 2560/(1 + x))*
    HPL[{-3, 3}, x] + (-10240 - 6912/(-1 + x) + 3328*x)*HPL[{-2, 3}, x] + 
   (3840 + 2048/(-1 + x) - 1792*x - 6144/(1 + x))*HPL[{-2, 4}, x] + 
   (-7168 - 7168*x)*HPL[{-1, 4}, x] + (1280 - 1280*x - 2560/(1 + x))*
    HPL[{-1, 5}, x] + (-1024 - 12032/(3*(-1 + x)) - (8960*x)/3)*
    HPL[{1, 4}, x] + (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 5}, x] + 
   (-3840 - 256*x - 2048/(1 + x))*HPL[{2, 3}, x] + 
   (-4672 - 4096/(-1 + x) + 448*x + 5120/(1 + x))*HPL[{2, 4}, x] + 
   (704 + 2048/(-1 + x) + 192*x - 2048/(1 + x))*HPL[{3, 3}, x] + 
   (-768 - 1536/(-1 + x) - 1536*x + 256/(1 + x))*HPL[{4, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 3072*x + 512/(1 + x))*HPL[{4, 1}, x] + 
   (-1408 - 1024/(-1 + x) - 384*x + 1024/(1 + x))*HPL[{5, 0}, x] + 
   (-2816 - 2048/(-1 + x) - 768*x + 2048/(1 + x))*HPL[{5, 1}, x] + 
   (-3200 - 2048/(-1 + x) - 384*x + 2048/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (4416 + 3072/(-1 + x) - 192*x - 3072/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-2304 - 2048/(-1 + x) + 256*x + 2048/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (7808 - 512/(-1 + x) + (27008*x)/3 - 17920/(3*(1 + x)))*
    HPL[{-3, -1, 0}, x] + (-1280 + 3072/(-1 + x) + 768*x - 3072/(1 + x))*
    HPL[{-3, -1, 2}, x] + (-6400 - 8192/(3*(-1 + x)) - 128*x + 
     896/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
   (4864 + 4096/(-1 + x) + 768*x - 4096/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (9728 + 8192/(-1 + x) + 1536*x - 8192/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-1280 + 1024/(-1 + x) + 2304*x + 2048/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (1536 - 512/(-1 + x) - 2048*x)*HPL[{-2, -2, 0}, x] + 
   (3584 + 12288/(-1 + x) + 8704*x)*HPL[{-2, -2, 2}, x] + 
   (18432 + 19968/(-1 + x) - 10752*x)*HPL[{-2, -1, 2}, x] + 
   (-2560 + 8192/(-1 + x) + 10752*x + 8192/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-1024 + 3072/(-1 + x) - 2048*x)*HPL[{-2, 2, 0}, x] + 
   (-2048 + 6144/(-1 + x) - 4096*x)*HPL[{-2, 2, 1}, x] + 
   (3072 + 2048/(-1 + x) - 1024*x - 4096/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (6144 + 4096/(-1 + x) - 2048*x - 8192/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (256 - 768*x - 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (3072 - (2816*x)/3 - 12032/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (512 - 512*x - 1024/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-6144 - 6144*x)*HPL[{-1, -2, 2}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -2, 3}, x] + (-6144 + 6144*x + 12288/(1 + x))*
    HPL[{-1, -1, 4}, x] + (-1536 + 512*x + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (-3072 - 3072*x)*HPL[{-1, 3, 0}, x] + (-6144 - 6144*x)*
    HPL[{-1, 3, 1}, x] + (1280 - 768*x - 2048/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (2560 - 1536*x - 4096/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, -4, 0}, x] + 
   (5632 - 5632*x)*HPL[{1, -3, 0}, x] + (8704 + 17408/(-1 + x) + 8704*x)*
    HPL[{1, -3, 2}, x] + (-512 + 24064/(3*(-1 + x)) + (25600*x)/3)*
    HPL[{1, -2, 2}, x] + (6656 + 13312/(-1 + x) + 6656*x)*
    HPL[{1, -2, 3}, x] + (-5632 + 5632*x)*HPL[{1, 1, 3}, x] + 
   (-4096 - 8192/(-1 + x) - 4096*x)*HPL[{1, 1, 4}, x] + 
   (1536 - 1536*x)*HPL[{1, 3, 0}, x] + (3072 - 3072*x)*HPL[{1, 3, 1}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 4, 0}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 4, 1}, x] + 
   (-6528 - 8192/(-1 + x) - 3456*x + 3072/(1 + x))*HPL[{2, -3, 0}, x] + 
   (12416 + 6784*x - 5120/(1 + x))*HPL[{2, -2, 0}, x] + 
   (9216 + 8192/(-1 + x) - 3072*x - 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (-640 - 2688*x - 2048/(1 + x))*HPL[{2, 1, 3}, x] + 
   (256 + 256*x)*HPL[{2, 3, 0}, x] + (512 + 512*x)*HPL[{2, 3, 1}, x] + 
   (-9088 - 6144/(-1 + x) + 128*x + 6144/(1 + x))*HPL[{3, -2, 0}, x] + 
   (512 + 1536/(-1 + x) + 256*x + 512/(1 + x))*HPL[{3, 0, 0}, x] + 
   (704 + 512/(-1 + x) + 192*x - 512/(1 + x))*HPL[{4, 0, 0}, x] + 
   (4608 + 4096/(-1 + x) - 512*x - 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (-2944 - 512/(-1 + x) + 640*x + 512/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (4672 + 3072/(-1 + x) - 64*x - 3072/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (1792 + 6144/(-1 + x) + 4352*x)*HPL[{-2, -2, 0, 0}, x] + 
   (-3072 + 1024/(-1 + x) + 4096*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-7168 - 24576/(-1 + x) - 17408*x)*HPL[{-2, -1, -1, 2}, x] + 
   (10752 + 9472/(-1 + x) - 7424*x)*HPL[{-2, -1, 0, 0}, x] + 
   (-6144 - 4096/(-1 + x) + 2048*x + 8192/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (-12288 - 8192/(-1 + x) + 4096*x + 16384/(1 + x))*HPL[{-2, -1, 2, 1}, x] + 
   (-5696 - 2048/(-1 + x) + 1856*x)*HPL[{-2, 0, 0, 0}, x] + 
   (-3328 - 4096/(-1 + x) - 768*x + 4096/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-1792 + 1792*x + 3584/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{-1, -2, 0, 0}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (-8192 + 8192*x + 16384/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (2048 - 2048*x - 4096/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (12288 + 12288*x)*HPL[{-1, -1, -1, 2}, x] + 
   (8192 - 8192*x - 16384/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (6144 + 6144*x)*HPL[{-1, -1, 2, 0}, x] + (12288 + 12288*x)*
    HPL[{-1, -1, 2, 1}, x] + (-4096 + 4096*x + 8192/(1 + x))*
    HPL[{-1, -1, 3, 0}, x] + (-8192 + 8192*x + 16384/(1 + x))*
    HPL[{-1, -1, 3, 1}, x] + (6656 - 7680*x - 14336/(1 + x))*
    HPL[{-1, 2, -2, 0}, x] + (4864 + 4864*x)*HPL[{-1, 2, 0, 0}, x] + 
   (-1792 + 1280*x + 3072/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (-512 + 512*x)*HPL[{1, -3, -1, 0}, x] + (4608 + 8704/(-1 + x) + 4096*x)*
    HPL[{1, -3, 0, 0}, x] + (-2560 - 4096/(-1 + x) - 1536*x)*
    HPL[{1, -2, -2, 0}, x] + (-10752 + 10752*x)*HPL[{1, -2, -1, 0}, x] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, -2, -1, 2}, x] + 
   (5120 + 12032/(3*(-1 + x)) - (3328*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, -2, 2, 1}, x] + 
   (-8192 - 16384/(-1 + x) - 8192*x)*HPL[{1, 1, -3, 0}, x] + 
   (512 - 512*x)*HPL[{1, 1, -2, 0}, x] + (8192 + 16384/(-1 + x) + 8192*x)*
    HPL[{1, 1, -2, 2}, x] + (-6144 - 12288/(-1 + x) - 6144*x)*
    HPL[{1, 2, -2, 0}, x] + (1280 - 1280*x)*HPL[{1, 2, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 0, 0}, x] + 
   (4608 + 4096/(-1 + x) - 3584*x - 8192/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (2304 + 2048/(-1 + x) + 256*x - 2048/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (-5696 - 1856*x + 2048/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-8448 - 12288/(-1 + x) - 10496*x - 2048/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (4864 + 3328*x + 1024/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (64 + 1088*x + 1024/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (4672 + 3072/(-1 + x) + 64*x - 3072/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-448 - 2048/(-1 + x) + 64*x + 2048/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-3584 - 12288/(-1 + x) - 8704*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-3968 + 1024/(-1 + x) + 4992*x + 6144/(1 + x))*
    HPL[{-2, -1, 0, 0, 0}, x] + (2240 - 2240*x - 3072/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (6144 + 6144*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (8192 - 8192*x - 16384/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (16384 - 16384*x - 32768/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (1792 + 1792*x)*HPL[{-1, -1, 0, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, -1, 2, 0, 0}, x] + (-3584 - (4736*x)/3 + 6016/(3*(1 + x)))*
    HPL[{-1, 0, 0, 0, 0}, x] + (-3840 + 3328*x + 7168/(1 + x))*
    HPL[{-1, 2, 0, 0, 0}, x] + (512 - 1536*x - 2048/(1 + x))*
    HPL[{-1, 2, 1, 0, 0}, x] + (-384/(-1 + x) + 256*x - 384/(1 + x))*
    HPL[{0, 0, 0, 0, 0}, x] + (5120 + 8192/(-1 + x) + 3072*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (-7168 - 13312/(-1 + x) - 6144*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (3840 + 7168/(-1 + x) + 3328*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (-3584 - 6016/(3*(-1 + x)) + (4736*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (4096 + 8192/(-1 + x) + 4096*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (2048 + 4096/(-1 + x) + 2048*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (-1792 + 1792*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-12288 - 24576/(-1 + x) - 12288*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (2560 - 2560*x)*HPL[{1, 1, 1, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (2240 + 3072/(-1 + x) + 2240*x)*
    HPL[{2, 0, 0, 0, 0}, x] + (3968 + 6144/(-1 + x) + 4992*x + 1024/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (128 + 2176*x + 2048/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (6144 - 6144*x - 12288/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (-3072 + 3072*x + 6144/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (512 - 512*x - 1024/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (512 + 1024/(-1 + x) + 512*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (3072 + 6144/(-1 + x) + 3072*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (6144 + 12288/(-1 + x) + 6144*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (-7232 - 5120/(-1 + x) + 576*x + 
     5120/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (3584 - 1024/(-1 + x) - 1024*x + 1024/(1 + x))*HPL[{-3, -1}, x]*zeta[2] + 
   (-3584 - 12288/(-1 + x) - 8704*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -3}, x]*zeta[2] + 
   (-8960 - 17408/(-1 + x) - 8448*x)*HPL[{1, -3}, x]*zeta[2] + 
   (-6912 - 6144/(-1 + x) + 1280*x + 8192/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (7168 + 24576/(-1 + x) + 17408*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (11776 + 22528/(-1 + x) + 10752*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-3584 - 6144/(-1 + x) - 2560*x + 1024/(1 + x))*HPL[{2, 1, 0}, x]*
    zeta[2] + (-6144 - 12288/(-1 + x) - 6144*x)*HPL[{1, 1, 1, 0}, x]*
    zeta[2] + HPL[{1, -2, 0}, x]*(18176 - 18176*x + 
     (-11264 - 22528/(-1 + x) - 11264*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-10432 + 10432*x + (-2048 - 4096/(-1 + x) - 2048*x)*
      zeta[2]) + HPL[{1, 1, 0, 0}, x]*(9536 - 9536*x + 
     (-1024 - 2048/(-1 + x) - 1024*x)*zeta[2]) + 
   HPL[{-1, 3}, x]*(-12032 - 12032*x + (256 + 256*x)*zeta[2]) + 
   HPL[{1, 0, 0, 0}, x]*(-9536 + 9536*x + (1152 + 2560/(-1 + x) + 1408*x)*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(8576 + 8576*x + 
     (11264 - 11264*x - 22528/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(20608/3 - 1536/(-1 + x) - (6016*x)/3 + 
     (6784 - 9216/(-1 + x) - 16000*x - 14336/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(3200 + 3200*x + (7168 - 7168*x - 14336/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 0}, x]*(-6656 - 6656*x + 
     (6144 - 5120*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-1920 - 11072*x + 384/(1 + x) + 
     (768 - 1024/(-1 + x) - 3328*x - 4096/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(10752 + 10752*x + (2048 - 2048*x - 4096/(1 + x))*
      zeta[2]) + HPL[{-1, 2, 1}, x]*(-13312 - 13312*x + 
     (2560 - 1536*x - 4096/(1 + x))*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (5120/(3*(-1 + x)) + (20864*x)/3 + 5120/(3*(1 + x)) + 
     (1920 + 1536/(-1 + x) + 384*x - 1536/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(992/(3*(-1 + x)) + 24640*x + 992/(3*(1 + x)) + 
     (1920 + 2560/(-1 + x) + 1408*x - 896/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(31360/3 + 15232/(3*(-1 + x)) + (25664*x)/3 - 1152/(1 + x) + 
     (-1600 - 1024/(-1 + x) + 192*x + 1024/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-23936 - 30464/(3*(-1 + x)) + (9088*x)/3 + 
     (-2304 - 4096/(-1 + x) - 1792*x + 2048/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(4352 + 8960*x + (-2304 - 2048/(-1 + x) - 256*x + 
       2048/(1 + x))*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-9536 - 9536*x + (-1920 + 1664*x + 3584/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(2176 + 4480*x + (-6400 - 6144/(-1 + x) - 256*x + 
       6144/(1 + x))*zeta[2]) + HPL[{-3, 0}, x]*(19456/3 + 768/(-1 + x) - 
     (34304*x)/3 - 12544/(3*(1 + x)) + (-11200 - 6656/(-1 + x) - 320*x + 
       6656/(1 + x))*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (-46208/3 - 12928/(3*(-1 + x)) + (7552*x)/3 + 
     (-7744 - 3072/(-1 + x) + 4672*x + 11264/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(-6400 - 6400*x + 
     (-14336 + 14336*x + 28672/(1 + x))*zeta[2]) + 
   (-3968 - 2656/(3*(-1 + x)) - (225376*x)/3)*zeta[3] + 
   (-9216 - 18432/(-1 + x) - 9216*x)*HPL[{1, 2}, x]*zeta[3] + 
   (-18432 - 36864/(-1 + x) - 18432*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (288 - 704/(-1 + x) + 32*x + 192/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((-4864 - 24064/(3*(-1 + x)) - (9472*x)/3)*zeta[2] + 
     (-11520 - 22016/(-1 + x) - 10496*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*((5888 - 5888*x)*zeta[2] + 
     (-5120 - 10240/(-1 + x) - 5120*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(-2752 + 2752*x + (5376 + 6016/(-1 + x) + 640*x)*
      zeta[2] + (1792 + 3072/(-1 + x) + 1280*x)*zeta[3]) + 
   HPL[{-1, 2}, x]*(-31488 - 31488*x + (5376 + 5376*x)*zeta[2] + 
     (9472 - 7424*x - 16896/(1 + x))*zeta[3]) + 
   HPL[{-2, -1}, x]*((-19968 - 19456/(-1 + x) + 12800*x)*zeta[2] + 
     (768 - 14336/(-1 + x) - 15104*x - 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(62464/3 + (62464*x)/3 + (-256 - 256*x)*zeta[2] + 
     (4096 - 4096*x - 8192/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((6144 + 6144*x)*zeta[2] + (4096 - 4096*x - 8192/(1 + x))*
      zeta[3]) + HPL[{2, 0}, x]*(5056 + 5056*x + 
     (10816 + 4672*x - 256/(1 + x))*zeta[2] + 
     (-2688 - 5120/(-1 + x) - 7296*x - 4608/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-78464/3 - (78464*x)/3 + 
     (11520 + (28544*x)/3 - 6016/(3*(1 + x)))*zeta[2] + 
     (1792 - 1280*x - 3072/(1 + x))*zeta[3]) + 
   zeta[2]*(-71488/3 - (1760*x)/3 + 128/(1 + x) + 
     (6720 - 2048/(-1 + x) - 3072*x + 896/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(10112 + 10112*x + (1536 + 2048*x + 512/(1 + x))*zeta[2] + 
     (-14080 - 18432/(-1 + x) - 13056*x + 1024/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((8896 + 17152/(3*(-1 + x)) - (12736*x)/3 + 7168/(3*(1 + x)))*
      zeta[2] + (-8128 - 3840/(-1 + x) + 64*x + 3840/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(640/3 - 448/(-1 + x) - (64448*x)/3 + 
     (17216 + 9216/(-1 + x) - 7744*x)*zeta[2] + 
     (-1664 + 5632/(-1 + x) + 7296*x + 4096/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(30592/3 + 640/(3*(-1 + x)) + 31616*x + 
     (3904 + 8960/(3*(-1 + x)) - (13504*x)/3 + 256/(1 + x))*zeta[2] + 
     (-14272 - 8960/(-1 + x) - 64*x + 8960/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-12288 - 12288*x)*zeta[2] + 
     (-8192 + 8192*x + 16384/(1 + x))*zeta[3]) + 
   (66112/3 - 6176/(3*(-1 + x)) + 15680*x - 12896/(1 + x))*zeta[4] + 
   HPL[{1, 1}, x]*(21888 - 21888*x + (3200 - 3200*x)*zeta[2] + 
     (4352 - 4352*x)*zeta[3] + (-11520 - 23040/(-1 + x) - 11520*x)*zeta[4]) + 
   HPL[{1, 0}, x]*(10944 - 10944*x + (21120 - 21120*x)*zeta[2] + 
     (5632 + 6016/(-1 + x) + 384*x)*zeta[3] + 
     (-2880 - 5632/(-1 + x) - 2752*x)*zeta[4]) + 
   HPL[{-2}, x]*((82112/3 + 28160/(3*(-1 + x)) - 4032*x)*zeta[2] + 
     (16384 + 11392/(-1 + x) - 8064*x)*zeta[3] + 
     (16496 + 19456/(-1 + x) + 2960*x - 19968/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(3296/3 + (4064*x)/3 + 256/(1 + x) + 
     (22720 + 22720*x)*zeta[2] + (3328 - (2048*x)/3 - 12032/(3*(1 + x)))*
      zeta[3] + (9248 - 8160*x - 17408/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(71488/3 + (5824*x)/3 + (10304/3 + (3008*x)/3 + 768/(1 + x))*
      zeta[2] + (8896 + 2112*x - 2432/(1 + x))*zeta[3] + 
     (-8544 - 11520/(-1 + x) - 8032*x + 512/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(224/3 - 160/(3*(-1 + x)) + (34592*x)/3 - 128/(1 + x) + 
     (-31360/3 - 6784/(-1 + x) - (59968*x)/3 - 1664/(3*(1 + x)))*zeta[2] + 
     (-512/(-1 + x) + 1536*x - 512/(1 + x))*zeta[3] + 
     (-7680 - 5760/(-1 + x) - 1280*x + 5760/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((-13952 - 13952*x)*zeta[2] + (3072 + 3072*x)*zeta[3] + 
     (-19968 + 19968*x + 39936/(1 + x))*zeta[4]) + 
   (-9680/3 - 10496/(3*(-1 + x)) + (92656*x)/3 + 2144/(3*(1 + x)))*zeta[5] + 
   HPL[{0}, x]*(-1888/3 - (143968*x)/3 + 1888/(3*(1 + x)) + 
     (-11648/3 - 6848/(-1 + x) - (6080*x)/3 - 8896/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-30592/3 - 1312/(3*(-1 + x)) - (159296*x)/3 - 224/(1 + x) + 
       (-12288 - 10752/(-1 + x) - 3456*x + 7680/(1 + x))*zeta[3]) + 
     (-6944 - 26032/(3*(-1 + x)) + (19024*x)/3 + 12080/(3*(1 + x)))*zeta[4] - 
     4000*x*zeta[5]) + HPL[{1}, x]*(143968/3 - (143968*x)/3 + 
     (17536 - 17536*x)*zeta[3] + zeta[2]*(31232/3 - (31232*x)/3 + 
       (-12416 - 25088/(-1 + x) - 12672*x)*zeta[3]) + 
     (8352 + 6016/(3*(-1 + x)) - (19040*x)/3)*zeta[4] + 
     (8064 + 16256/(-1 + x) + 8192*x)*zeta[5]) + 
   HPL[{-1}, x]*((17920 + 17920*x)*zeta[3] + 
     zeta[2]*(125696/3 + (125696*x)/3 + (5248 - 6528*x - 11776/(1 + x))*
        zeta[3]) + (-15776 - 26304*x - 10528/(1 + x))*zeta[4] + 
     (8064 - 6912*x - 14976/(1 + x))*zeta[5]) + 
   plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 384*zeta[3]^2 + 
     (3520*zeta[5])/3 - 992*zeta[6]) + 
   (-47276/3 - 43744/(3*(-1 + x)) - (2860*x)/3 + 46720/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(96 - 704*zeta[3]^2 + zeta[3]*(-1232/3 - 64*zeta[4]) + 
     (32*zeta[4])/3 - 400*zeta[5] + zeta[2]*(-944/3 - 896*zeta[3] + 
       320*zeta[5]) - (1562*zeta[6])/9 + 2800*zeta[7])) + 
 color[cf^4]*(-142/3 + (142*x)/3 + (4992 + 576/(-1 + x) + 8128*x - 
     4032/(1 + x))*HPL[{5}, x] + (-6208 - 512/(-1 + x) + 5312*x + 
     7680/(1 + x))*HPL[{6}, x] + (3712 + 1024/(-1 + x) - 896*x - 
     3072/(1 + x))*HPL[{-5, 0}, x] + (-576 + 384/(-1 + x) + 2112*x + 
     128/(1 + x))*HPL[{-4, 0}, x] + (9088 - 1280/(-1 + x) - 11136*x - 
     12544/(1 + x))*HPL[{-4, 2}, x] + 
   (-16960/3 - 1536/(-1 + x) - (19904*x)/3 + 4224/(1 + x))*HPL[{-3, 2}, x] + 
   (18048 - 5120/(-1 + x) - 22656*x - 32000/(1 + x))*HPL[{-3, 3}, x] + 
   (-8320 - 2304/(-1 + x) - 20864*x + 768/(1 + x))*HPL[{-2, 3}, x] + 
   (22912 + 256/(-1 + x) - 22656*x - 41216/(1 + x))*HPL[{-2, 4}, x] + 
   (-19712 - 15872*x + 3840/(1 + x))*HPL[{-1, 4}, x] + 
   (12928 - 12928*x - 25856/(1 + x))*HPL[{-1, 5}, x] + 
   (10624/3 + 1536/(-1 + x) - (6016*x)/3)*HPL[{1, 4}, x] + 
   (-640 - 1280/(-1 + x) - 640*x)*HPL[{1, 5}, x] + 
   (-1280 + 1536/(-1 + x) - 768*x - 512/(1 + x))*HPL[{2, 3}, x] + 
   (-4352 - 3584/(-1 + x) - 256*x + 4096/(1 + x))*HPL[{2, 4}, x] + 
   (1088 + 384/(-1 + x) + 2112*x + 768/(1 + x))*HPL[{3, 2}, x] + 
   (-1216 - 2304/(-1 + x) - 2496*x - 2048/(1 + x))*HPL[{3, 3}, x] + 
   (2320 - 192/(-1 + x) + 7760*x + 1216/(1 + x))*HPL[{4, 0}, x] + 
   (1088 - 1152/(-1 + x) + 10560*x + 5120/(1 + x))*HPL[{4, 1}, x] + 
   (-2880 - 2048/(-1 + x) + 192*x + 3072/(1 + x))*HPL[{4, 2}, x] + 
   (-5760 - 512/(-1 + x) + 4736*x + 9216/(1 + x))*HPL[{5, 0}, x] + 
   (-7424 - 1024/(-1 + x) + 5888*x + 13312/(1 + x))*HPL[{5, 1}, x] + 
   (-7040 - 9472/(-1 + x) - 6528*x - 256/(1 + x))*HPL[{-4, -1, 0}, x] + 
   (10880 + 5632/(-1 + x) - 2560*x - 7680/(1 + x))*HPL[{-4, 0, 0}, x] + 
   (-9216 - 11008/(-1 + x) - 2816*x + 4352/(1 + x))*HPL[{-3, -2, 0}, x] + 
   (3328/3 - 512/(-1 + x) + (1792*x)/3 - 1152/(1 + x))*HPL[{-3, -1, 0}, x] + 
   (-2304 + 12288/(-1 + x) + 15616*x + 10752/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (-19552/3 - 896/(-1 + x) - 4064*x + 5376/(1 + x))*HPL[{-3, 0, 0}, x] + 
   (12928 + 768/(-1 + x) - 11392*x - 21760/(1 + x))*HPL[{-3, 2, 0}, x] + 
   (17920 + 1024/(-1 + x) - 15872*x - 33792/(1 + x))*HPL[{-3, 2, 1}, x] + 
   (-3328 - 512/(-1 + x) + 2816*x + 4352/(1 + x))*HPL[{-2, -3, 0}, x] + 
   (4480 - 1664/(-1 + x) - 1536*x - 1536/(1 + x))*HPL[{-2, -2, 0}, x] + 
   (-5888 + 12800/(-1 + x) + 18688*x + 20480/(1 + x))*HPL[{-2, -2, 2}, x] + 
   (-4096 + 4608/(-1 + x) + 5120*x - 3072/(1 + x))*HPL[{-2, -1, 2}, x] + 
   (-29696 + 9216/(-1 + x) + 38912*x + 61440/(1 + x))*HPL[{-2, -1, 3}, x] + 
   (-7296 - 14976*x - 3072/(1 + x))*HPL[{-2, 2, 0}, x] + 
   (-8448 - 23296*x - 10752/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (3584 - 3584*x - 7168/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (18816 + 1792/(-1 + x) - 17024*x - 33280/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (23040 + 2048/(-1 + x) - 20992*x - 44032/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-2944 + 2432*x + 5376/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (6656/3 + (4352*x)/3 - 768/(1 + x))*HPL[{-1, -3, 0}, x] + 
   (-9984 + 9984*x + 19968/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-256 - 3328*x - 3072/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (-30720 + 30720*x + 61440/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (14848 + 17920*x + 3072/(1 + x))*HPL[{-1, -1, 3}, x] + 
   (-32256 + 32256*x + 64512/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-2304 - 3840*x - 1536/(1 + x))*HPL[{-1, 2, 2}, x] + 
   (-512 - 512*x)*HPL[{-1, 2, 3}, x] + (-12800 - 16640*x - 3840/(1 + x))*
    HPL[{-1, 3, 0}, x] + (-12800 - 25088*x - 12288/(1 + x))*
    HPL[{-1, 3, 1}, x] + (4096 - 4096*x - 8192/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (12928 - 12416*x - 25344/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (16896 - 15872*x - 32768/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (3200 + 6400/(-1 + x) + 3200*x)*HPL[{1, -4, 0}, x] + 
   (-4608 + 4608*x)*HPL[{1, -3, 0}, x] + (-512 - 1024/(-1 + x) - 512*x)*
    HPL[{1, -3, 2}, x] + (-15872/3 + 1536/(-1 + x) + (20480*x)/3)*
    HPL[{1, -2, 2}, x] + (-2048 - 4096/(-1 + x) - 2048*x)*
    HPL[{1, -2, 3}, x] + (-2048 + 2048*x)*HPL[{1, 1, 3}, x] + 
   (-2560 - 5120/(-1 + x) - 2560*x)*HPL[{1, 1, 4}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 2, 3}, x] + 
   (1280 + 1536/(-1 + x) + 256*x)*HPL[{1, 3, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 3, 2}, x] + 
   (-1408 - 2816/(-1 + x) - 1408*x)*HPL[{1, 4, 0}, x] + 
   (-1792 - 3584/(-1 + x) - 1792*x)*HPL[{1, 4, 1}, x] + 
   (6272 + 5888/(-1 + x) + 2176*x - 4096/(1 + x))*HPL[{2, -3, 0}, x] + 
   (-4544 - 768/(-1 + x) + 7744*x - 2048/(1 + x))*HPL[{2, -2, 0}, x] + 
   (5632 + 1024/(-1 + x) - 6656*x - 12288/(1 + x))*HPL[{2, -2, 2}, x] + 
   (896 - 2048/(-1 + x) - 3200*x - 4096/(1 + x))*HPL[{2, 1, 3}, x] + 
   (896 + 1152/(-1 + x) + 128*x)*HPL[{2, 2, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 2, 2}, x] + 
   (-2112 - 3328/(-1 + x) - 2112*x)*HPL[{2, 3, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{2, 3, 1}, x] + 
   (8448 + 2560/(-1 + x) - 3840*x - 9728/(1 + x))*HPL[{3, -2, 0}, x] + 
   (1888 + 768/(-1 + x) + 2528*x - 256/(1 + x))*HPL[{3, 0, 0}, x] + 
   (1088 + 384/(-1 + x) + 2112*x + 768/(1 + x))*HPL[{3, 1, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 1, 2}, x] + 
   (-1920 - 2560/(-1 + x) - 1408*x + 512/(1 + x))*HPL[{3, 2, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 2, 1}, x] + 
   (-1760 - 768/(-1 + x) + 800*x + 2048/(1 + x))*HPL[{4, 0, 0}, x] + 
   (-2880 - 2048/(-1 + x) + 192*x + 3072/(1 + x))*HPL[{4, 1, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{4, 1, 1}, x] + 
   (11264 + 17408/(-1 + x) + 6144*x - 4096/(1 + x))*HPL[{-3, -1, -1, 0}, x] + 
   (-13952 - 7168/(-1 + x) + 5248*x + 12032/(1 + x))*HPL[{-3, -1, 0, 0}, x] + 
   (15680 + 3072/(-1 + x) - 10944*x - 18432/(1 + x))*HPL[{-3, 0, 0, 0}, x] + 
   (3072 + 3072/(-1 + x) - 3072/(1 + x))*HPL[{-2, -2, -1, 0}, x] + 
   (-9856 + 1792/(-1 + x) + 11648*x + 17920/(1 + x))*HPL[{-2, -2, 0, 0}, x] + 
   (3072 + 3072/(-1 + x) - 3072/(1 + x))*HPL[{-2, -1, -2, 0}, x] + 
   (-3200 + 5632/(-1 + x) + 5760*x)*HPL[{-2, -1, -1, 0}, x] + 
   (-4096 - 28672/(-1 + x) - 24576*x - 18432/(1 + x))*
    HPL[{-2, -1, -1, 2}, x] + (5312 + 1792/(-1 + x) + 2368*x - 4608/(1 + x))*
    HPL[{-2, -1, 0, 0}, x] + (-23808 - 3584/(-1 + x) + 20224*x + 
     40960/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (-31744 - 4096/(-1 + x) + 27648*x + 59392/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (-11872 - 2624/(-1 + x) - 8544*x + 7296/(1 + x))*
    HPL[{-2, 0, 0, 0}, x] + (1664 - 2048/(-1 + x) - 3712*x - 3584/(1 + x))*
    HPL[{-2, 2, 0, 0}, x] + (3584 - 3584*x - 7168/(1 + x))*
    HPL[{-2, 2, 1, 0}, x] + (1536 - 1536*x - 3072/(1 + x))*
    HPL[{-1, -3, -1, 0}, x] + (-8064 + 8064*x + 16128/(1 + x))*
    HPL[{-1, -3, 0, 0}, x] + (1536 - 1536*x - 3072/(1 + x))*
    HPL[{-1, -2, -2, 0}, x] + (-1536 - 1536*x)*HPL[{-1, -2, -1, 0}, x] + 
   (9216 - 9216*x - 18432/(1 + x))*HPL[{-1, -2, -1, 2}, x] + 
   (5248 + 640*x - 4608/(1 + x))*HPL[{-1, -2, 0, 0}, x] + 
   (-20480 + 20480*x + 40960/(1 + x))*HPL[{-1, -2, 2, 0}, x] + 
   (-29696 + 29696*x + 59392/(1 + x))*HPL[{-1, -2, 2, 1}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, -3, 0}, x] + 
   (-1536 - 1536*x)*HPL[{-1, -1, -2, 0}, x] + (9216 - 9216*x - 18432/(1 + x))*
    HPL[{-1, -1, -2, 2}, x] + (14336 + 14336*x)*HPL[{-1, -1, -1, 2}, x] + 
   (41984 - 41984*x - 83968/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (15104 + 21248*x + 6144/(1 + x))*HPL[{-1, -1, 2, 0}, x] + 
   (16384 + 34816*x + 18432/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
   (-6144 + 6144*x + 12288/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-27648 + 27648*x + 55296/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (-35840 + 35840*x + 71680/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (-3072 + 2048*x + 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (1024 + 1024*x)*HPL[{-1, 2, 0, 0}, x] + (-2304 - 3840*x - 1536/(1 + x))*
    HPL[{-1, 2, 1, 0}, x] + (512 - 512*x - 1024/(1 + x))*
    HPL[{-1, 2, 2, 0}, x] + (2560 - 3072*x - 5632/(1 + x))*
    HPL[{-1, 3, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, 3, 1, 0}, x] + (-5632 - 10240/(-1 + x) - 4608*x)*
    HPL[{1, -3, -1, 0}, x] + (3328 + 6144/(-1 + x) + 2816*x)*
    HPL[{1, -3, 0, 0}, x] + (-6912 - 12800/(-1 + x) - 5888*x)*
    HPL[{1, -2, -2, 0}, x] + (-5120 + 5120*x)*HPL[{1, -2, -1, 0}, x] + 
   (1024 + 2048/(-1 + x) + 1024*x)*HPL[{1, -2, -1, 2}, x] + 
   (2048/3 + 2304/(-1 + x) + (4864*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, -2, 2, 1}, x] + 
   (5120 + 10240/(-1 + x) + 5120*x)*HPL[{1, 1, -3, 0}, x] + 
   (-15872 - 3072/(-1 + x) + 12800*x)*HPL[{1, 1, -2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, -2, 2}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, 3, 0}, x] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 2, -2, 0}, x] + 
   (1792 + 1536/(-1 + x) - 256*x)*HPL[{1, 2, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{1, 2, 2, 0}, x] + 
   (-896 - 1792/(-1 + x) - 896*x)*HPL[{1, 3, 0, 0}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 3, 1, 0}, x] + 
   (3328 + 2560/(-1 + x) - 2816*x - 6144/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (1152 - 768/(-1 + x) - 1920*x - 3072/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (4976 + 2496/(-1 + x) - 1040*x + 512/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (15872 + 14336/(-1 + x) + 1536*x - 14336/(1 + x))*HPL[{2, 1, -2, 0}, x] + 
   (5888 + 1536/(-1 + x) + 3328*x - 512/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 1, 2, 0}, x] + 
   (-1664 - 1024/(-1 + x) + 384*x + 2048/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{2, 2, 1, 0}, x] + 
   (-4896 - 1792/(-1 + x) + 1504*x + 5120/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-2368 - 1792/(-1 + x) + 448*x + 3584/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-768 - 1536/(-1 + x) - 768*x)*HPL[{3, 1, 1, 0}, x] + 
   (4096 - 8192/(-1 + x) - 12288*x - 15360/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (-20608 + 256/(-1 + x) + 20864*x + 
     34304/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (10688 - 768/(-1 + x) - 11456*x - 17152/(1 + x))*
    HPL[{-2, 0, 0, 0, 0}, x] + (7680 - 7680*x - 15360/(1 + x))*
    HPL[{-1, -2, -1, 0, 0}, x] + (-17152 + 17152*x + 34304/(1 + x))*
    HPL[{-1, -2, 0, 0, 0}, x] + (7680 - 7680*x - 15360/(1 + x))*
    HPL[{-1, -1, -2, 0, 0}, x] + (4096 + 4096*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (32768 - 32768*x - 65536/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (47104 - 47104*x - 94208/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (14976 + 7296*x - 7680/(1 + x))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-6144 + 6144*x + 12288/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (-31744/3 - (7552*x)/3 + 8064/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (1280 - 1792*x - 3072/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (1024 - 2048*x - 3072/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (1760 - 1152/(-1 + x) + 864*x - 3072/(1 + x))*HPL[{0, 0, 0, 0, 0}, x] + 
   (12288 + 22528/(-1 + x) + 10240*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-7168 - 13312/(-1 + x) - 6144*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (1920 + 3328/(-1 + x) + 1408*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (5504/3 - 1152/(-1 + x) - (8960*x)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (4096 + 8192/(-1 + x) + 4096*x)*HPL[{1, 1, -2, -1, 0}, x] + 
   (-1024 - 2048/(-1 + x) - 1024*x)*HPL[{1, 1, -2, 0, 0}, x] + 
   (8320 + 3840/(-1 + x) - 4480*x)*HPL[{1, 1, 0, 0, 0}, x] + 
   (14336 + 28672/(-1 + x) + 14336*x)*HPL[{1, 1, 1, -2, 0}, x] + 
   (2048 - 2048*x)*HPL[{1, 1, 1, 0, 0}, x] + (-2944 - 5888/(-1 + x) - 2944*x)*
    HPL[{1, 2, 0, 0, 0}, x] + (-3008 - 1280/(-1 + x) + 832*x + 3840/(1 + x))*
    HPL[{2, 0, 0, 0, 0}, x] + (-7488 - 5888/(-1 + x) - 320*x + 7168/(1 + x))*
    HPL[{2, 1, 0, 0, 0}, x] + (-1920 + 2176*x + 4096/(1 + x))*
    HPL[{2, 1, 1, 0, 0}, x] + (22528 - 22528*x - 45056/(1 + x))*
    HPL[{-1, -1, -1, 0, 0, 0}, x] + (-13312 + 13312*x + 26624/(1 + x))*
    HPL[{-1, -1, 0, 0, 0, 0}, x] + (4096 - 4096*x - 8192/(1 + x))*
    HPL[{-1, 0, 0, 0, 0, 0}, x] + (-1200 + 768/(-1 + x) + 2512*x + 
     2048/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + (256 + 512/(-1 + x) + 256*x)*
    HPL[{1, 0, 0, 0, 0, 0}, x] + (-1536 - 3072/(-1 + x) - 1536*x)*
    HPL[{1, 1, 0, 0, 0, 0}, x] + (-5632 - 11264/(-1 + x) - 5632*x)*
    HPL[{1, 1, 1, 0, 0, 0}, x] + (-12608 - 3456/(-1 + x) + 7872*x + 
     12416/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (7936 - 3584/(-1 + x) - 12544*x - 12800/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (7424 - 11264/(-1 + x) - 18688*x - 22016/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (10752 - 10752*x - 21504/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-2304 - 4096/(-1 + x) - 1792*x)*
    HPL[{1, -3}, x]*zeta[2] + (-3968 + 256/(-1 + x) + 5248*x + 9216/(1 + x))*
    HPL[{2, -2}, x]*zeta[2] + (4096 + 28672/(-1 + x) + 24576*x + 
     18432/(1 + x))*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (-9216 + 9216*x + 18432/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (5120 + 9216/(-1 + x) + 4096*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (7168 + 14336/(-1 + x) + 7168*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(-11040 - 64/(-1 + x) + 10976*x + 
     (128 + 256/(-1 + x) + 128*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-5952 + 256/(-1 + x) + 6208*x + 
     (512 + 1024/(-1 + x) + 512*x)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (5288 - 1328/(-1 + x) - 6616*x + (768 + 1792/(-1 + x) + 1024*x)*
      zeta[2]) + HPL[{1, 2, 0}, x]*(-128 + 128*x + 
     (3840 + 7680/(-1 + x) + 3840*x)*zeta[2]) + 
   HPL[{1, 1, 0, 0}, x]*(9792 - 9792*x + (4096 + 8192/(-1 + x) + 4096*x)*
      zeta[2]) + HPL[{-1, -1, 0, 0}, x]*(-6784 - 6784*x + 
     (30720 - 30720*x - 61440/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(640 + 640/(-1 + x) + 12416*x + 
     (23296 - 14848/(-1 + x) - 38144*x - 55808/(1 + x))*zeta[2]) + 
   HPL[{-1, -2, 0}, x]*(6208 + 6208*x + (27904 - 27904*x - 55808/(1 + x))*
      zeta[2]) + HPL[{-1, -1, 2}, x]*(-27904 - 27904*x + 
     (8192 - 8192*x - 16384/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(-25536 - 26688*x - 1152/(1 + x) + 
     (6144 - 5120*x - 11264/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-992 + 1616/(3*(-1 + x)) + 1728*x + 
     4976/(3*(1 + x)) + (6208 - 512/(-1 + x) - 6208*x - 8704/(1 + x))*
      zeta[2]) + HPL[{2, 0, 0}, x]*(1168 - 784/(-1 + x) - 7312*x + 
     32/(1 + x) + (5824 + 4352/(-1 + x) - 64*x - 5888/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-15488 - 15488*x + (2432 - 1408*x - 3840/(1 + x))*
      zeta[2]) + HPL[{2, 1, 0}, x]*(2464 + 2720*x + 
     (5504 + 7680/(-1 + x) + 3968*x - 1536/(1 + x))*zeta[2]) + 
   HPL[{2, 2}, x]*(2464 + 2720*x + (-768 + 768*x + 1536/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(11488/3 + 592/(3*(-1 + x)) + 14048*x - 576/(1 + x) + 
     (-640 + 2176/(-1 + x) + 3072*x + 1664/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(5128 - 336/(-1 + x) + 17864*x + 
     (832 + 1408/(-1 + x) + 1984*x + 2688/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(-4256 - 3680*x + 576/(1 + x) + 
     (-1280 + 1792*x + 3072/(1 + x))*zeta[2]) + 
   HPL[{-2, 2}, x]*(-7520/3 + 256/(3*(-1 + x)) + 25632*x + 576/(1 + x) + 
     (-5248 - 3072/(-1 + x) + 2176*x + 8448/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(8480 - 256/(-1 + x) + 27744*x + 576/(1 + x) + 
     (-4864 - 512/(-1 + x) + 3840*x + 8704/(1 + x))*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(-3216 - 3760*x - 544/(1 + x) + 
     (-12800 + 12544*x + 25344/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(-704/3 - 352/(-1 + x) + 1216*x - 3904/(3*(1 + x)) + 
     (-18432 + 4480/(-1 + x) + 23168*x + 32896/(1 + x))*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(-3184/3 - 832/(3*(-1 + x)) + 4176*x - 288/(1 + x) + 
     (-21440 + 1536/(-1 + x) + 22976*x + 40448/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, -1, 0}, x]*(-10496 - 10496*x + 
     (-34816 + 34816*x + 69632/(1 + x))*zeta[2]) + 
   (-3392/3 + 1832/(-1 + x) - (21832*x)/3 + 1944/(1 + x))*zeta[3] + 
   (21504 + 43008/(-1 + x) + 21504*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-4064 + 896/(-1 + x) + 4832*x + 6944/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((8192/3 - 1536/(-1 + x) - (12800*x)/3)*zeta[2] + 
     (-4864 - 8704/(-1 + x) - 3840*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(3168 - 288/(-1 + x) - 3456*x + 
     (-4736 - 1152/(-1 + x) + 3584*x)*zeta[2] + 
     (3072 + 5632/(-1 + x) + 2560*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(4480 - 4480*x + (-5120 - 1536/(-1 + x) + 3584*x)*
      zeta[2] + (9728 + 19456/(-1 + x) + 9728*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(4480 - 4480*x + (768 - 768*x)*zeta[2] + 
     (10240 + 20480/(-1 + x) + 10240*x)*zeta[3]) + 
   HPL[{-2, -1}, x]*((2496 - 1792/(-1 + x) - 2240*x + 3072/(1 + x))*zeta[2] + 
     (12800 - 19456/(-1 + x) - 32256*x - 43520/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((-512 + 2560*x + 3072/(1 + x))*zeta[2] + 
     (21760 - 21760*x - 43520/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-1984 - 1984*x + (-7680 - 12288*x - 4608/(1 + x))*
      zeta[2] + (14336 - 14336*x - 28672/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(13120 + 4160*x + (1600 + 2880*x + 2816/(1 + x))*zeta[2] + 
     (19584 + 20480/(-1 + x) + 5760*x - 13824/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(8184 + 48/(-1 + x) - 776*x - 192/(1 + x) + 
     (1248 - 1152/(-1 + x) + 5408*x + 320/(1 + x))*zeta[2] + 
     (12288 + 9472/(-1 + x) - 384*x - 12672/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(8424 + 544/(-1 + x) + (1768*x)/3 - 1680/(1 + x) + 
     (-1600/3 + 192/(-1 + x) - (7232*x)/3 - 512/(1 + x))*zeta[2] + 
     (7168 + 2816/(-1 + x) - 1920*x - 7808/(1 + x))*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(640 - 332/(-1 + x) - (10088*x)/3 - 1184/(1 + x) + 
     (-4992 - 320/(-1 + x) - 6016*x + 4288/(1 + x))*zeta[2] + 
     (4480 - 1280/(-1 + x) - 5504*x - 6400/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-11056/3 - (3280*x)/3 + 2592/(1 + x) + 
     (4864 + 6400*x + 1536/(1 + x))*zeta[2] + (-640 + 2688*x + 3328/(1 + x))*
      zeta[3]) + zeta[2]*(-34700/3 + (26476*x)/3 - 896/(1 + x) + 
     (4384 + 2240/(-1 + x) + 11392*x + 3776/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(-1928/3 + (3400*x)/3 + 1776/(1 + x) + 
     (55552/3 + (42880*x)/3 - 4224/(1 + x))*zeta[2] + 
     (-6656 + 7168*x + 13824/(1 + x))*zeta[3]) + 
   HPL[{-2, 0}, x]*(-1552/3 + 1328/(-1 + x) + (12832*x)/3 + 240/(1 + x) + 
     (8288 + 2496/(-1 + x) + 16224*x - 1152/(1 + x))*zeta[2] + 
     (-10688 + 6272/(-1 + x) + 16960*x + 23296/(1 + x))*zeta[3]) + 
   HPL[{-3}, x]*((6208 + 1280/(-1 + x) + (20800*x)/3 - 4800/(1 + x))*
      zeta[2] + (-16320 + 16576*x + 27008/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-14336 - 14336*x)*zeta[2] + 
     (-23552 + 23552*x + 47104/(1 + x))*zeta[3]) + 
   (35488/3 - 2264/(3*(-1 + x)) + 77044*x - 2572/(1 + x))*zeta[4] + 
   HPL[{1, 0}, x]*(11784 - 11784*x + (3536 - 288/(-1 + x) - 3824*x)*zeta[2] + 
     (-10752 - 768/(-1 + x) + 9984*x)*zeta[3] + 
     (1360 + 2848/(-1 + x) + 1488*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(17280 - 17280*x + (5248 - 5248*x)*zeta[2] + 
     (-19968 - 4608/(-1 + x) + 15360*x)*zeta[3] + 
     (13568 + 27136/(-1 + x) + 13568*x)*zeta[4]) + 
   HPL[{-2}, x]*((8480/3 + 704/(3*(-1 + x)) - 19424*x - 576/(1 + x))*
      zeta[2] + (2752 + 640/(-1 + x) + 12608*x + 3072/(1 + x))*zeta[3] + 
     (40928 + 14016/(-1 + x) - 26912*x - 72672/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(-2280 - 2280*x + (1840 + 1296*x - 544/(1 + x))*zeta[2] + 
     (6272/3 + (12032*x)/3 + 1920/(1 + x))*zeta[3] + 
     (24400 - 23312*x - 47712/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(34700/3 - (33316*x)/3 + 896/(1 + x) + 
     (-2144 - 8928*x - 320/(1 + x))*zeta[2] + 
     (-9376 - 1920/(-1 + x) + 6688*x - 704/(1 + x))*zeta[3] + 
     (16560 + 12512/(-1 + x) - 336*x - 16896/(1 + x))*zeta[4]) + 
   HPL[{0, 0}, x]*(-628 + 332/(-1 + x) - (10108*x)/3 + 736/(1 + x) + 
     (-11488/3 - 1024/(-1 + x) - 12832*x - 752/(3*(1 + x)))*zeta[2] + 
     (-1664 - 896/(-1 + x) - 3712*x + 256/(1 + x))*zeta[3] + 
     (-9968 - 4608/(-1 + x) + 4208*x + 16000/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((22656 + 22656*x)*zeta[2] + 
     (2560 - 6656*x - 9216/(1 + x))*zeta[3] + 
     (-58112 + 58112*x + 116224/(1 + x))*zeta[4]) + 
   (5000/3 + 848/(-1 + x) + 25288*x + 1488/(1 + x))*zeta[5] + 
   HPL[{1}, x]*(56632/3 - (56632*x)/3 + (-19408 - 352/(-1 + x) + 19056*x)*
      zeta[3] + zeta[2]*(-5472 + 5472*x + (-2816 - 5888/(-1 + x) - 3072*x)*
        zeta[3]) + (-48896/3 - 2688/(-1 + x) + (40832*x)/3)*zeta[4] + 
     (4096 + 8320/(-1 + x) + 4224*x)*zeta[5]) + 
   HPL[{-1}, x]*((-2912 - 2336*x + 576/(1 + x))*zeta[3] + 
     zeta[2]*(8080/3 + (304*x)/3 - 2592/(1 + x) + 
       (13824 - 15104*x - 28928/(1 + x))*zeta[3]) + 
     (-31008 - 44352*x - 13344/(1 + x))*zeta[4] + 
     (6176 - 5024*x - 11200/(1 + x))*zeta[5]) + 
   HPL[{0}, x]*(-856 + 58/(-1 + x) - (56632*x)/3 + 784/(1 + x) + 
     (2320/3 + 96/(-1 + x) + 17728*x - 4864/(3*(1 + x)))*zeta[3] + 
     zeta[2]*(-8424 + 240/(-1 + x) + 3688*x + 2464/(1 + x) + 
       (-9216 + 704/(-1 + x) + 9600*x + 16064/(1 + x))*zeta[3]) + 
     (7152 - 304/(-1 + x) + (55304*x)/3 + 1168/(1 + x))*zeta[4] + 
     (-1280 - 10560/(-1 + x) - 16160*x - 7360/(1 + x))*zeta[5]) + 
   (-69056/3 - 42728/(3*(-1 + x)) - (688*x)/3 + 68704/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(4873/24 - 1152*zeta[3]^2 - 342*zeta[4] + 
     zeta[3]*(2004 + 64*zeta[4]) + zeta[2]*(-450 - 120*zeta[3] - 
       384*zeta[5]) - 2520*zeta[5] - 2111*zeta[6] + 5880*zeta[7])) + 
 color[ca^2*cf^2]*(235550/81 - (235550*x)/81 + 
   (5728 - 1024/(3*(-1 + x)) + 1008*x - 11728/(3*(1 + x)))*HPL[{5}, x] + 
   (-5280 - 3136/(-1 + x) + 1920*x + 5504/(1 + x))*HPL[{6}, x] + 
   (-2400 - 4544/(-1 + x) - 2144*x - 320/(1 + x))*HPL[{-5, 0}, x] + 
   (10672/3 + 5056/(3*(-1 + x)) + (3248*x)/3 + 416/(1 + x))*HPL[{-4, 0}, x] + 
   (5152 - 2688/(-1 + x) - 11552*x - 11136/(1 + x))*HPL[{-4, 2}, x] + 
   (-27248/3 - 13888/(3*(-1 + x)) + (5680*x)/3 + 2688/(1 + x))*
    HPL[{-3, 2}, x] + (3712 - 13952/(-1 + x) - 17408*x - 15616/(1 + x))*
    HPL[{-3, 3}, x] + (-10544/3 - 10688/(3*(-1 + x)) - 9136*x + 
     9344/(3*(1 + x)))*HPL[{-2, 3}, x] + 
   (12160 - 1408/(-1 + x) - 13568*x - 24192/(1 + x))*HPL[{-2, 4}, x] + 
   (-50432/3 - (26752*x)/3 + 23680/(3*(1 + x)))*HPL[{-1, 4}, x] + 
   (7168 - 7168*x - 14336/(1 + x))*HPL[{-1, 5}, x] + 
   (7456 + 2496/(-1 + x) - 4960*x)*HPL[{1, 4}, x] + 
   (-2240 - 4480/(-1 + x) - 2240*x)*HPL[{1, 5}, x] + 
   (-7024/3 + 320/(-1 + x) - 3248*x - 11168/(3*(1 + x)))*HPL[{2, 3}, x] + 
   (-6672 - 7168/(-1 + x) + 496*x + 7168/(1 + x))*HPL[{2, 4}, x] + 
   (32 - 704/(3*(-1 + x)) + (1504*x)/3 + 1408/(3*(1 + x)))*HPL[{3, 2}, x] + 
   (2112 + 384/(-1 + x) - 1664*x - 5120/(1 + x))*HPL[{3, 3}, x] + 
   (-2404/3 - 1824/(-1 + x) + (7420*x)/3 + 5344/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (-7280/3 - 8128/(3*(-1 + x)) + (19088*x)/3 + 19456/(3*(1 + x)))*
    HPL[{4, 1}, x] + (-288 - 256/(-1 + x) + 224*x + 512/(1 + x))*
    HPL[{4, 2}, x] + (-2776 - 256/(-1 + x) + 1608*x + 4224/(1 + x))*
    HPL[{5, 0}, x] + (-5024 - 512/(-1 + x) + 2656*x + 7680/(1 + x))*
    HPL[{5, 1}, x] + (1152 - 4224/(-1 + x) - 7552*x - 6400/(1 + x))*
    HPL[{-4, -1, 0}, x] + (2032 + 768/(-1 + x) - 2032*x - 2368/(1 + x))*
    HPL[{-4, 0, 0}, x] + (-7104 - 9472/(-1 + x) - 2624*x + 3072/(1 + x))*
    HPL[{-3, -2, 0}, x] + (128 - 6208/(3*(-1 + x)) + 5376*x - 
     14912/(3*(1 + x)))*HPL[{-3, -1, 0}, x] + 
   (17920 + 35584/(-1 + x) + 19968*x - 6656/(1 + x))*HPL[{-3, -1, 2}, x] + 
   (-6072 - 1408/(3*(-1 + x)) - (56*x)/3 + 18400/(3*(1 + x)))*
    HPL[{-3, 0, 0}, x] + (12064 + 4224/(-1 + x) - 6304*x - 17792/(1 + x))*
    HPL[{-3, 2, 0}, x] + (22912 + 9216/(-1 + x) - 10368*x - 33280/(1 + x))*
    HPL[{-3, 2, 1}, x] + (192 + 3200/(-1 + x) + 3008*x + 1536/(1 + x))*
    HPL[{-2, -3, 0}, x] + (12016/3 - 9728/(3*(-1 + x)) - 6224*x - 
     2816/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
   (10688 + 35072/(-1 + x) + 24384*x + 6144/(1 + x))*HPL[{-2, -2, 2}, x] + 
   (-31264/3 + 45440/(3*(-1 + x)) - 6432*x - 7168/(1 + x))*
    HPL[{-2, -1, 2}, x] + (-13568 + 26624/(-1 + x) + 40192*x + 45056/(1 + x))*
    HPL[{-2, -1, 3}, x] + (-20288/3 + 9472/(3*(-1 + x)) - 13504*x - 
     13568/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
   (-9600 + 4608/(-1 + x) - 29312*x - 17152/(1 + x))*HPL[{-2, 2, 1}, x] + 
   (768 - 512/(-1 + x) - 1280*x - 2048/(1 + x))*HPL[{-2, 2, 2}, x] + 
   (13280 + 3456/(-1 + x) - 9824*x - 22528/(1 + x))*HPL[{-2, 3, 0}, x] + 
   (23552 + 7168/(-1 + x) - 16384*x - 39936/(1 + x))*HPL[{-2, 3, 1}, x] + 
   (-1024 + 1024/(1 + x))*HPL[{-1, -4, 0}, x] + 
   (2368/3 - (2368*x)/3 - 4736/(3*(1 + x)))*HPL[{-1, -3, 0}, x] + 
   (-5888 + 5888*x + 11776/(1 + x))*HPL[{-1, -3, 2}, x] + 
   (-12416 - 19584*x - 7168/(1 + x))*HPL[{-1, -2, 2}, x] + 
   (-22528 + 22528*x + 45056/(1 + x))*HPL[{-1, -2, 3}, x] + 
   (17152/3 + (22784*x)/3 + 5632/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
   (-22528 + 22528*x + 45056/(1 + x))*HPL[{-1, -1, 4}, x] + 
   (-896/3 - (3712*x)/3 - 2816/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
   (-2048 + 2048/(1 + x))*HPL[{-1, 2, 3}, x] + 
   (-9984 - 14976*x - 4992/(1 + x))*HPL[{-1, 3, 0}, x] + 
   (-40448/3 - (94720*x)/3 - 54272/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
   (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, 3, 2}, x] + 
   (6848 - 5824*x - 12672/(1 + x))*HPL[{-1, 4, 0}, x] + 
   (12032 - 9984*x - 22016/(1 + x))*HPL[{-1, 4, 1}, x] + 
   (-3200 - 6400/(-1 + x) - 3200*x)*HPL[{1, -4, 0}, x] + 
   (19040/3 + 1984/(3*(-1 + x)) - (17056*x)/3)*HPL[{1, -3, 0}, x] + 
   (4736 + 9472/(-1 + x) + 4736*x)*HPL[{1, -3, 2}, x] + 
   (-43520/3 + 7424/(3*(-1 + x)) + (50944*x)/3)*HPL[{1, -2, 2}, x] + 
   (-384 - 768/(-1 + x) - 384*x)*HPL[{1, -2, 3}, x] + 
   (-12928/3 - 7424/(3*(-1 + x)) + (5504*x)/3)*HPL[{1, 1, 3}, x] + 
   (-6912 - 13824/(-1 + x) - 6912*x)*HPL[{1, 1, 4}, x] + 
   (-1280 - 2560/(-1 + x) - 1280*x)*HPL[{1, 2, 3}, x] + 
   (544 + 1856/(-1 + x) + 1312*x)*HPL[{1, 3, 0}, x] + 
   (-2176/3 + 1792/(3*(-1 + x)) + (3968*x)/3)*HPL[{1, 3, 1}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 2}, x] + 
   (-896 - 1792/(-1 + x) - 896*x)*HPL[{1, 4, 0}, x] + 
   (-1536 - 3072/(-1 + x) - 1536*x)*HPL[{1, 4, 1}, x] + 
   (-6336 - 12544/(-1 + x) - 6336*x)*HPL[{2, -3, 0}, x] + 
   (14912/3 - 7936/(3*(-1 + x)) + (16448*x)/3 - 7936/(1 + x))*
    HPL[{2, -2, 0}, x] + (14720 + 11264/(-1 + x) - 7808*x - 22528/(1 + x))*
    HPL[{2, -2, 2}, x] + (2432 - 2560/(-1 + x) - 5760*x - 8192/(1 + x))*
    HPL[{2, 1, 3}, x] + (16 + 256/(-1 + x) + 16*x)*HPL[{2, 3, 0}, x] + 
   (576 + 1024/(-1 + x) + 576*x)*HPL[{2, 3, 1}, x] + 
   (1472 - 6784/(-1 + x) - 8768*x - 8960/(1 + x))*HPL[{3, -2, 0}, x] + 
   (-832/3 - 416/(-1 + x) + 992*x + 752/(3*(1 + x)))*HPL[{3, 0, 0}, x] + 
   (32 - 704/(3*(-1 + x)) + (1504*x)/3 + 1408/(3*(1 + x)))*
    HPL[{3, 1, 0}, x] + (1312 + 1024/(-1 + x) + 864*x - 768/(1 + x))*
    HPL[{4, 0, 0}, x] + (-288 - 256/(-1 + x) + 224*x + 512/(1 + x))*
    HPL[{4, 1, 0}, x] + (13312 + 17920/(-1 + x) + 4608*x - 6144/(1 + x))*
    HPL[{-3, -1, -1, 0}, x] + (1408 + 7808/(-1 + x) + 7040*x - 256/(1 + x))*
    HPL[{-3, -1, 0, 0}, x] + (3760 - 3008/(-1 + x) - 6512*x - 6784/(1 + x))*
    HPL[{-3, 0, 0, 0}, x] + (640 + 1024/(-1 + x) + 384*x)*
    HPL[{-2, -2, -1, 0}, x] + (4384 + 16000/(-1 + x) + 11616*x + 
     3072/(1 + x))*HPL[{-2, -2, 0, 0}, x] + (640 + 1024/(-1 + x) + 384*x)*
    HPL[{-2, -1, -2, 0}, x] + (-12800/3 + 30464/(3*(-1 + x)) + (40192*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (-25856 - 70656/(-1 + x) - 44800*x - 
     6144/(1 + x))*HPL[{-2, -1, -1, 2}, x] + 
   (2000/3 + 18496/(3*(-1 + x)) - (26896*x)/3 - 16384/(3*(1 + x)))*
    HPL[{-2, -1, 0, 0}, x] + (-24256 - 8448/(-1 + x) + 15808*x + 
     38912/(1 + x))*HPL[{-2, -1, 2, 0}, x] + 
   (-44032 - 16384/(-1 + x) + 27648*x + 71680/(1 + x))*
    HPL[{-2, -1, 2, 1}, x] + (-25768/3 - 10528/(3*(-1 + x)) + 2328*x + 
     8928/(1 + x))*HPL[{-2, 0, 0, 0}, x] + 
   (-4064 - 5632/(-1 + x) - 1568*x + 4480/(1 + x))*HPL[{-2, 2, 0, 0}, x] + 
   (768 - 512/(-1 + x) - 1280*x - 2048/(1 + x))*HPL[{-2, 2, 1, 0}, x] + 
   (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -3, -1, 0}, x] + 
   (-3968 + 3968*x + 7936/(1 + x))*HPL[{-1, -3, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{-1, -2, -1, 0}, x] + (3072 - 3072*x - 6144/(1 + x))*
    HPL[{-1, -2, -1, 2}, x] + (-13504/3 - (29888*x)/3 - 16384/(3*(1 + x)))*
    HPL[{-1, -2, 0, 0}, x] + (-19456 + 19456*x + 38912/(1 + x))*
    HPL[{-1, -2, 2, 0}, x] + (-35840 + 35840*x + 71680/(1 + x))*
    HPL[{-1, -2, 2, 1}, x] + (1536 - 1536*x - 3072/(1 + x))*
    HPL[{-1, -1, -3, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -2, 0}, x] + 
   (3072 - 3072*x - 6144/(1 + x))*HPL[{-1, -1, -2, 2}, x] + 
   (35328 + 35328*x)*HPL[{-1, -1, -1, 2}, x] + 
   (39936 - 39936*x - 79872/(1 + x))*HPL[{-1, -1, -1, 3}, x] + 
   (54400/3 + (81536*x)/3 + 27136/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
   (77312/3 + (174592*x)/3 + 97280/(3*(1 + x)))*HPL[{-1, -1, 2, 1}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 2}, x] + 
   (-21504 + 21504*x + 43008/(1 + x))*HPL[{-1, -1, 3, 0}, x] + 
   (-37888 + 37888*x + 75776/(1 + x))*HPL[{-1, -1, 3, 1}, x] + 
   (1536 - 3584*x - 5120/(1 + x))*HPL[{-1, 2, -2, 0}, x] + 
   (8352 + 6240*x - 2112/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
   (-896/3 - (3712*x)/3 - 2816/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
   (-1792 + 768*x + 2560/(1 + x))*HPL[{-1, 3, 0, 0}, x] + 
   (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, 3, 1, 0}, x] + 
   (-512 + 1024/(-1 + x) + 1536*x)*HPL[{1, -3, -1, 0}, x] + 
   (2112 + 3200/(-1 + x) + 1088*x)*HPL[{1, -3, 0, 0}, x] + 
   (-8960 - 15872/(-1 + x) - 6912*x)*HPL[{1, -2, -2, 0}, x] + 
   (-61888/3 - 3968/(3*(-1 + x)) + (57920*x)/3)*HPL[{1, -2, -1, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, -2, -1, 2}, x] + 
   (18656/3 + 21568/(3*(-1 + x)) + (2912*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (512 + 1024/(-1 + x) + 512*x)*HPL[{1, -2, 2, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, -2, 2, 1}, x] + 
   (-12032 - 24064/(-1 + x) - 12032*x)*HPL[{1, 1, -3, 0}, x] + 
   (-42752/3 - 31744/(3*(-1 + x)) + (11008*x)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12288 + 24576/(-1 + x) + 12288*x)*HPL[{1, 1, -2, 2}, x] + 
   (-2048 - 4096/(-1 + x) - 2048*x)*HPL[{1, 1, 1, 3}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 1, 3, 0}, x] + 
   (2048 + 4096/(-1 + x) + 2048*x)*HPL[{1, 1, 3, 1}, x] + 
   (-3072 - 6144/(-1 + x) - 3072*x)*HPL[{1, 2, -2, 0}, x] + 
   (4064/3 - 1856/(3*(-1 + x)) - (5920*x)/3)*HPL[{1, 2, 0, 0}, x] + 
   (128 + 256/(-1 + x) + 128*x)*HPL[{1, 3, 0, 0}, x] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 3, 1, 0}, x] + 
   (18560 + 16896/(-1 + x) - 4480*x - 23040/(1 + x))*HPL[{2, -2, -1, 0}, x] + 
   (-2688 - 3840/(-1 + x) - 2432*x + 256/(1 + x))*HPL[{2, -2, 0, 0}, x] + 
   (1556/3 - 1376/(3*(-1 + x)) - 1508*x + 3904/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (7424 - 6144/(-1 + x) - 15616*x - 23040/(1 + x))*
    HPL[{2, 1, -2, 0}, x] + (28480/3 - 1856/(3*(-1 + x)) + (13664*x)/3 - 
     4832/(3*(1 + x)))*HPL[{2, 1, 0, 0}, x] + 
   (-1008 + 1536/(-1 + x) + 3088*x + 4096/(1 + x))*HPL[{2, 2, 0, 0}, x] + 
   (-360 + 3200/(-1 + x) + 5080*x + 4800/(1 + x))*HPL[{3, 0, 0, 0}, x] + 
   (-2464 - 1920/(-1 + x) + 2336*x + 6144/(1 + x))*HPL[{3, 1, 0, 0}, x] + 
   (-11648 - 33280/(-1 + x) - 21632*x - 3072/(1 + x))*
    HPL[{-2, -1, -1, 0, 0}, x] + (-5088 + 9344/(-1 + x) + 14432*x + 
     14592/(1 + x))*HPL[{-2, -1, 0, 0, 0}, x] + 
   (1664 - 3520/(-1 + x) - 5184*x - 4608/(1 + x))*HPL[{-2, 0, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -2, -1, 0, 0}, x] + 
   (-7296 + 7296*x + 14592/(1 + x))*HPL[{-1, -2, 0, 0, 0}, x] + 
   (1536 - 1536*x - 3072/(1 + x))*HPL[{-1, -1, -2, 0, 0}, x] + 
   (16640 + 16640*x)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (36864 - 36864*x - 73728/(1 + x))*HPL[{-1, -1, -1, 2, 0}, x] + 
   (67584 - 67584*x - 135168/(1 + x))*HPL[{-1, -1, -1, 2, 1}, x] + 
   (22720/3 - (12352*x)/3 - 35072/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
   (4352 - 4352*x - 8704/(1 + x))*HPL[{-1, -1, 2, 0, 0}, x] + 
   (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 1, 0}, x] + 
   (-16240/3 + (11632*x)/3 + 27872/(3*(1 + x)))*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1472 + 448*x + 1920/(1 + x))*HPL[{-1, 2, 0, 0, 0}, x] + 
   (1024 - 3072*x - 4096/(1 + x))*HPL[{-1, 2, 1, 0, 0}, x] + 
   (-9776/(3*(-1 + x)) - (8608*x)/3 - 9776/(3*(1 + x)))*
    HPL[{0, 0, 0, 0, 0}, x] + (17920 + 31744/(-1 + x) + 13824*x)*
    HPL[{1, -2, -1, -1, 0}, x] + (-8576 - 15104/(-1 + x) - 6528*x)*
    HPL[{1, -2, -1, 0, 0}, x] + (1920 + 2816/(-1 + x) + 896*x)*
    HPL[{1, -2, 0, 0, 0}, x] + (-8240/3 - 18016/(3*(-1 + x)) - (9776*x)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (16896 + 33792/(-1 + x) + 16896*x)*
    HPL[{1, 1, -2, -1, 0}, x] + (-3328 - 6656/(-1 + x) - 3328*x)*
    HPL[{1, 1, -2, 0, 0}, x] + (14816/3 + 6592/(3*(-1 + x)) - (8224*x)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-5120 - 10240/(-1 + x) - 5120*x)*
    HPL[{1, 1, 1, -2, 0}, x] + (4096 - 4096*x)*HPL[{1, 1, 1, 0, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 1, 2, 0, 0}, x] + 
   (2432 + 4864/(-1 + x) + 2432*x)*HPL[{1, 2, 0, 0, 0}, x] + 
   (768 + 1536/(-1 + x) + 768*x)*HPL[{1, 2, 1, 0, 0}, x] + 
   (320 + 3072/(-1 + x) + 4352*x + 4032/(1 + x))*HPL[{2, 0, 0, 0, 0}, x] + 
   (-2512 + 4864/(-1 + x) + 9008*x + 11520/(1 + x))*HPL[{2, 1, 0, 0, 0}, x] + 
   (-3008 + 1536/(-1 + x) + 5184*x + 8192/(1 + x))*HPL[{2, 1, 1, 0, 0}, x] + 
   (12800 - 12800*x - 25600/(1 + x))*HPL[{-1, -1, -1, 0, 0, 0}, x] + 
   (-4224 + 4224*x + 8448/(1 + x))*HPL[{-1, -1, 0, 0, 0, 0}, x] + 
   (1408 - 1408*x - 2816/(1 + x))*HPL[{-1, 0, 0, 0, 0, 0}, x] + 
   (1344/(-1 + x) + 2048*x + 1344/(1 + x))*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (1408 + 2816/(-1 + x) + 1408*x)*HPL[{1, 0, 0, 0, 0, 0}, x] + 
   (2688 + 5376/(-1 + x) + 2688*x)*HPL[{1, 1, 0, 0, 0, 0}, x] + 
   (3840 + 7680/(-1 + x) + 3840*x)*HPL[{1, 1, 1, 0, 0, 0}, x] + 
   (-4576 + 576/(-1 + x) + 7776*x + 7936/(1 + x))*HPL[{-4}, x]*zeta[2] + 
   (-11264 - 26624/(-1 + x) - 17664*x + 3584/(1 + x))*HPL[{-3, -1}, x]*
    zeta[2] + (-10368 - 34560/(-1 + x) - 24192*x - 6144/(1 + x))*
    HPL[{-2, -2}, x]*zeta[2] + (6912 - 6912*x - 13824/(1 + x))*
    HPL[{-1, -3}, x]*zeta[2] + (-4992 - 8960/(-1 + x) - 3968*x)*
    HPL[{1, -3}, x]*zeta[2] + (-5440 - 2816/(-1 + x) + 5568*x + 
     11008/(1 + x))*HPL[{2, -2}, x]*zeta[2] + 
   (25856 + 70656/(-1 + x) + 44800*x + 6144/(1 + x))*HPL[{-2, -1, -1}, x]*
    zeta[2] + (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -2, -1}, x]*zeta[2] + 
   (-3072 + 3072*x + 6144/(1 + x))*HPL[{-1, -1, -2}, x]*zeta[2] + 
   (8192 + 14336/(-1 + x) + 6144*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-3840 - 7680/(-1 + x) - 3840*x)*HPL[{1, 1, -2}, x]*zeta[2] + 
   (-256 - 512/(-1 + x) - 256*x)*HPL[{1, 2, 0}, x]*zeta[2] + 
   (-512 - 1024/(-1 + x) - 512*x)*HPL[{1, 1, 1, 0}, x]*zeta[2] + 
   HPL[{1, -2, 0}, x]*(33472/9 + 91136/(9*(-1 + x)) + (57664*x)/9 + 
     (-4864 - 9728/(-1 + x) - 4864*x)*zeta[2]) + 
   HPL[{1, 3}, x]*(-29696/3 + 16864/(3*(-1 + x)) + 15520*x + 
     (-512 - 1024/(-1 + x) - 512*x)*zeta[2]) + HPL[{1, 1, 0, 0}, x]*
    (48752/3 - 17152/(3*(-1 + x)) - 21968*x + (128 + 256/(-1 + x) + 128*x)*
      zeta[2]) + HPL[{1, 0, 0, 0}, x]*(-13964/9 - 99352/(9*(-1 + x)) - 
     (85388*x)/9 + (128 + 768/(-1 + x) + 640*x)*zeta[2]) + 
   HPL[{-1, -1, 0, 0}, x]*(-34496/3 - (111680*x)/3 - 25728/(1 + x) + 
     (29312 - 29312*x - 58624/(1 + x))*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(-12400/3 + 30016/(3*(-1 + x)) + (92528*x)/3 - 
     8576/(3*(1 + x)) + (10176 - 37632/(-1 + x) - 47808*x - 48128/(1 + x))*
      zeta[2]) + HPL[{-1, -2, 0}, x]*(29344/3 + (20768*x)/3 - 
     8576/(3*(1 + x)) + (24064 - 24064*x - 48128/(1 + x))*zeta[2]) + 
   HPL[{-1, -1, 2}, x]*(-130048/3 - (250112*x)/3 - 120064/(3*(1 + x)) + 
     (10496 - 10496*x - 20992/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(-434432/9 - (462592*x)/9 - 28160/(9*(1 + x)) + 
     (8960 - 6912*x - 15872/(1 + x))*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(-24768 - (70016*x)/3 + 4288/(3*(1 + x)) + 
     (7296 - 5248*x - 12544/(1 + x))*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-8008/9 - 47384/(9*(-1 + x)) - (182728*x)/9 - 
     240/(1 + x) + (3600 + 128/(-1 + x) - 5168*x - 8768/(1 + x))*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-968 - 3824/(3*(-1 + x)) - (32360*x)/3 + 
     16/(1 + x) + (5280 + 704/(-1 + x) - 4064*x - 7936/(1 + x))*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(896 + 896*x + (960 - 512/(-1 + x) - 1856*x - 
       2816/(1 + x))*zeta[2]) + HPL[{2, 2}, x]*
    (896 + 896*x + (-320 + 192*x + 512/(1 + x))*zeta[2]) + 
   HPL[{4}, x]*(115952/9 + 1128/(-1 + x) - (43952*x)/9 - 80992/(9*(1 + x)) + 
     (864 + 3456/(-1 + x) + 3552*x + 1600/(1 + x))*zeta[2]) + 
   HPL[{-1, 3}, x]*(-33536/9 + (186368*x)/9 + 219904/(9*(1 + x)) + 
     (-768 + 1792*x + 2560/(1 + x))*zeta[2]) + 
   HPL[{3, 0}, x]*(4476 - 1224/(-1 + x) + (63124*x)/3 - 2144/(3*(1 + x)) + 
     (-4928 - 5312/(-1 + x) - 1408*x + 5376/(1 + x))*zeta[2]) + 
   HPL[{3, 1}, x]*(77968/9 - 608/(-1 + x) + (397328*x)/9 + 
     14080/(9*(1 + x)) + (-6656 - 3072/(-1 + x) + 2304*x + 8960/(1 + x))*
      zeta[2]) + HPL[{-2, 2}, x]*(-166016/9 - 544/(3*(-1 + x)) + 
     (750176*x)/9 + 207040/(9*(1 + x)) + (-10048 - 11008/(-1 + x) - 960*x + 
       10496/(1 + x))*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-4064/9 + (97088*x)/9 + 101152/(9*(1 + x)) + 
     (-9280 + 8768*x + 18048/(1 + x))*zeta[2]) + 
   HPL[{-3, 0}, x]*(22048/3 - 8384/(9*(-1 + x)) - (73856*x)/9 + 
     2224/(9*(1 + x)) + (-6528 + 13696/(-1 + x) + 20480*x + 20544/(1 + x))*
      zeta[2]) + HPL[{-2, 0, 0}, x]*(-69128/9 - 18256/(3*(-1 + x)) + 
     (259160*x)/9 + 128032/(9*(1 + x)) + (-15232 + 3008/(-1 + x) + 18240*x + 
       31232/(1 + x))*zeta[2]) + HPL[{-1, -1, -1, 0}, x]*
    (-56320/3 - (56320*x)/3 + (-42496 + 42496*x + 84992/(1 + x))*zeta[2]) + 
   (78496/27 + 58688/(27*(-1 + x)) - (210272*x)/27 + 63364/(9*(1 + x)))*
    zeta[3] + (-5632 - 11264/(-1 + x) - 5632*x)*HPL[{1, 1, 1}, x]*zeta[3] + 
   (-404 + 5968/(-1 + x) + 8596*x + 6912/(1 + x))*zeta[3]^2 + 
   HPL[{1, -2}, x]*((4192 - 3136/(-1 + x) - 7328*x)*zeta[2] + 
     (-9408 - 16768/(-1 + x) - 7360*x)*zeta[3]) + 
   HPL[{1, 1, 0}, x]*(1408 - 1408*x + (-2560 - 2816/(-1 + x) - 256*x)*
      zeta[2] + (-4352 - 8704/(-1 + x) - 4352*x)*zeta[3]) + 
   HPL[{1, 2}, x]*(1408 - 1408*x + (256 - 256*x)*zeta[2] + 
     (-4096 - 8192/(-1 + x) - 4096*x)*zeta[3]) + 
   HPL[{1, 0, 0}, x]*(7816/27 - 175696/(27*(-1 + x)) - (183512*x)/27 + 
     (-3888 - 1376/(-1 + x) + 2512*x)*zeta[2] + 
     (-928 - 2880/(-1 + x) - 1952*x)*zeta[3]) + 
   HPL[{-2, -1}, x]*((8288 - 30208/(3*(-1 + x)) + (39392*x)/3 + 7168/(1 + x))*
      zeta[2] + (2624 - 44800/(-1 + x) - 47424*x - 40448/(1 + x))*zeta[3]) + 
   HPL[{-1, -2}, x]*((12160 + 19328*x + 7168/(1 + x))*zeta[2] + 
     (20224 - 20224*x - 40448/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, 0}, x]*(-68624/3 - (68624*x)/3 + 
     (1152 - 6016*x - 7168/(1 + x))*zeta[2] + 
     (11904 - 11904*x - 23808/(1 + x))*zeta[3]) + 
   HPL[{2, 1}, x]*(187088/9 + (161744*x)/9 + 
     (6400/3 + (20096*x)/3 + 15232/(3*(1 + x)))*zeta[2] + 
     (7296 - 8192/(-1 + x) - 16256*x - 23552/(1 + x))*zeta[3]) + 
   HPL[{2, 0}, x]*(250688/27 - 56960/(27*(-1 + x)) + (142496*x)/27 - 
     96/(1 + x) + (20488/3 - 3520/(3*(-1 + x)) + (27304*x)/3 + 1376/(1 + x))*
      zeta[2] + (4224 - 5888/(-1 + x) - 12736*x - 16960/(1 + x))*zeta[3]) + 
   HPL[{-1, 2}, x]*(-316616/27 - (63160*x)/27 + 253456/(27*(1 + x)) + 
     (31840/3 + (32672*x)/3 + 832/(3*(1 + x)))*zeta[2] + 
     (6976 - 2880*x - 9856/(1 + x))*zeta[3]) + 
   HPL[{3}, x]*(198452/9 + 16048/(27*(-1 + x)) - (12380*x)/27 - 
     131912/(27*(1 + x)) + (32 + 2720/(-1 + x) - (9568*x)/3 + 
       1696/(3*(1 + x)))*zeta[2] + (-3456 - 9920/(-1 + x) - 9536*x - 
       6464/(1 + x))*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-2296/3 + 21416/(27*(-1 + x)) - (179896*x)/27 + 81260/(27*(1 + x)) + 
     (-5728 + 1392/(-1 + x) + (224*x)/3 + 4960/(1 + x))*zeta[2] + 
     (-4928/(-1 + x) - 7296*x - 4928/(1 + x))*zeta[3]) + 
   HPL[{-1, 0, 0}, x]*(260044/27 + (236996*x)/27 - 23048/(27*(1 + x)) + 
     (61136/3 + (34096*x)/3 - 27040/(3*(1 + x)))*zeta[2] + 
     (-2272 + 3296*x + 5568/(1 + x))*zeta[3]) + 
   zeta[2]*(-3797440/81 + (2200408*x)/81 - 268384/(81*(1 + x)) + 
     (15040 + 4592/(-1 + x) + (55280*x)/3 + 18352/(3*(1 + x)))*zeta[3]) + 
   HPL[{-2, 0}, x]*(582616/27 + 320/(-1 + x) + (78296*x)/27 - 
     74888/(27*(1 + x)) + (24008/3 + 17728/(3*(-1 + x)) + (9848*x)/3 - 
       6784/(3*(1 + x)))*zeta[2] + (-2288 + 16128/(-1 + x) + 18416*x + 
       14208/(1 + x))*zeta[3]) + HPL[{-3}, x]*
    ((27440/3 + 10784/(3*(-1 + x)) + (2384*x)/3 - 15520/(3*(1 + x)))*
      zeta[2] + (-4672 + 13120/(-1 + x) + 17856*x + 14720/(1 + x))*zeta[3]) + 
   HPL[{-1, -1, -1}, x]*((-35328 - 35328*x)*zeta[2] + 
     (-33792 + 33792*x + 67584/(1 + x))*zeta[3]) + 
   (277574/9 + 33836/(9*(-1 + x)) + 110006*x - 51218/(9*(1 + x)))*zeta[4] + 
   HPL[{1, 0}, x]*(1634608/81 - 177664/(81*(-1 + x)) - (1812272*x)/81 + 
     (149840/9 + 7840/(9*(-1 + x)) - (142000*x)/9)*zeta[2] + 
     (-17696/3 - 5056/(3*(-1 + x)) + (12640*x)/3)*zeta[3] + 
     (-4736 - 9216/(-1 + x) - 4480*x)*zeta[4]) + 
   HPL[{1, 1}, x]*(367504/9 - (367504*x)/9 + (28160/3 - (28160*x)/3)*
      zeta[2] + (-46976/3 - 40192/(3*(-1 + x)) + (6784*x)/3)*zeta[3] + 
     (-3232 - 6464/(-1 + x) - 3232*x)*zeta[4]) + 
   HPL[{-2}, x]*((147416/9 + 5184/(-1 + x) - (611384*x)/9 - 
       219904/(9*(1 + x)))*zeta[2] + (-2648/3 + 11936/(3*(-1 + x)) + 
       (9400*x)/3 + 3200/(1 + x))*zeta[3] + 
     (53592 + 36048/(-1 + x) - 17544*x - 78048/(1 + x))*zeta[4]) + 
   HPL[{-1, 0}, x]*(2997016/81 + (2641688*x)/81 - 355328/(81*(1 + x)) + 
     (94288/9 - (184048*x)/9 - 278336/(9*(1 + x)))*zeta[2] + 
     (-14320/3 - (7184*x)/3 + 7136/(3*(1 + x)))*zeta[3] + 
     (22448 - 20272*x - 42720/(1 + x))*zeta[4]) + 
   HPL[{2}, x]*(3797440/81 - 177664/(81*(-1 + x)) + (441280*x)/81 + 
     1120/(1 + x) + (-8888/3 + 4288/(3*(-1 + x)) - (48952*x)/3 - 
       15008/(3*(1 + x)))*zeta[2] + (-11648/3 - 3904/(-1 + x) + (11584*x)/3 + 
       256/(1 + x))*zeta[3] + (4616 - 6656/(-1 + x) - 12088*x - 
       16704/(1 + x))*zeta[4]) + HPL[{0, 0}, x]*
    (26188/27 + 14060/(9*(-1 + x)) - (492740*x)/81 + 277456/(81*(1 + x)) + 
     (-115952/9 - 13232/(9*(-1 + x)) - (9968*x)/3 + 77912/(9*(1 + x)))*
      zeta[2] + (-768 - 1104/(-1 + x) - (9952*x)/3 - 272/(1 + x))*zeta[3] + 
     (-14552 - 11776/(-1 + x) - 3720*x + 12400/(1 + x))*zeta[4]) + 
   HPL[{-1, -1}, x]*((101888/3 + 73984*x + 120064/(3*(1 + x)))*zeta[2] + 
     (40832/3 - (7808*x)/3 - 48640/(3*(1 + x)))*zeta[3] + 
     (-75008 + 75008*x + 150016/(1 + x))*zeta[4]) + 
   (764/3 - 28136/(3*(-1 + x)) + 11556*x - 20984/(3*(1 + x)))*zeta[5] + 
   HPL[{1}, x]*(2682400/27 - (2682400*x)/27 + 
     (-80 + 45856/(3*(-1 + x)) + (46096*x)/3)*zeta[3] + 
     zeta[2]*(-38536/3 + (38536*x)/3 + (-6592 - 13696/(-1 + x) - 7104*x)*
        zeta[3]) + (-9324 - 6008/(-1 + x) + 3316*x)*zeta[4] + 
     (400 + 1056/(-1 + x) + 656*x)*zeta[5]) + 
   HPL[{0}, x]*(68432/81 + 10537/(27*(-1 + x)) - (895676*x)/9 + 
     2684/(1 + x) + (-5816/3 + 28264/(9*(-1 + x)) + (340840*x)/9 + 
       72664/(9*(1 + x)))*zeta[3] + zeta[2]*(-198452/9 - 
       49172/(27*(-1 + x)) + (90676*x)/27 + 98788/(27*(1 + x)) + 
       (-13344 - 3168/(-1 + x) + 10704*x + 21408/(1 + x))*zeta[3]) + 
     (24112/3 - 6232/(-1 + x) + (18124*x)/3 - 2420/(3*(1 + x)))*zeta[4] + 
     (1040 - 14208/(-1 + x) - 25600*x - 15488/(1 + x))*zeta[5]) + 
   HPL[{-1}, x]*((9088/9 - (246976*x)/9 - 256064/(9*(1 + x)))*zeta[3] + 
     zeta[2]*(7808/27 - (245648*x)/27 - 253456/(27*(1 + x)) + 
       (22784 - 25344*x - 48128/(1 + x))*zeta[3]) + 
     (-51000 - 64904*x - 13904/(1 + x))*zeta[4] + 
     (640 + 1664*x + 1024/(1 + x))*zeta[5]) + 
   (-110887/3 - 82316/(3*(-1 + x)) + 4549*x + 130240/(3*(1 + x)))*zeta[6] + 
   delta[1 - x]*(29639/36 - (7102*zeta[3]^2)/3 + 
     zeta[3]*(129662/27 - 32*zeta[4]) - (60850*zeta[4])/27 + 
     zeta[2]*(-46771/27 + (2096*zeta[3])/9 - 2104*zeta[5]) + 
     (5354*zeta[5])/9 - (5497*zeta[6])/2 + 8610*zeta[7]))


==> anc/Pqq3NSpXto0.m <==
color[cf*nf^3]*(-64/81 - (64*Log[x])/27 - (88*Log[x]^2)/81 - 
   (8*Log[x]^3)/81 + (32*zeta[3])/27) + color[ca*cf*nf^2]*
  (15167/162 + (44*Log[x]^3)/27 + Log[x]^2*(644/27 - (16*zeta[2])/3) - 
   (104*zeta[2])/3 + (512*zeta[3])/9 + 
   Log[x]*(7561/81 - (304*zeta[2])/9 + (32*zeta[3])/3) - (184*zeta[4])/9) + 
 color[cf^2*nf^2]*(9868/81 + (152*Log[x]^3)/27 + (4*Log[x]^4)/9 + 
   (1120*zeta[2])/81 + Log[x]^2*(2144/81 + (16*zeta[2])/9) + 
   Log[x]*(7736/81 + (64*zeta[2])/9) - (928*zeta[3])/27 + (256*zeta[4])/9) + 
 color[cf^3*nf]*(2410/9 - (20*Log[x]^4)/9 - (4*Log[x]^5)/9 + 
   (5032*zeta[2])/3 + Log[x]^3*(-16/3 + 64*zeta[2]) + 1120*zeta[3] + 
   (256*zeta[2]*zeta[3])/3 + Log[x]^2*(-170/3 + (1840*zeta[2])/3 + 
     (256*zeta[3])/3) - (1928*zeta[4])/3 + 
   Log[x]*(500/3 + (3592*zeta[2])/3 + (2080*zeta[3])/3 + 304*zeta[4]) - 
   (304*zeta[5])/3) + color[ca*cf^2*nf]*(-40411/27 - (44*Log[x]^4)/9 + 
   Log[x]^3*(-2092/27 - 48*zeta[2]) - (68888*zeta[2])/81 + 
   Log[x]^2*(-32968/81 - (4928*zeta[2])/9 - 64*zeta[3]) - 
   (21088*zeta[3])/27 - (640*zeta[2]*zeta[3])/3 + 
   Log[x]*(-90538/81 - (9584*zeta[2])/9 - (1328*zeta[3])/3 - 
     (1448*zeta[4])/3) + (1552*zeta[4])/9 + (88*zeta[5])/3) + 
 color[ca*cf^3]*(-3946/3 + (22*Log[x]^5)/9 + (132452*zeta[2])/3 + 
   Log[x]^4*(170/9 + 168*zeta[2]) - 6668*zeta[3] - 
   (52816*zeta[2]*zeta[3])/3 - 1928*zeta[3]^2 + 
   Log[x]^3*(10/3 + 240*zeta[2] + 48*zeta[3]) + 
   Log[x]^2*(98 + (3032*zeta[2])/3 + (416*zeta[3])/3 - 7972*zeta[4]) - 
   (60526*zeta[4])/3 + Log[x]*(-2761/3 + (47312*zeta[2])/3 - 
     (12448*zeta[3])/3 - 13248*zeta[2]*zeta[3] - 16976*zeta[4] - 
     960*zeta[5]) - 4036*zeta[5] - 39158*zeta[6]) + 
 color[ca^3*cf]*(283147/81 + (127100*zeta[2])/9 + 38*Log[x]^4*zeta[2] + 
   Log[x]^3*(1331/81 + (320*zeta[2])/3) - (45800*zeta[3])/27 - 
   (15080*zeta[2]*zeta[3])/3 + (32*zeta[3]^2)/3 + 
   Log[x]*(146482/81 + (37580*zeta[2])/9 - 264*zeta[3] - 
     3280*zeta[2]*zeta[3] - 3368*zeta[4]) + 
   Log[x]^2*(25003/81 + (866*zeta[2])/3 - 1040*zeta[4]) - (54571*zeta[4])/9 - 
   1034*zeta[5] - (18559*zeta[6])/2) + color[(d4FF*nf)/nc]*
  (128 + (5440*zeta[2])/3 + (3968*zeta[3])/3 - 256*zeta[2]*zeta[3] - 
   512*zeta[3]^2 - 672*zeta[4] - (1280*zeta[5])/3 - 1984*zeta[6]) + 
 color[ca^2*cf*nf]*(-202565/162 + (6044*zeta[2])/9 + 
   Log[x]^3*(-242/27 + 16*zeta[2]) + Log[x]^2*(-1390/9 + (620*zeta[2])/3) - 
   256*zeta[3] + (352*zeta[2]*zeta[3])/3 - (64*zeta[3]^2)/3 - 
   (556*zeta[4])/9 + Log[x]*(-64481/81 + (6104*zeta[2])/9 - (32*zeta[3])/3 + 
     56*zeta[4]) + (1592*zeta[5])/9 - (248*zeta[6])/3) + 
 color[d4FA/nc]*(-64 - (71488*zeta[2])/3 - 256*Log[x]^3*zeta[2] - 
   48*Log[x]^4*zeta[2] - 3040*zeta[3] + 9664*zeta[2]*zeta[3] + 
   800*zeta[3]^2 + 11200*zeta[4] + Log[x]^2*(-2112*zeta[2] + 1920*zeta[4]) + 
   Log[x]*(-9984*zeta[2] + 6144*zeta[2]*zeta[3] + 5760*zeta[4]) + 
   2160*zeta[5] + 13404*zeta[6]) + 
 color[cf^4]*(-142/3 - (4*Log[x]^5)/3 + Log[x]^6/9 + 
   Log[x]^4*(16/3 - (248*zeta[2])/3) - (37388*zeta[2])/3 + 
   Log[x]^3*(-106/3 - 64*zeta[2] - (320*zeta[3])/3) - (3056*zeta[3])/3 + 
   5920*zeta[2]*zeta[3] + 1984*zeta[3]^2 + 10012*zeta[4] + 
   Log[x]^2*(-112 - 1528*zeta[2] - 256*zeta[3] + 5320*zeta[4]) + 
   (6920*zeta[5])/3 + Log[x]*(-130 - 6200*zeta[2] - 944*zeta[3] + 
     6144*zeta[2]*zeta[3] + 8624*zeta[4] + 1920*zeta[5]) + 
   (42376*zeta[6])/3) + color[ca^2*cf^2]*
  (235550/81 + Log[x]^3*(6530/27 - 360*zeta[2]) + 
   Log[x]^4*(121/9 - 140*zeta[2]) - (4065824*zeta[2])/81 + 
   (209900*zeta[3])/27 + (49696*zeta[2]*zeta[3])/3 + 540*zeta[3]^2 + 
   (192520*zeta[4])/9 + Log[x]^2*(114740/81 - (12404*zeta[2])/9 + 
     32*zeta[3] + 4812*zeta[4]) + Log[x]*(254225/81 - (149132*zeta[2])/9 + 
     (8984*zeta[3])/3 + 11232*zeta[2]*zeta[3] + (40388*zeta[4])/3 - 
     240*zeta[5]) + (7916*zeta[5])/3 + (101669*zeta[6])/3)


==> anc/Pqq3NSp_Fit.m <==
color[(d4FF*nf)/nc]*(-123.8949105144963 + 7756.561787567016*x^4 - 
   1465.8144670310546*x^5 + 397.4749710700201*x^6 - 89.6714067694069*x^7 + 
   10.829318643634043*x^8 + (1 - x)^2*(143.53928915894295*Log[1 - x] + 
     2.4434834042739535*Log[1 - x]^2 - 0.5242569579866798*Log[1 - x]^3) + 
   (1 - x)*(-550.5998005914264*Log[1 - x] + 103.38634822188118*Log[1 - x]^2 - 
     0.0021996168803625166*Log[1 - x]^3) + 
   (1 - x)^3*(98.97222878925778*Log[1 - x] + 49.30497145936295*Log[1 - x]^2 + 
     15.061672795339389*Log[1 - x]^3) + 
   x^3*(15768.109243027382 - 19453.035062524057*Log[x] + 
     1359.6345015828995*Log[x]^2 - 897.6356307396716*Log[x]^3) + 
   x^2*(-22730.285780160026 - 9132.81086646499*Log[x] - 
     776.1597099178529*Log[x]^2 - 57.75829747940975*Log[x]^3) + 
   x*(86.21392136313702 + 1586.1598305321193*Log[x] - 
     0.38558578640141494*Log[x]^2 - 0.010760648217204617*Log[x]^3)) + 
 color[cf*nf^3]*(2.849320066876777 + 1.5778955408839035*x^4 - 
   0.2428128949159311*x^5 + 0.07946833215589176*x^6 - 
   0.021458020712737814*x^7 + 0.003981190661424573*x^8 + 
   (1 - x)^3*(-0.7450079808395396*Log[1 - x] + 0.057419921457276014*
      Log[1 - x]^2 - 0.04004790832050069*Log[1 - x]^3) + 
   (1 - x)^2*(-0.3392957609314987*Log[1 - x] - 0.05022057865224671*
      Log[1 - x]^2 - 0.0031700366899497004*Log[1 - x]^3) + 
   (1 - x)*(-0.00035650148080391205*Log[1 - x] - 0.00002953650315556271*
      Log[1 - x]^2 - 8.434884097324452*^-7*Log[1 - x]^3) + 
   x^2*(7.240534816215909 + 2.275202396134914*Log[x] - 
     0.716558816419646*Log[x]^2 - 0.1811756547208233*Log[x]^3) + 
   x*(-1.7127538494132848 + 2.766957117784918*Log[x] + 
     0.09888998684399462*Log[x]^2 - 0.0987619258909032*Log[x]^3) + 
   x^3*(-7.954453420016102 + 3.124356372847891*Log[x] - 
     1.5838160725737989*Log[x]^2 + 0.03281266693551782*Log[x]^3)) + 
 color[cf^2*nf^2]*(-31.327270381911053 + 557.0249813832176*x^4 - 
   79.30115418703222*x^5 + 22.01533518002141*x^6 - 5.23966601700404*x^7 + 
   0.7625913053893202*x^8 + (1 - x)^3*(-52.105746356010826*Log[1 - x] + 
     3.6325667862153983*Log[1 - x]^2 - 2.9718169465160837*Log[1 - x]^3) + 
   (1 - x)^2*(12.207229364996438*Log[1 - x] - 3.4575561146559917*
      Log[1 - x]^2 - 0.21419487155635558*Log[1 - x]^3) + 
   (1 - x)*(-27.676526507241057*Log[1 - x] - 0.0018263228124021519*
      Log[1 - x]^2 - 0.0000517557761867042*Log[1 - x]^3) + 
   x^3*(-174.99499169459878 - 648.1631918432682*Log[x] - 
     148.50059831055054*Log[x]^2 - 34.93164233841145*Log[x]^3 - 
     7.285176288384152*Log[x]^4) + 
   x*(-259.95126953131216 + 13.872433818871743*Log[x] - 
     5.201696577727609*Log[x]^2 - 5.8266275240497345*Log[x]^3 - 
     0.4444391803746076*Log[x]^4) + 
   x^2*(-184.34582034713034 - 227.2960956698377*Log[x] - 
     20.308939110350888*Log[x]^2 + 9.894262353740865*Log[x]^3 + 
     1.418247640083144*Log[x]^4)) + color[ca*cf*nf^2]*
  (107.92551889087873 - 297.70764883478756*x^4 + 42.01399152473712*x^5 - 
   11.596855466174036*x^6 + 2.7534590854193453*x^7 - 0.4025822296503464*x^8 + 
   (1 - x)*(-9.469801733439*Log[1 - x] + 0.0009608074399317006*Log[1 - x]^2 + 
     0.000027234310987381596*Log[1 - x]^3) + 
   (1 - x)^2*(14.233747014427246*Log[1 - x] + 1.8217092380978652*
      Log[1 - x]^2 + 0.11272803608622221*Log[1 - x]^3) + 
   (1 - x)^3*(28.236966075945485*Log[1 - x] - 1.4171756023213926*
      Log[1 - x]^2 + 1.6241938240599578*Log[1 - x]^3) + 
   x^2*(72.83488400209473 + 129.28699197826893*Log[x] + 
     21.530781944043902*Log[x]^2 + 1.1809166879530217*Log[x]^3 + 
     0.08973776498862204*Log[x]^4) + 
   x*(-8.089603268815807 - 41.04322718063796*Log[x] - 
     1.6733275892250057*Log[x]^2 + 3.8034174084181855*Log[x]^3 + 
     0.44446537065492814*Log[x]^4) + 
   x^3*(67.78094670252176 + 357.24999308537286*Log[x] + 
     69.38350967404082*Log[x]^2 + 22.694030912388943*Log[x]^3 + 
     3.163423879086563*Log[x]^4)) + color[d4FA/nc]*
  (-506.66340818310766 - 4.329556468716501*^6*x^4 + 508981.3459170827*x^5 - 
   117868.25604538301*x^6 + 24606.770421637448*x^7 - 3074.2575871542062*x^8 + 
   (1 - x)*(607.1944877801232*Log[1 - x] + 75.10476849634433*Log[1 - x]^2 + 
     0.13044891131346173*Log[1 - x]^3) + 
   (1 - x)^2*(35250.80135330049*Log[1 - x] + 5171.07848405067*Log[1 - x]^2 + 
     331.7446262231697*Log[1 - x]^3) + 
   (1 - x)^3*(87539.14104842396*Log[1 - x] - 4036.3487792030483*
      Log[1 - x]^2 + 4677.461593764502*Log[1 - x]^3) + 
   x*(84132.64443824427 - 3351.563779565061*Log[x] - 
     1877.13988474203*Log[x]^2 - 38.17797656984607*Log[x]^3 + 
     14.510990721390725*Log[x]^4) + x^2*(1.9398652900259148*^6 + 
     2.1318103492321437*^6*Log[x] + 636585.9649376993*Log[x]^2 + 
     78148.53843811863*Log[x]^3 + 5009.325260994501*Log[x]^4) + 
   x^3*(1.8875659942023659*^6 + 3.576973766379004*^6*Log[x] + 
     1.9415560919244129*^6*Log[x]^2 + 197398.6790655809*Log[x]^3 + 
     78444.8677876684*Log[x]^4)) + color[ca^2*cf*nf]*
  (-887.3724270672252 - 204987.45583928737*x^4 + 16901.44195032383*x^5 - 
   2378.6683590547*x^6 + 289.6530398882654*x^7 - 14.28663874844101*x^8 + 
   (1 - x)^3*(-2322.638153793919*Log[1 - x] + 137.4696382374695*
      Log[1 - x]^2 - 126.46582822197561*Log[1 - x]^3) + 
   (1 - x)^2*(-1024.5106646046727*Log[1 - x] - 152.30666318928016*
      Log[1 - x]^2 - 9.53264165810479*Log[1 - x]^3) + 
   (1 - x)*(-134.05338833196546*Log[1 - x] - 6.442431739430879*Log[1 - x]^2 - 
     0.0024636803429999394*Log[1 - x]^3) + 
   x^3*(36442.01740471579 - 1.439892304434672*^6*Log[x] + 
     974023.537118974*Log[x]^2 - 198046.03785629736*Log[x]^3 + 
     32265.218772401502*Log[x]^4 - 2154.146609880292*Log[x]^5) + 
   x*(128897.32027199857 + 40048.15200000848*Log[x] + 
     5155.70717501893*Log[x]^2 + 328.46130521796755*Log[x]^3 + 
     11.240309110575737*Log[x]^4 + 0.7021449010525752*Log[x]^5) + 
   x^2*(25516.511338875236 + 1.859548642988758*^6*Log[x] + 
     765273.7259452463*Log[x]^2 + 161941.7424526509*Log[x]^3 + 
     15035.704235225456*Log[x]^4 + 933.1658219000408*Log[x]^5)) + 
 color[cf^3*nf]*(113.41221457835701 - 767091.3027906149*x^4 + 
   67353.01196871749*x^5 - 10058.271981251883*x^6 + 1339.072385984154*x^7 - 
   84.76953943607374*x^8 + (1 - x)^3*(-9800.22111124406*Log[1 - x] + 
     717.606547128552*Log[1 - x]^2 - 518.7784148927017*Log[1 - x]^3) + 
   (1 - x)^2*(-4645.676081926284*Log[1 - x] - 677.025573480704*Log[1 - x]^2 - 
     45.20002399972181*Log[1 - x]^3) + 
   (1 - x)*(-306.6155867170534*Log[1 - x] - 155.16913512094587*Log[1 - x]^2 - 
     0.01472552973385878*Log[1 - x]^3) + 
   x^3*(138577.39123400202 - 5.459801343849226*^6*Log[x] + 
     3.6823290441043833*^6*Log[x]^2 - 756023.1375171966*Log[x]^3 + 
     122202.07382561707*Log[x]^4 - 8439.911701988003*Log[x]^5) + 
   x*(468632.1777954987 + 148619.10906279602*Log[x] + 
     19090.085881841096*Log[x]^2 + 1242.2641338231685*Log[x]^3 + 
     49.341578928705054*Log[x]^4 + 2.305824070339687*Log[x]^5) + 
   x^2*(97446.95746981385 + 7.011348675681651*^6*Log[x] + 
     2.8862623960465887*^6*Log[x]^2 + 607955.7080382529*Log[x]^3 + 
     56341.6979506201*Log[x]^4 + 3472.729891374825*Log[x]^5)) + 
 color[ca*cf^2*nf]*(370.6001594432628 + 799434.5974829213*x^4 - 
   67907.67129934975*x^5 + 9880.545611107753*x^6 - 1269.9942552438415*x^7 + 
   74.68927728188892*x^8 + (1 - x)*(695.0138554664134*Log[1 - x] + 
     56.33453802583154*Log[1 - x]^2 + 0.009608500861648456*Log[1 - x]^3) + 
   (1 - x)^2*(3095.7651560163004*Log[1 - x] + 570.9521875047908*
      Log[1 - x]^2 + 35.307625663134054*Log[1 - x]^3) + 
   (1 - x)^3*(8333.830827089663*Log[1 - x] - 513.3493365021654*Log[1 - x]^2 + 
     455.29211536712467*Log[1 - x]^3) + 
   x^2*(-99174.85084372171 - 7.2653375741749*^6*Log[x] - 
     2.9898023369751773*^6*Log[x]^2 - 631426.1187814261*Log[x]^3 - 
     58592.83992113247*Log[x]^4 - 3625.9742502930985*Log[x]^5) + 
   x*(-495541.4430229262 - 155251.58696595568*Log[x] - 
     19889.30196603619*Log[x]^2 - 1278.464112494632*Log[x]^3 - 
     50.8156065570392*Log[x]^4 - 2.7841754100636877*Log[x]^5) + 
   x^3*(-141788.3896555702 + 5.634684668728132*^6*Log[x] - 
     3.808543091966822*^6*Log[x]^2 + 777618.9527348245*Log[x]^3 - 
     126281.62912098368*Log[x]^4 + 8558.917188265248*Log[x]^5)) + 
 color[ca^3*cf]*(1369.216887096375 + 34118.92218901031*x^4 - 
   211373.19275504685*x^5 + 57734.501139348504*x^6 - 12398.489671128014*x^7 + 
   1540.3997104452503*x^8 + (1 - x)^3*(-40390.87947077632*Log[1 - x] + 
     1724.5119193371845*Log[1 - x]^2 - 2210.3009088962867*Log[1 - x]^3) + 
   (1 - x)^2*(-15304.527003547117*Log[1 - x] - 2205.9873120443294*
      Log[1 - x]^2 - 134.09881258930523*Log[1 - x]^3) + 
   (1 - x)*(424.1546800696331*Log[1 - x] + 161.1867148029785*Log[1 - x]^2 - 
     0.03461957826159862*Log[1 - x]^3) + 
   x^3*(46351.00517614079 + 465496.8109809639*Log[x] - 
     2.159531725563034*^6*Log[x]^2 + 1.3712314052620581*^6*Log[x]^3 - 
     253429.3997975875*Log[x]^4 + 46221.71835164751*Log[x]^5 - 
     1971.7482860179384*Log[x]^6) + 
   x*(43012.48613470983 + 207289.66976113827*Log[x] + 
     57719.618832880726*Log[x]^2 + 6704.8563777494655*Log[x]^3 + 
     386.80597907635683*Log[x]^4 + 14.982073423927492*Log[x]^5 + 
     0.48375285002626467*Log[x]^6) + 
   x^2*(42567.74198550853 - 291911.46194368193*Log[x] + 
     2.3095183359807394*^6*Log[x]^2 + 1.0105275555364704*^6*Log[x]^3 + 
     217078.7587967714*Log[x]^4 + 20521.31958156479*Log[x]^5 + 
     1263.7164471829185*Log[x]^6)) + color[ca^2*cf^2]*
  (-728.668509396418 - 167997.72967007212*x^4 + 986146.2332668182*x^5 - 
   268462.9724140581*x^6 + 57771.64073654107*x^7 - 7240.601318488816*x^8 + 
   (1 - x)*(-1828.180282374631*Log[1 - x] - 661.8195813012476*Log[1 - x]^2 + 
     0.18526411962171732*Log[1 - x]^3) + 
   (1 - x)^2*(88450.7605898829*Log[1 - x] + 12769.367663618052*Log[1 - x]^2 + 
     768.3119553170851*Log[1 - x]^3) + 
   (1 - x)^3*(222673.13555037434*Log[1 - x] - 10494.56996911999*
      Log[1 - x]^2 + 12172.812302881772*Log[1 - x]^3) + 
   x^2*(-202657.24740802383 + 1.1890735285366746*^6*Log[x] - 
     9.58711278625441*^6*Log[x]^2 - 4.210101667003363*^6*Log[x]^3 - 
     907810.8681686072*Log[x]^4 - 86078.89413077169*Log[x]^5 - 
     5323.493376729169*Log[x]^6) + 
   x*(-200222.11550904167 - 911280.7829857245*Log[x] - 
     250087.51217235738*Log[x]^2 - 28924.23478513794*Log[x]^3 - 
     1662.5749133856066*Log[x]^4 - 59.564825403137895*Log[x]^5 - 
     1.8185973174100227*Log[x]^6) + 
   x^3*(-220193.98305849134 - 2.0242373129066303*^6*Log[x] + 
     8.824375823232185*^6*Log[x]^2 - 5.7398593715630155*^6*Log[x]^3 + 
     1.0189101632009936*^6*Log[x]^4 - 194250.00358779266*Log[x]^5 + 
     7112.390846749811*Log[x]^6)) + color[ca*cf^3]*
  (-692.1934770585552 + 265696.88491901703*x^4 - 1.5968128439986897*^6*x^5 + 
   442983.58123761095*x^6 - 96367.17450121965*x^7 + 12220.624733525234*x^8 + 
   (1 - x)^3*(-416181.2637399787*Log[1 - x] + 20629.888349439283*
      Log[1 - x]^2 - 22758.686382907068*Log[1 - x]^3) + 
   (1 - x)^2*(-165095.6880263144*Log[1 - x] - 24521.261272747648*
      Log[1 - x]^2 - 1469.8523879596457*Log[1 - x]^3) + 
   (1 - x)*(868.3501374635733*Log[1 - x] + 1338.0618050064645*Log[1 - x]^2 - 
     0.34857985087752774*Log[1 - x]^3) + 
   x^3*(356494.3161569876 + 3.401481149806218*^6*Log[x] - 
     1.5871225912189448*^7*Log[x]^2 + 1.0142445565402087*^7*Log[x]^3 - 
     1.8727925363546691*^6*Log[x]^4 + 343015.05029526824*Log[x]^5 - 
     14889.673374939224*Log[x]^6) + 
   x*(328675.4849485309 + 1.566757506902313*^6*Log[x] + 
     429472.2963143897*Log[x]^2 + 50033.50514405304*Log[x]^3 + 
     2919.268383126514*Log[x]^4 + 100.44156542235578*Log[x]^5 + 
     2.5619362962574574*Log[x]^6) + 
   x^2*(327962.37316182157 - 2.152293192045573*^6*Log[x] + 
     1.6962648731186297*^7*Log[x]^2 + 7.445803409061612*^6*Log[x]^3 + 
     1.5931792133384976*^6*Log[x]^4 + 150680.08194620957*Log[x]^5 + 
     9228.434334895213*Log[x]^6)) + 
 color[cf^4]*(121.73518255221838 - 137761.66937038003*x^4 + 
   888660.0564771394*x^5 - 255257.20831827258*x^6 + 56504.70015666814*x^7 - 
   7278.481839298749*x^8 + (1 - x)*(547.3217280230208*Log[1 - x] - 
     397.1540209993292*Log[1 - x]^2 + 0.24353717515070297*Log[1 - x]^3) + 
   (1 - x)^2*(110402.60213600783*Log[1 - x] + 16586.159495222895*
      Log[1 - x]^2 + 1038.401448631465*Log[1 - x]^3) + 
   (1 - x)^3*(273767.4277486546*Log[1 - x] - 13972.072122209684*
      Log[1 - x]^2 + 14939.171721197328*Log[1 - x]^3) + 
   x^2*(-180757.92110024643 + 1.5050014971501704*^6*Log[x] - 
     1.1427983746250909*^7*Log[x]^2 - 5.0079164792098645*^6*Log[x]^3 - 
     1.058688186339151*^6*Log[x]^4 - 99625.29984005733*Log[x]^5 - 
     6009.869754559037*Log[x]^6) + 
   x*(-187793.43566668688 - 992616.5325918229*Log[x] - 
     272975.4083456475*Log[x]^2 - 32222.89268614284*Log[x]^3 - 
     1899.367309507996*Log[x]^4 - 65.60390271679701*Log[x]^5 - 
     1.4220980561652938*Log[x]^6) + 
   x^3*(-196836.46298324046 - 2.0837808397693438*^6*Log[x] + 
     1.0996580796252204*^7*Log[x]^2 - 6.798217475425384*^6*Log[x]^3 + 
     1.340842882472595*^6*Log[x]^4 - 229248.56457283554*Log[x]^5 + 
     12605.764064403846*Log[x]^6)) + 
 flag[NLP]*(color[cf*nf^3]*(-32/81 - (64*Log[x])/27 - (88*Log[x]^2)/81 - 
     (8*Log[x]^3)/81 - (32*zeta[3])/9) + color[cf^2*nf^2]*
    (1352/81 + (1216*Log[1 - x])/81 + (152*Log[x]^3)/27 + (4*Log[x]^4)/9 + 
     (3040*zeta[2])/81 + Log[x]^2*(2144/81 + (16*zeta[2])/9) + 
     Log[x]*(7736/81 + (64*zeta[2])/9) + (3296*zeta[3])/27 - 
     (320*zeta[4])/9) + color[ca*cf*nf^2]*(5135/162 + (44*Log[x]^3)/27 + 
     Log[x]^2*(644/27 - (16*zeta[2])/3) - (632*zeta[2])/81 - 
     (3616*zeta[3])/27 + Log[x]*(7561/81 - (304*zeta[2])/9 + 
       (32*zeta[3])/3) + (488*zeta[4])/9) + color[ca*cf^2*nf]*
    (-36565/81 - (44*Log[x]^4)/9 + Log[x]^3*(-2092/27 - 48*zeta[2]) - 
     (117152*zeta[2])/81 + Log[1 - x]*(-41504/81 + (640*zeta[2])/3 - 
       (896*zeta[3])/3) + Log[x]^2*(-32968/81 - (4928*zeta[2])/9 - 
       64*zeta[3]) - (45712*zeta[3])/27 + (128*zeta[2]*zeta[3])/3 + 
     Log[x]*(-90538/81 - (9584*zeta[2])/9 - (1328*zeta[3])/3 - 
       (1448*zeta[4])/3) + (5272*zeta[4])/9 - (872*zeta[5])/3) + 
   color[cf^3*nf]*(-72 - (20*Log[x]^4)/9 - (4*Log[x]^5)/9 + 
     (5272*zeta[2])/3 + Log[x]^3*(-16/3 + 64*zeta[2]) + (1600*zeta[3])/3 + 
     (256*zeta[2]*zeta[3])/3 + Log[x]^2*(-170/3 + (1840*zeta[2])/3 + 
       (256*zeta[3])/3) + Log[1 - x]*(-880/3 + 256*zeta[3]) - 488*zeta[4] + 
     Log[x]*(500/3 + (3592*zeta[2])/3 + (2080*zeta[3])/3 + 304*zeta[4]) + 
     (1616*zeta[5])/3) + color[ca*cf^3]*(-3359/3 + (22*Log[x]^5)/9 + 
     (129704*zeta[2])/3 + Log[x]^4*(170/9 + 168*zeta[2]) - 4828*zeta[3] - 
     (53200*zeta[2]*zeta[3])/3 - 1928*zeta[3]^2 + 
     Log[x]^3*(10/3 + 240*zeta[2] + 48*zeta[3]) + 
     Log[x]^2*(98 + (3032*zeta[2])/3 + (416*zeta[3])/3 - 7972*zeta[4]) - 
     20594*zeta[4] + Log[x]*(-2761/3 + (47312*zeta[2])/3 - 
       (12448*zeta[3])/3 - 13248*zeta[2]*zeta[3] - 16976*zeta[4] - 
       960*zeta[5]) - 3556*zeta[5] - 39158*zeta[6]) + 
   color[ca^3*cf]*(7201/27 + (1363420*zeta[2])/81 + 38*Log[x]^4*zeta[2] + 
     Log[x]^3*(1331/81 + (320*zeta[2])/3) - (90592*zeta[3])/27 - 
     4792*zeta[2]*zeta[3] + (128*zeta[3]^2)/3 + 
     Log[x]*(146482/81 + (37580*zeta[2])/9 - 264*zeta[3] - 
       3280*zeta[2]*zeta[3] - 3368*zeta[4]) + 
     Log[x]^2*(25003/81 + (866*zeta[2])/3 - 1040*zeta[4]) - 
     (89947*zeta[4])/9 - (2090*zeta[5])/9 - (45661*zeta[6])/6) + 
   color[(d4FF*nf)/nc]*(128 + (3904*zeta[2])/3 + (4480*zeta[3])/3 - 
     256*zeta[2]*zeta[3] - 512*zeta[3]^2 - 672*zeta[4] + (1280*zeta[5])/3 - 
     1984*zeta[6]) + color[ca^2*cf*nf]*(-28765/162 - (116*zeta[2])/81 + 
     Log[x]^3*(-242/27 + 16*zeta[2]) + Log[x]^2*(-1390/9 + (620*zeta[2])/3) + 
     (43520*zeta[3])/27 - (544*zeta[2]*zeta[3])/3 - (64*zeta[3]^2)/3 + 
     (1028*zeta[4])/9 + Log[x]*(-64481/81 + (6104*zeta[2])/9 - 
       (32*zeta[3])/3 + 56*zeta[4]) - (2600*zeta[5])/9 - (248*zeta[6])/3) + 
   color[cf^4]*(32/3 - (4*Log[x]^5)/3 + Log[x]^6/9 + 
     Log[x]^4*(16/3 - (248*zeta[2])/3) - (37172*zeta[2])/3 + 
     Log[x]^3*(-106/3 - 64*zeta[2] - (320*zeta[3])/3) - (2240*zeta[3])/3 + 
     5792*zeta[2]*zeta[3] + 1984*zeta[3]^2 + 10588*zeta[4] + 
     Log[x]^2*(-112 - 1528*zeta[2] - 256*zeta[3] + 5320*zeta[4]) + 
     (4040*zeta[5])/3 + Log[x]*(-130 - 6200*zeta[2] - 944*zeta[3] + 
       6144*zeta[2]*zeta[3] + 8624*zeta[4] + 1920*zeta[5]) + 
     (42376*zeta[6])/3) + color[d4FA/nc]*(-64 - (70720*zeta[2])/3 - 
     256*Log[x]^3*zeta[2] - 48*Log[x]^4*zeta[2] - (9376*zeta[3])/3 + 
     9664*zeta[2]*zeta[3] + 1568*zeta[3]^2 + 11200*zeta[4] + 
     Log[x]^2*(-2112*zeta[2] + 1920*zeta[4]) + 
     Log[x]*(-9984*zeta[2] + 6144*zeta[2]*zeta[3] + 5760*zeta[4]) - 
     (560*zeta[5])/3 + 15388*zeta[6]) + color[ca^2*cf^2]*
    (267161/81 + Log[x]^3*(6530/27 - 360*zeta[2]) + 
     Log[x]^4*(121/9 - 140*zeta[2]) - (4007276*zeta[2])/81 + 
     (184004*zeta[3])/27 + (49984*zeta[2]*zeta[3])/3 + 540*zeta[3]^2 + 
     (192076*zeta[4])/9 + Log[1 - x]*(177664/81 - (4288*zeta[2])/3 + 
       (704*zeta[3])/3 + 864*zeta[4]) + 
     Log[x]^2*(114740/81 - (12404*zeta[2])/9 + 32*zeta[3] + 4812*zeta[4]) + 
     Log[x]*(254225/81 - (149132*zeta[2])/9 + (8984*zeta[3])/3 + 
       11232*zeta[2]*zeta[3] + (40388*zeta[4])/3 - 240*zeta[5]) + 
     (8396*zeta[5])/3 + (101669*zeta[6])/3)) + 
 flag[plusDelta]*
  (color[cf*nf^3]*(plusDis[0, 1 - x]*(-32/81 + (64*zeta[3])/27) + 
     delta[1 - x]*(-131/81 + (32*zeta[2])/81 + (304*zeta[3])/81 - 
       (32*zeta[4])/27)) + color[ca*cf*nf^2]*
    (plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
       (112*zeta[4])/3) + delta[1 - x]*(-193/54 + (3170*zeta[2])/81 - 
       (320*zeta[3])/9 + (80*zeta[2]*zeta[3])/3 - (80*zeta[4])/9 - 
       (88*zeta[5])/9)) + color[cf^2*nf^2]*
    (plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
     delta[1 - x]*(-188/27 + (1244*zeta[2])/27 + (56*zeta[3])/27 - 
       (160*zeta[2]*zeta[3])/9 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
   color[cf^3*nf]*(plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 
       320*zeta[5]) + delta[1 - x]*(32 + 162*zeta[2] - 308*zeta[3] - 
       (256*zeta[2]*zeta[3])/3 + 224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - 
       (6434*zeta[6])/9)) + color[ca^2*cf*nf]*
    (plusDis[0, 1 - x]*(-24137/81 + (20320*zeta[2])/81 - (23104*zeta[3])/27 + 
       (448*zeta[2]*zeta[3])/3 - (176*zeta[4])/3 + (2096*zeta[5])/9) + 
     delta[1 - x]*(20027/108 - (41092*zeta[2])/81 + (9554*zeta[3])/27 - 
       (580*zeta[2]*zeta[3])/3 + (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + 
       (1130*zeta[5])/9 - (3913*zeta[6])/27)) + 
   color[(d4FF*nf)/nc]*(plusDis[0, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - 
       (1280*zeta[5])/3) + delta[1 - x]*(-192 + (1888*zeta[2])/3 - 
       (992*zeta[3])/3 + 64*zeta[2]*zeta[3] + 256*zeta[3]^2 - 
       (352*zeta[4])/3 - 1120*zeta[5] + (1792*zeta[6])/9)) + 
   color[ca*cf^2*nf]*(plusDis[0, 1 - x]*(-34066/81 + (440*zeta[2])/3 + 
       (3712*zeta[3])/9 - 128*zeta[2]*zeta[3] - 176*zeta[4] + 160*zeta[5]) + 
     delta[1 - x]*(-7751/54 - (3892*zeta[2])/27 - (15400*zeta[3])/27 + 
       (2672*zeta[2]*zeta[3])/9 - (1232*zeta[3]^2)/3 + (27854*zeta[4])/27 - 
       (7432*zeta[5])/9 + 351*zeta[6])) + color[ca^3*cf]*
    (plusDis[0, 1 - x]*(84278/81 - (88400*zeta[2])/81 + (20944*zeta[3])/27 - 
       (352*zeta[2]*zeta[3])/3 - 16*zeta[3]^2 + 1804*zeta[4] - 
       (3608*zeta[5])/9 - (2504*zeta[6])/3) + 
     delta[1 - x]*(-373793/648 + (13864*zeta[2])/9 - (152284*zeta[3])/81 + 
       (584*zeta[2]*zeta[3])/3 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
       (32*zeta[3]*zeta[4])/3 + (11522*zeta[5])/9 + (1472*zeta[2]*zeta[5])/
        3 + (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
   color[ca*cf^3]*delta[1 - x]*(-2085/4 + 1167*zeta[2] - 3260*zeta[3] - 
     (1988*zeta[2]*zeta[3])/3 + 3220*zeta[3]^2 + 2167*zeta[4] + 
     128*zeta[3]*zeta[4] - 976*zeta[5] + 2064*zeta[2]*zeta[5] + 
     (79297*zeta[6])/18 - 10920*zeta[7]) + color[cf^4]*delta[1 - x]*
    (4873/24 - 450*zeta[2] + 2004*zeta[3] - 120*zeta[2]*zeta[3] - 
     1152*zeta[3]^2 - 342*zeta[4] + 64*zeta[3]*zeta[4] - 2520*zeta[5] - 
     384*zeta[2]*zeta[5] - 2111*zeta[6] + 5880*zeta[7]) + 
   color[ca^2*cf^2]*delta[1 - x]*(29639/36 - (46771*zeta[2])/27 + 
     (129662*zeta[3])/27 + (2096*zeta[2]*zeta[3])/9 - (7102*zeta[3]^2)/3 - 
     (60850*zeta[4])/27 - 32*zeta[3]*zeta[4] + (5354*zeta[5])/9 - 
     2104*zeta[2]*zeta[5] - (5497*zeta[6])/2 + 8610*zeta[7]) + 
   color[d4FA/nc]*(plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 
       384*zeta[3]^2 + (3520*zeta[5])/3 - 992*zeta[6]) + 
     delta[1 - x]*(96 - (944*zeta[2])/3 - (1232*zeta[3])/3 - 
       896*zeta[2]*zeta[3] - 704*zeta[3]^2 + (32*zeta[4])/3 - 
       64*zeta[3]*zeta[4] - 400*zeta[5] + 320*zeta[2]*zeta[5] - 
       (1562*zeta[6])/9 + 2800*zeta[7])))


==> anc/Pqq3NSpmXto1.m <==
color[cf*nf^3]*((-64*zeta[3])/27 + plusDis[0, 1 - x]*
    (-32/81 + (64*zeta[3])/27) + delta[1 - x]*(-131/81 + (32*zeta[2])/81 + 
     (304*zeta[3])/81 - (32*zeta[4])/27)) + 
 color[ca*cf*nf^2]*(-4093/81 + (1568*zeta[2])/81 - (2912*zeta[3])/27 + 
   plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
     (112*zeta[4])/3) + (112*zeta[4])/3 + 
   delta[1 - x]*(-193/54 + (3170*zeta[2])/81 - (320*zeta[3])/9 + 
     (80*zeta[2]*zeta[3])/3 - (80*zeta[4])/9 - (88*zeta[5])/9)) + 
 color[cf^2*nf^2]*(-6124/81 + (1216*Log[1 - x])/81 + (640*zeta[2])/27 + 
   (256*zeta[3])/3 - 32*zeta[4] + plusDis[0, 1 - x]*
    (2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
   delta[1 - x]*(-188/27 + (1244*zeta[2])/27 + (56*zeta[3])/27 - 
     (160*zeta[2]*zeta[3])/9 - (2104*zeta[4])/27 + (368*zeta[5])/9)) + 
 color[cf^3*nf]*(-2486/9 + 80*zeta[2] - (1168*zeta[3])/3 + 
   Log[1 - x]*(-880/3 + 256*zeta[3]) + (464*zeta[4])/3 + 
   plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 320*zeta[5] + 
   delta[1 - x]*(32 + 162*zeta[2] - 308*zeta[3] - (256*zeta[2]*zeta[3])/3 + 
     224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)) + 
 color[ca^2*cf*nf]*(20921/27 - (34192*zeta[2])/81 + (27328*zeta[3])/27 - 
   (448*zeta[2]*zeta[3])/3 + (352*zeta[4])/3 - (2096*zeta[5])/9 + 
   plusDis[0, 1 - x]*(-24137/81 + (20320*zeta[2])/81 - (23104*zeta[3])/27 + 
     (448*zeta[2]*zeta[3])/3 - (176*zeta[4])/3 + (2096*zeta[5])/9) + 
   delta[1 - x]*(20027/108 - (41092*zeta[2])/81 + (9554*zeta[3])/27 - 
     (580*zeta[2]*zeta[3])/3 + (416*zeta[3]^2)/3 + (1234*zeta[4])/9 + 
     (1130*zeta[5])/9 - (3913*zeta[6])/27)) + 
 color[(d4FF*nf)/nc]*(-256*zeta[2] + (256*zeta[3])/3 + 
   plusDis[0, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3) + 
   (1280*zeta[5])/3 + delta[1 - x]*(-192 + (1888*zeta[2])/3 - 
     (992*zeta[3])/3 + 64*zeta[2]*zeta[3] + 256*zeta[3]^2 - (352*zeta[4])/3 - 
     1120*zeta[5] + (1792*zeta[6])/9)) + color[ca*cf^2*nf]*
  (50602/81 - (12128*zeta[2])/27 + Log[1 - x]*(-41504/81 + (640*zeta[2])/3 - 
     (896*zeta[3])/3) - (4496*zeta[3])/9 + 128*zeta[2]*zeta[3] + 
   (712*zeta[4])/3 - 160*zeta[5] + plusDis[0, 1 - x]*
    (-34066/81 + (440*zeta[2])/3 + (3712*zeta[3])/9 - 128*zeta[2]*zeta[3] - 
     176*zeta[4] + 160*zeta[5]) + delta[1 - x]*
    (-7751/54 - (3892*zeta[2])/27 - (15400*zeta[3])/27 + 
     (2672*zeta[2]*zeta[3])/9 - (1232*zeta[3]^2)/3 + (27854*zeta[4])/27 - 
     (7432*zeta[5])/9 + 351*zeta[6])) + 
 color[ca*cf^3]*(587/3 - 916*zeta[2] + 1840*zeta[3] - 128*zeta[2]*zeta[3] - 
   (1256*zeta[4])/3 + 480*zeta[5] + delta[1 - x]*(-2085/4 + 1167*zeta[2] - 
     3260*zeta[3] - (1988*zeta[2]*zeta[3])/3 + 3220*zeta[3]^2 + 
     2167*zeta[4] + 128*zeta[3]*zeta[4] - 976*zeta[5] + 
     2064*zeta[2]*zeta[5] + (79297*zeta[6])/18 - 10920*zeta[7])) + 
 color[ca^3*cf]*(-177266/81 + (131120*zeta[2])/81 - (23848*zeta[3])/27 + 
   (352*zeta[2]*zeta[3])/3 + 16*zeta[3]^2 - (6380*zeta[4])/3 + 
   (3608*zeta[5])/9 + plusDis[0, 1 - x]*(84278/81 - (88400*zeta[2])/81 + 
     (20944*zeta[3])/27 - (352*zeta[2]*zeta[3])/3 - 16*zeta[3]^2 + 
     1804*zeta[4] - (3608*zeta[5])/9 - (2504*zeta[6])/3) + (2504*zeta[6])/3 + 
   delta[1 - x]*(-373793/648 + (13864*zeta[2])/9 - (152284*zeta[3])/81 + 
     (584*zeta[2]*zeta[3])/3 + (1672*zeta[3]^2)/3 - (11206*zeta[4])/27 + 
     (32*zeta[3]*zeta[4])/3 + (11522*zeta[5])/9 + (1472*zeta[2]*zeta[5])/3 + 
     (73333*zeta[6])/108 - (8960*zeta[7])/3)) + 
 color[d4FA/nc]*(128*zeta[2] - (128*zeta[3])/3 + 384*zeta[3]^2 - 
   (3520*zeta[5])/3 + plusDis[0, 1 - x]*(-128*zeta[2] + (128*zeta[3])/3 - 
     384*zeta[3]^2 + (3520*zeta[5])/3 - 992*zeta[6]) + 992*zeta[6] + 
   delta[1 - x]*(96 - (944*zeta[2])/3 - (1232*zeta[3])/3 - 
     896*zeta[2]*zeta[3] - 704*zeta[3]^2 + (32*zeta[4])/3 - 
     64*zeta[3]*zeta[4] - 400*zeta[5] + 320*zeta[2]*zeta[5] - 
     (1562*zeta[6])/9 + 2800*zeta[7])) + 
 color[cf^4]*(58 + 72*zeta[2] + 272*zeta[3] - 128*zeta[2]*zeta[3] + 
   576*zeta[4] - 960*zeta[5] + delta[1 - x]*(4873/24 - 450*zeta[2] + 
     2004*zeta[3] - 120*zeta[2]*zeta[3] - 1152*zeta[3]^2 - 342*zeta[4] + 
     64*zeta[3]*zeta[4] - 2520*zeta[5] - 384*zeta[2]*zeta[5] - 2111*zeta[6] + 
     5880*zeta[7])) + color[ca^2*cf^2]*(10537/27 + (19516*zeta[2])/27 - 
   (8632*zeta[3])/9 + 96*zeta[2]*zeta[3] - (148*zeta[4])/3 + 
   Log[1 - x]*(177664/81 - (4288*zeta[2])/3 + (704*zeta[3])/3 + 
     864*zeta[4]) + 160*zeta[5] + delta[1 - x]*
    (29639/36 - (46771*zeta[2])/27 + (129662*zeta[3])/27 + 
     (2096*zeta[2]*zeta[3])/9 - (7102*zeta[3]^2)/3 - (60850*zeta[4])/27 - 
     32*zeta[3]*zeta[4] + (5354*zeta[5])/9 - 2104*zeta[2]*zeta[5] - 
     (5497*zeta[6])/2 + 8610*zeta[7]))


==> anc/Pqq3NSs.m <==
color[(d33c*nf^2)/nc]*(-108800/27 + (108800*x)/27 + 
   (-640/3 + (10880*x)/9 + (10240*x^2)/27)*HPL[{3}, x] + 
   (-2816/3 - 640*x - (1024*x^2)/9)*HPL[{4}, x] + 
   (-256/3 - 256*x)*HPL[{5}, x] + (1792/3 - (2048*x)/3 + (1024*x^2)/9)*
    HPL[{-3, 0}, x] + (-512/3 + (512*x)/3)*HPL[{-3, 2}, x] + 
   (256/3 - 256*x + (2048*x^2)/9)*HPL[{-2, 2}, x] + 
   (-512/3 + (512*x)/3)*HPL[{-2, 3}, x] + 
   (-8960/9 - 10240/(27*x) - (8960*x)/9 - (10240*x^2)/27)*HPL[{-1, 2}, x] + 
   (256/3 + 2048/(9*x) + (256*x)/3 + (2048*x^2)/9)*HPL[{-1, 3}, x] + 
   (256/3 + 1024/(9*x) - (256*x)/3 - (1024*x^2)/9)*HPL[{1, 3}, x] + 
   (512/3 + (512*x)/3)*HPL[{2, 3}, x] + (64/3 - 192*x - (1024*x^2)/9)*
    HPL[{3, 0}, x] + (256/3 - 768*x - (4096*x^2)/9)*HPL[{3, 1}, x] + 
   (128 + 128*x)*HPL[{4, 0}, x] + (512 + 512*x)*HPL[{4, 1}, x] + 
   (256/3 - (256*x)/3)*HPL[{-3, 0, 0}, x] + (512/3 - (512*x)/3)*
    HPL[{-2, -2, 0}, x] + (-3584/3 + (4096*x)/3 - (2048*x^2)/9)*
    HPL[{-2, -1, 0}, x] + (1024/3 - (1024*x)/3)*HPL[{-2, -1, 2}, x] + 
   (1664/3 - (1664*x)/3)*HPL[{-2, 0, 0}, x] + 
   (256/3 - 1024/(9*x) + (256*x)/3 - (1024*x^2)/9)*HPL[{-1, -2, 0}, x] + 
   (-4096/9 + 10240/(27*x) - (4096*x)/9 + (10240*x^2)/27)*
    HPL[{-1, -1, 0}, x] + (-512/3 - 4096/(9*x) - (512*x)/3 - (4096*x^2)/9)*
    HPL[{-1, -1, 2}, x] + (896/9 - 10240/(27*x) + (896*x)/9 - (10240*x^2)/27)*
    HPL[{-1, 0, 0}, x] + (512/3 + 1024/(9*x) + (512*x)/3 + (1024*x^2)/9)*
    HPL[{-1, 2, 0}, x] + (2048/3 + 4096/(9*x) + (2048*x)/3 + (4096*x^2)/9)*
    HPL[{-1, 2, 1}, x] + (1024/3 - 2048/(9*x) - (1024*x)/3 + (2048*x^2)/9)*
    HPL[{1, -2, 0}, x] + (4928/9 - (4928*x)/9)*HPL[{1, 0, 0}, x] + 
   (704/3 + (448*x)/3 - (1024*x^2)/9)*HPL[{2, 0, 0}, x] + 
   (128 + 128*x)*HPL[{3, 0, 0}, x] + (-2048/3 + (2048*x)/3)*
    HPL[{-2, -1, -1, 0}, x] + (512/3 - (512*x)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (256/3 - (256*x)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (-1024/3 + 4096/(9*x) - (1024*x)/3 + (4096*x^2)/9)*
    HPL[{-1, -1, -1, 0}, x] + (-256/3 - 2048/(9*x) - (256*x)/3 - 
     (2048*x^2)/9)*HPL[{-1, -1, 0, 0}, x] + 
   (-128/3 - 1024/(9*x) - (128*x)/3 - (1024*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-512 + (1024*x^2)/9)*HPL[{0, 0, 0, 0}, x] + 
   (128/3 + 2048/(9*x) - (128*x)/3 - (2048*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-128/3 + 1024/(9*x) + (128*x)/3 - (1024*x^2)/9)*HPL[{1, 1, 0, 0}, x] + 
   (256 + 256*x)*HPL[{2, 0, 0, 0}, x] + (256/3 + (256*x)/3)*
    HPL[{2, 1, 0, 0}, x] - (512*HPL[{0, 0, 0, 0, 0}, x])/3 + 
   (512/3 - (512*x)/3)*HPL[{-3}, x]*zeta[2] + (-2048/3 + (2048*x)/3)*
    HPL[{-2, -1}, x]*zeta[2] + (2048/(3*x) + (2048*x^2)/3)*HPL[{-1, -1}, x]*
    zeta[2] + HPL[{2, 1}, x]*(10496/9 + (10496*x)/9 + 
     (-1024/3 - (1024*x)/3)*zeta[2]) + HPL[{2, 0}, x]*
    (2624/9 + (2624*x)/9 + (-256 - 256*x)*zeta[2]) + 
   HPL[{-2, 0}, x]*(-256/3 + (8192*x)/9 - (10240*x^2)/27 + 
     (256 - 256*x)*zeta[2]) + HPL[{0, 0, 0}, x]*(-3328/9 - 512*x + 
     (10240*x^2)/27 + (256/3 + 256*x)*zeta[2]) + 
   HPL[{-1, 0}, x]*(9920/27 + (9920*x)/27 + 
     (-640/3 - 3584/(9*x) - (640*x)/3 - (3584*x^2)/9)*zeta[2]) + 
   HPL[{1, 1}, x]*(23296/9 - (23296*x)/9 + 
     (-512/3 - 2048/(9*x) + (512*x)/3 + (2048*x^2)/9)*zeta[2]) + 
   HPL[{1, 0}, x]*(5824/9 - (5824*x)/9 + (128/3 - 2560/(9*x) - (128*x)/3 + 
       (2560*x^2)/9)*zeta[2]) + HPL[{0, 0}, x]*(-51200/27 - (32000*x)/27 + 
     (1536 + 640*x + (2048*x^2)/9)*zeta[2] - 512*zeta[3]) + 
   (-16000/9 - (1280*x)/3 - (25600*x^2)/27)*zeta[3] + 
   HPL[{-2}, x]*((-2048/3 + (2816*x)/3 - (1024*x^2)/3)*zeta[2] + 
     (1792/3 - (1792*x)/3)*zeta[3]) + HPL[{2}, x]*(-13952/27 - (48896*x)/27 + 
     (1792/3 + (2048*x)/3 + (1024*x^2)/9)*zeta[2] + 
     (-1024/3 - (1024*x)/3)*zeta[3]) + 
   zeta[2]*(23872/27 + (48896*x)/27 + (1280 + (1792*x)/3)*zeta[3]) + 
   HPL[{-1}, x]*((768 + 5120/(9*x) + 768*x + (5120*x^2)/9)*zeta[2] + 
     (-896/3 - 7168/(9*x) - (896*x)/3 - (7168*x^2)/9)*zeta[3]) + 
   HPL[{1}, x]*(-4192/27 + (4192*x)/27 + (2048/9 + 5120/(27*x) - (2048*x)/9 - 
       (5120*x^2)/27)*zeta[2] + (1280/3 - 5632/(9*x) - (1280*x)/3 + 
       (5632*x^2)/9)*zeta[3]) + (-1664/3 - (8800*x)/3 + (2432*x^2)/9)*
    zeta[4] + HPL[{0}, x]*(-92800/27 - (1312*x)/3 + 
     (128 - (10880*x)/9 - (20480*x^2)/27)*zeta[2] + 
     (4096/3 + (2560*x^2)/3)*zeta[3] + (-320/3 + (1600*x)/3)*zeta[4]) - 
   (4864*zeta[5])/3) + color[(ca*d33c*nf)/nc]*(-2582656/27 + (2582656*x)/27 + 
   (256/3 + 2560*x + (5120*x^2)/3)*HPL[{5}, x] + 
   (-1920 - 1152*x)*HPL[{6}, x] + (1536 - 768*x)*HPL[{-5, 0}, x] + 
   (512 + 768*x - (4096*x^2)/3)*HPL[{-4, 0}, x] + 
   (1792 + 1280*x)*HPL[{-4, 2}, x] + (13312/3 - (8704*x)/3)*HPL[{-3, 2}, x] + 
   (-1024 + 2048*x)*HPL[{-3, 3}, x] + (13568/3 + 4096/(3*x) - (8960*x)/3 + 
     (8192*x^2)/3)*HPL[{-2, 3}, x] + (13952/3 + 5120/(3*x) + (13952*x)/3 + 
     (5120*x^2)/3)*HPL[{-1, 3}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-1, 4}, x] + 
   (9280/3 - 5632/(9*x) - (9280*x)/3 + (5632*x^2)/9)*HPL[{1, 3}, x] + 
   (2368/3 - 1024/x - (2368*x)/3 + 1024*x^2)*HPL[{1, 4}, x] + 
   (4672/3 + (5056*x)/3 + (2048*x^2)/3)*HPL[{2, 3}, x] + 
   (-896 - 896*x)*HPL[{2, 4}, x] + (-13184/3 + (10112*x)/3 - (4096*x^2)/9)*
    HPL[{3, 1}, x] + (640 - 1408*x)*HPL[{3, 3}, x] + 
   (-704 - 1472*x)*HPL[{4, 0}, x] + (-2816 - 4352*x)*HPL[{4, 1}, x] + 
   (256 + 256*x)*HPL[{5, 0}, x] + (512 + 512*x)*HPL[{5, 1}, x] + 
   (-3584 + 512*x)*HPL[{-4, -1, 0}, x] + (2688 + 384*x)*HPL[{-4, 0, 0}, x] + 
   (-256/3 + (1280*x)/3 + (10240*x^2)/3)*HPL[{-3, -1, 0}, x] + 
   (2048 - 4096*x)*HPL[{-3, -1, 2}, x] + (3968/3 - (2176*x)/3 - (5120*x^2)/3)*
    HPL[{-3, 0, 0}, x] + (-2048 + 2048*x)*HPL[{-2, -3, 0}, x] + 
   (-1280/3 - 2048/(3*x) + (1280*x)/3 + (2048*x^2)/3)*HPL[{-2, -2, 0}, x] + 
   (3072 - 3072*x)*HPL[{-2, -2, 2}, x] + 
   (-20992/3 - 4096/(3*x) + (24064*x)/3 - 4096*x^2)*HPL[{-2, -1, 2}, x] + 
   (3072 - 3072*x)*HPL[{-2, -1, 3}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-2, 2, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-2, 2, 1}, x] + 
   (-2816/3 + 1024/x - (2816*x)/3 + 1024*x^2)*HPL[{-1, -3, 0}, x] + 
   (-9088/3 - 2560/(3*x) - (9088*x)/3 - (2560*x^2)/3)*HPL[{-1, -2, 0}, x] + 
   (512 - 8192/(3*x) + 512*x - (8192*x^2)/3)*HPL[{-1, -2, 2}, x] + 
   (-13568/3 - 4096/(9*x) - (13568*x)/3 - (4096*x^2)/9)*HPL[{-1, -1, 2}, x] + 
   (-1536 - 4096/x - 1536*x - 4096*x^2)*HPL[{-1, -1, 3}, x] + 
   (4352/3 + 2560/(3*x) + (4352*x)/3 + (2560*x^2)/3)*HPL[{-1, 2, 0}, x] + 
   (1024 + 4096/(9*x) + 1024*x + (4096*x^2)/9)*HPL[{-1, 2, 1}, x] + 
   (1024 + 2048/(3*x) + 1024*x + (2048*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-1, 3, 1}, x] + 
   (2816 - 1024/(3*x) - 2816*x + (1024*x^2)/3)*HPL[{1, -3, 0}, x] + 
   (-6656/3 + 11264/(9*x) + (6656*x)/3 - (11264*x^2)/9)*HPL[{1, -2, 0}, x] + 
   (-512/3 + 4096/(3*x) + (512*x)/3 - (4096*x^2)/3)*HPL[{1, -2, 2}, x] + 
   (-128 - 2048/(3*x) + 128*x + (2048*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (768 - 768*x)*HPL[{1, 3, 0}, x] + (1536 - 1536*x)*HPL[{1, 3, 1}, x] + 
   (1536 + 1536*x)*HPL[{2, -3, 0}, x] + (2560 - 1536*x + (8192*x^2)/3)*
    HPL[{2, -2, 0}, x] + (2048 + 2048*x)*HPL[{2, -2, 2}, x] + 
   (-768 - 768*x)*HPL[{2, 1, 3}, x] + (512 + 512*x)*HPL[{2, 3, 0}, x] + 
   (1024 + 1024*x)*HPL[{2, 3, 1}, x] + (-1792 + 1792*x)*HPL[{3, -2, 0}, x] + 
   (-2112 - 1088*x)*HPL[{3, 0, 0}, x] + (-768 + 256*x)*HPL[{4, 0, 0}, x] + 
   (1024 - 2048*x)*HPL[{-3, -1, 0, 0}, x] + 
   (-128 - 128*x)*HPL[{-3, 0, 0, 0}, x] + (1536 - 1536*x)*
    HPL[{-2, -2, 0, 0}, x] + (8192/3 + 4096/(3*x) - (8192*x)/3 - 
     (4096*x^2)/3)*HPL[{-2, -1, -1, 0}, x] + (-6144 + 6144*x)*
    HPL[{-2, -1, -1, 2}, x] + (-8960/3 - 4096/(3*x) + (10496*x)/3 - 
     (4096*x^2)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (2432/3 + 2048/(3*x) + (3712*x)/3 + (2048*x^2)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (256 - 4096/(3*x) + 256*x - (4096*x^2)/3)*HPL[{-1, -2, 0, 0}, x] + 
   (20992/3 + 4096/(9*x) + (20992*x)/3 + (4096*x^2)/9)*
    HPL[{-1, -1, -1, 0}, x] + (-1024 + 16384/(3*x) - 1024*x + (16384*x^2)/3)*
    HPL[{-1, -1, -1, 2}, x] + (-14464/3 - 5120/(3*x) - (14464*x)/3 - 
     (5120*x^2)/3)*HPL[{-1, -1, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, -1, 2, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, -1, 2, 1}, x] + 
   (3136 + 18944/(9*x) + 3136*x + (18944*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-512 - 1024/(3*x) - 512*x - (1024*x^2)/3)*HPL[{-1, 2, 0, 0}, x] + 
   (-1536 - 2048/x + 1536*x + 2048*x^2)*HPL[{1, -2, -1, 0}, x] + 
   (2048/3 + 5120/(3*x) - (2048*x)/3 - (5120*x^2)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-576 - 11264/(9*x) + 576*x + (11264*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (4096 - 8192/(3*x) - 4096*x + (8192*x^2)/3)*HPL[{1, 1, -2, 0}, x] + 
   (-4352 - 5632/(9*x) + 4352*x + (5632*x^2)/9)*HPL[{1, 1, 0, 0}, x] + 
   (-704 + 1024/(3*x) + 704*x - (1024*x^2)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-3072 - 3072*x)*HPL[{2, -2, -1, 0}, x] + 
   (2560 + 2560*x)*HPL[{2, -2, 0, 0}, x] + (-2944 - 128*x - (4096*x^2)/3)*
    HPL[{2, 0, 0, 0}, x] + (-10432/3 - (6208*x)/3 - (2048*x^2)/3)*
    HPL[{2, 1, 0, 0}, x] + (-128 - 128*x)*HPL[{2, 2, 0, 0}, x] + 
   (640 - 1152*x)*HPL[{3, 0, 0, 0}, x] + (-1152 + 896*x)*
    HPL[{3, 1, 0, 0}, x] + (-3072 + 3072*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (1792 - 1792*x)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-512 + 8192/(3*x) - 512*x + (8192*x^2)/3)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (4096/3 - 2048/(3*x) + (4096*x)/3 - (2048*x^2)/3)*
    HPL[{-1, 0, 0, 0, 0}, x] + (2048/3 + 2048*x^2)*HPL[{0, 0, 0, 0, 0}, x] + 
   (-4096/3 - 2048/(3*x) + (4096*x)/3 + (2048*x^2)/3)*
    HPL[{1, 0, 0, 0, 0}, x] + (-2816 + 4096/(3*x) + 2816*x - (4096*x^2)/3)*
    HPL[{1, 1, 0, 0, 0}, x] + (-1408 + 2048/(3*x) + 1408*x - (2048*x^2)/3)*
    HPL[{1, 1, 1, 0, 0}, x] + (-1792 - 1792*x)*HPL[{2, 0, 0, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 1, 0, 0, 0}, x] + 
   (-256 - 256*x)*HPL[{2, 1, 1, 0, 0}, x] - 2304*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (-3584 - 1024*x)*HPL[{-4}, x]*zeta[2] + (-2048 + 4096*x)*HPL[{-3, -1}, x]*
    zeta[2] + (-3072 + 3072*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (-512 + 8192/(3*x) - 512*x + (8192*x^2)/3)*HPL[{-1, -2}, x]*zeta[2] + 
   (-1792/3 - 7168/(3*x) + (1792*x)/3 + (7168*x^2)/3)*HPL[{1, -2}, x]*
    zeta[2] + (-3584 - 3584*x)*HPL[{2, -2}, x]*zeta[2] + 
   (6144 - 6144*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (1024 - 16384/(3*x) + 1024*x - (16384*x^2)/3)*HPL[{-1, -1, -1}, x]*
    zeta[2] + (2176 - 2048/(3*x) - 2176*x + (2048*x^2)/3)*HPL[{1, 1, 0}, x]*
    zeta[2] + (768 + 768*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   HPL[{-3, 0}, x]*(9728/3 + (6016*x)/3 + (2560*x^2)/3 - 128/(3*(1 + x)) + 
     (1920 - 1152*x)*zeta[2]) + HPL[{4}, x]*(-9344/3 - 128/(3*(-1 + x)) + 
     (4480*x)/3 - (20992*x^2)/9 + (1792 + 256*x)*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(-12928/3 - 64/(3*(-1 + x)) - (18944*x^2)/9 + 
     64/(3*(1 + x)) + (3456 + 1152*x)*zeta[2]) + 
   HPL[{-2, 2}, x]*(31744/3 + 256/(3*(-1 + x)) - 4096*x + (5120*x^2)/3 + 
     (-1536 + 1536*x)*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (24128/3 + 128/(3*(-1 + x)) - (8128*x)/3 + (26624*x^2)/9 + 
     (-1792 + 1792*x)*zeta[2]) + HPL[{3, 0}, x]*(-2080 + (1888*x)/3 - 
     (2560*x^2)/3 + (-1536 + 2304*x)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-12320/3 + (2848*x)/3 + (5632*x^2)/9 + 
     (2688 + 2688*x)*zeta[2]) + HPL[{-2, -1, 0}, x]*
    (-13696/3 - (4480*x)/3 - (5120*x^2)/3 + (-3072 + 3072*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-76928/9 + (76928*x)/9 + 
     (1088 + 4096/(3*x) - 1088*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{-1, 0, 0}, x]*(48896/3 + 74752/(27*x) + (48896*x)/3 + 
     (74752*x^2)/27 + (-8704/3 - 1024/(3*x) - (8704*x)/3 - (1024*x^2)/3)*
      zeta[2]) + HPL[{-1, 2}, x]*(193792/9 + 74752/(27*x) + (193792*x)/9 + 
     (74752*x^2)/27 + (-768 + 1024/x - 768*x + 1024*x^2)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-136192/9 - 74752/(27*x) - (136192*x)/9 - 
     (74752*x^2)/27 + (3584 + 16384/(3*x) + 3584*x + (16384*x^2)/3)*
      zeta[2]) + (156448/3 + (37856*x)/9 + (186880*x^2)/27)*zeta[3] + 
   (-6176 - 992*x)*zeta[3]^2 + HPL[{0, 0, 0}, x]*(-35200/3 + (8192*x)/9 - 
     (74752*x^2)/27 + (1280/3 - 2560*x - 3072*x^2)*zeta[2] + 5376*zeta[3]) + 
   HPL[{-1, 0}, x]*(527008/27 + (527008*x)/27 + 
     (-5056 - 13568/(9*x) - 5056*x - (13568*x^2)/9)*zeta[2] + 
     (-9728/3 - (9728*x)/3)*zeta[3]) + HPL[{-3}, x]*
    ((-4480 + (9344*x)/3 + (5120*x^2)/3)*zeta[2] + (1536 - 3072*x)*zeta[3]) + 
   HPL[{-2, 0}, x]*(108352/9 + (9536*x)/9 + (74752*x^2)/27 + 
     (-6016 - 5120/(3*x) + 2432*x - (11264*x^2)/3)*zeta[2] + 
     (-2560 + 2560*x)*zeta[3]) + HPL[{2, 1}, x]*(-80320/9 - (80320*x)/9 + 
     (4096/3 - 2048/(3*x) + (4096*x)/3 - (2048*x^2)/3)*zeta[2] + 
     (2816 + 2816*x)*zeta[3]) + HPL[{3}, x]*(-105152/9 - (111232*x)/9 - 
     (74752*x^2)/27 + (128/3 + (640*x)/3 - (5120*x^2)/3)*zeta[2] + 
     (-512 + 3328*x)*zeta[3]) + HPL[{2, 0}, x]*(-8576/3 - (8576*x)/3 + 
     (-64 - 1024/(3*x) - 2240*x + (1024*x^2)/3)*zeta[2] + 
     (3968 + 3968*x)*zeta[3]) + HPL[{-2, -1}, x]*
    ((25088/3 + 2048/x - (28160*x)/3 + (10240*x^2)/3)*zeta[2] + 
     (-4608 + 4608*x)*zeta[3]) + HPL[{1, 0}, x]*(-19936/3 + (19936*x)/3 + 
     (-2688 + 7424/(9*x) + 2688*x - (7424*x^2)/9)*zeta[2] + 
     (4544 + 1024/(3*x) - 4544*x - (1024*x^2)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(-183680/9 + (183680*x)/9 + 
     (10496/3 - 2048/(9*x) - (10496*x)/3 + (2048*x^2)/9)*zeta[2] + 
     (9344 - 10240/(3*x) - 9344*x + (10240*x^2)/3)*zeta[3]) + 
   zeta[2]*(1181696/27 + (295840*x)/27 + 
     (-15232 - (3328*x)/3 + (11264*x^2)/3)*zeta[3]) + 
   HPL[{-1, -1}, x]*((24064/3 + 2048/(3*x) + (24064*x)/3 + (2048*x^2)/3)*
      zeta[2] + (1280 + 16384/(3*x) + 1280*x + (16384*x^2)/3)*zeta[3]) + 
   (5104 + 64/(3*(-1 + x)) + (21184*x)/3 - (17216*x^2)/3 - 112/(1 + x))*
    zeta[4] + HPL[{0, 0}, x]*(-494080/27 - (277984*x)/27 + 
     (19072/3 + 64/(-1 + x) - (4480*x)/3 + (28672*x^2)/9 - 64/(3*(1 + x)))*
      zeta[2] + (8320 - (8192*x^2)/3)*zeta[3] + (3424 - 1440*x)*zeta[4]) + 
   HPL[{-2}, x]*((-12864 - 256/(3*(-1 + x)) + (10048*x)/3 - 2560*x^2)*
      zeta[2] + (-22912/3 - 7168/(3*x) + (19072*x)/3 - 3072*x^2)*zeta[3] + 
     (-3840 + 3840*x)*zeta[4]) + HPL[{2}, x]*(-654688/27 - (295840*x)/27 + 
     (6848/3 - (2240*x)/3 + (2560*x^2)/3)*zeta[2] + 
     (23104/3 - (4928*x)/3 + (10240*x^2)/3)*zeta[3] + 
     (4544 + 4544*x)*zeta[4]) + HPL[{1}, x]*(-1413872/27 + (1413872*x)/27 + 
     (68096/9 - 37376/(27*x) - (68096*x)/9 + (37376*x^2)/27)*zeta[2] + 
     (8000/3 + 30976/(9*x) - (8000*x)/3 - (30976*x^2)/9)*zeta[3] + 
     (24736/3 - 1152/x - (24736*x)/3 + 1152*x^2)*zeta[4]) + 
   HPL[{-1}, x]*((-87296/3 - 37376/(9*x) - (87296*x)/3 - (37376*x^2)/9)*
      zeta[2] + (-22208/3 - 7168/(9*x) - (22208*x)/3 - (7168*x^2)/9)*
      zeta[3] + (3296 + 4992/x + 3296*x + 4992*x^2)*zeta[4]) + 
   (28672/3 - (2240*x)/3 - (32512*x^2)/3)*zeta[5] + 
   HPL[{0}, x]*(-1080128/27 - (29552*x)/9 + 
     (17216 + 64/(-1 + x) - (8576*x)/3 + (4352*x^2)/9 - 128/(3*(1 + x)))*
      zeta[3] + zeta[2]*(71168/3 + (111232*x)/9 + (149504*x^2)/27 + 
       (-7936 - 1920*x)*zeta[3]) + (1760 - (7360*x)/3 - (5632*x^2)/3)*
      zeta[4] + 11136*zeta[5]) + (-1160 - (29096*x)/3)*zeta[6]) + 
 color[(cf*d33c*nf)/nc]*(138752/9 - (138752*x)/9 + 
   (-1536 - 2688*x - (19456*x^2)/3)*HPL[{5}, x] + 
   (3840 + 2304*x)*HPL[{6}, x] + (-1024 + 1024*x)*HPL[{-5, 0}, x] + 
   (-512 - 768*x + (2048*x^2)/3)*HPL[{-4, 0}, x] + 
   (-1536 + 1536*x)*HPL[{-4, 2}, x] + (512 - 512*x + (8192*x^2)/3)*
    HPL[{-3, 2}, x] + (-3072 + 1024*x)*HPL[{-3, 3}, x] + 
   (-4224 - 2176*x - (8192*x^2)/9)*HPL[{-2, 2}, x] + 
   (768 + 768*x + 4096*x^2)*HPL[{-2, 3}, x] + 
   (-1536 + 1536*x)*HPL[{-2, 4}, x] + (-19328/3 - 8192/(9*x) - (19328*x)/3 - 
     (8192*x^2)/9)*HPL[{-1, 3}, x] + 
   (2816 + 10240/(3*x) + 2816*x + (10240*x^2)/3)*HPL[{-1, 4}, x] + 
   (-12416/3 + (12416*x)/3)*HPL[{1, 3}, x] + 
   (-2432 + 1024/(3*x) + 2432*x - (1024*x^2)/3)*HPL[{1, 4}, x] + 
   (-3072 - 1280*x - (2048*x^2)/3)*HPL[{2, 3}, x] + 
   (-1280 - 1280*x)*HPL[{2, 4}, x] + (256 - 2304*x - (4096*x^2)/3)*
    HPL[{3, 2}, x] + (-1536 + 512*x)*HPL[{3, 3}, x] + 
   (896 - 3072*x - 4096*x^2)*HPL[{4, 0}, x] + (2560 - 4608*x - (16384*x^2)/3)*
    HPL[{4, 1}, x] + (1536 + 1536*x)*HPL[{4, 2}, x] + 
   (4224 + 3712*x)*HPL[{5, 0}, x] + (6656 + 6656*x)*HPL[{5, 1}, x] + 
   (3072 - 3072*x)*HPL[{-4, -1, 0}, x] + (-2816 + 2816*x)*
    HPL[{-4, 0, 0}, x] + (3072 - 3072*x)*HPL[{-3, -2, 0}, x] + 
   (1024*x - 4096*x^2)*HPL[{-3, -1, 0}, x] + 
   (2048 - 2048*x)*HPL[{-3, -1, 2}, x] + (768 - 1792*x + (14336*x^2)/3)*
    HPL[{-3, 0, 0}, x] + (-1536 - 512*x)*HPL[{-3, 2, 0}, x] + 
   (-2048 - 2048*x)*HPL[{-3, 2, 1}, x] + (4096 - 4096*x)*
    HPL[{-2, -3, 0}, x] + (1280 + 768*x - (8192*x^2)/3)*HPL[{-2, -2, 0}, x] + 
   (1024 - 1024*x)*HPL[{-2, -2, 2}, x] + (2560 + 512*x)*HPL[{-2, -1, 2}, x] + 
   (2048 - 2048*x)*HPL[{-2, -1, 3}, x] + (1280 + 1280*x + (8192*x^2)/3)*
    HPL[{-2, 2, 0}, x] + (1024 + 3072*x + (8192*x^2)/3)*HPL[{-2, 2, 1}, x] + 
   (-512 + 512*x)*HPL[{-2, 3, 0}, x] + (3072 - 2048/x + 3072*x - 2048*x^2)*
    HPL[{-1, -3, 0}, x] + (17792/3 + 4096/(9*x) + (17792*x)/3 + (4096*x^2)/9)*
    HPL[{-1, -2, 0}, x] + (1536 + 1536*x)*HPL[{-1, -2, 2}, x] + 
   (15104/3 + 8192/(9*x) + (15104*x)/3 + (8192*x^2)/9)*HPL[{-1, -1, 2}, x] + 
   (1024 - 4096/(3*x) + 1024*x - (4096*x^2)/3)*HPL[{-1, -1, 3}, x] + 
   (-9728/3 - 4096/(9*x) - (9728*x)/3 - (4096*x^2)/9)*HPL[{-1, 2, 0}, x] + 
   (-5120 - 8192/(9*x) - 5120*x - (8192*x^2)/9)*HPL[{-1, 2, 1}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-1, 2, 2}, x] + 
   (3328 + 8192/(3*x) + 3328*x + (8192*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (4096 + 8192/(3*x) + 4096*x + (8192*x^2)/3)*HPL[{-1, 3, 1}, x] + 
   (-4096 + 8192/(3*x) + 4096*x - (8192*x^2)/3)*HPL[{1, -3, 0}, x] + 
   (8192/3 - (8192*x)/3)*HPL[{1, -2, 0}, x] + 
   (-1024 + 2048/(3*x) + 1024*x - (2048*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (-1152 + 1152*x)*HPL[{1, 3, 0}, x] + (-1536 + 1536*x)*HPL[{1, 3, 1}, x] + 
   (-3072 + 5120*x - (16384*x^2)/3)*HPL[{2, -2, 0}, x] + 
   (-768 - 768*x)*HPL[{2, 3, 0}, x] + (-1024 - 1024*x)*HPL[{2, 3, 1}, x] + 
   (2048 - 2048*x)*HPL[{3, -2, 0}, x] + (768 - 1408*x - 1024*x^2)*
    HPL[{3, 0, 0}, x] + (256 - 2304*x - (4096*x^2)/3)*HPL[{3, 1, 0}, x] + 
   (1792 + 768*x)*HPL[{4, 0, 0}, x] + (1536 + 1536*x)*HPL[{4, 1, 0}, x] + 
   (-4096 + 4096*x)*HPL[{-3, -1, -1, 0}, x] + 
   (5120 - 5120*x)*HPL[{-3, -1, 0, 0}, x] + (-2816 + 3840*x)*
    HPL[{-3, 0, 0, 0}, x] + (-2048 + 2048*x)*HPL[{-2, -2, -1, 0}, x] + 
   (3584 - 3584*x)*HPL[{-2, -2, 0, 0}, x] + (-2048 + 2048*x)*
    HPL[{-2, -1, -2, 0}, x] + (-3072 + 1024*x + (8192*x^2)/3)*
    HPL[{-2, -1, -1, 0}, x] + (2304 + 2304*x - 4096*x^2)*
    HPL[{-2, -1, 0, 0}, x] + (1024 - 1024*x)*HPL[{-2, -1, 2, 0}, x] + 
   (512 - 2816*x + 4096*x^2)*HPL[{-2, 0, 0, 0}, x] + 
   (-1024 + 4096/(3*x) - 1024*x + (4096*x^2)/3)*HPL[{-1, -2, -1, 0}, x] + 
   (2304 - 2048/x + 2304*x - 2048*x^2)*HPL[{-1, -2, 0, 0}, x] + 
   (-1024 + 4096/(3*x) - 1024*x + (4096*x^2)/3)*HPL[{-1, -1, -2, 0}, x] + 
   (-7680 - 8192/(9*x) - 7680*x - (8192*x^2)/9)*HPL[{-1, -1, -1, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, -1, -1, 2}, x] + 
   (31616/3 + 8192/(9*x) + (31616*x)/3 + (8192*x^2)/9)*
    HPL[{-1, -1, 0, 0}, x] + (-512 - 4096/(3*x) - 512*x - (4096*x^2)/3)*
    HPL[{-1, -1, 2, 0}, x] + (-15424/3 - 4096/(9*x) - (15424*x)/3 - 
     (4096*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-1, 2, 0, 0}, x] + 
   (2048 + 4096/(3*x) + 2048*x + (4096*x^2)/3)*HPL[{-1, 2, 1, 0}, x] + 
   (-7456/3 + (7456*x)/3)*HPL[{1, 0, 0, 0}, x] + 
   (-8192 + 16384/(3*x) + 8192*x - (16384*x^2)/3)*HPL[{1, 1, -2, 0}, x] + 
   (12032/3 - (12032*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (896 - 1024/(3*x) - 896*x + (1024*x^2)/3)*HPL[{1, 2, 0, 0}, x] + 
   (640 - 2304*x + (8192*x^2)/3)*HPL[{2, 0, 0, 0}, x] + 
   (2048 + 256*x + (2048*x^2)/3)*HPL[{2, 1, 0, 0}, x] + 
   (256 + 256*x)*HPL[{2, 2, 0, 0}, x] + (-1664 + 384*x)*
    HPL[{3, 0, 0, 0}, x] + (1024 - 1024*x)*HPL[{3, 1, 0, 0}, x] + 
   (-4096 + 4096*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (4608 - 4608*x)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-3072 + 3072*x)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-4096 + 4096/(3*x) - 4096*x + (4096*x^2)/3)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (2816 - 8192/(3*x) + 2816*x - (8192*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-1024 + 7168/(3*x) - 1024*x + (7168*x^2)/3)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1024 - (10240*x^2)/3)*HPL[{0, 0, 0, 0, 0}, x] + 
   (512 - 1024/(3*x) - 512*x + (1024*x^2)/3)*HPL[{1, 0, 0, 0, 0}, x] + 
   (3712 - 8192/(3*x) - 3712*x + (8192*x^2)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (2560 - 2048/(3*x) - 2560*x + (2048*x^2)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-256 - 256*x)*HPL[{2, 1, 0, 0, 0}, x] + (1024 + 1024*x)*
    HPL[{2, 1, 1, 0, 0}, x] + 1536*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   (3072 - 3072*x)*HPL[{-4}, x]*zeta[2] + (-4096 + 4096*x)*HPL[{-3, -1}, x]*
    zeta[2] + (-2048 + 2048*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (-4096 + (4096*x^2)/3)*HPL[{-2, -1}, x]*zeta[2] + 
   (-2048 + 2048/(3*x) - 2048*x + (2048*x^2)/3)*HPL[{-1, -2}, x]*zeta[2] + 
   (4096 + 8192/(3*x) + 4096*x + (8192*x^2)/3)*HPL[{-1, -1, -1}, x]*zeta[2] + 
   HPL[{-2, 0, 0}, x]*(-6976 - 6336*x - (8192*x^2)/9 + 
     (3584 - 3584*x)*zeta[2]) + HPL[{-3, 0}, x]*(-10496/3 - (19840*x)/3 - 
     (4096*x^2)/9 + (3584 - 3584*x)*zeta[2]) + 
   HPL[{4}, x]*(31168/3 + 7040*x + (8192*x^2)/9 + (-3072 - 3072*x)*zeta[2]) + 
   HPL[{3, 0}, x]*(27808/3 + (13408*x)/3 + (4096*x^2)/9 + 
     (1024 - 3072*x)*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (4736 + (14848*x)/3 + (4096*x^2)/9 + (-4864 - 2304*x)*zeta[2]) + 
   HPL[{3, 1}, x]*(40576/3 + (16768*x)/3 + (8192*x^2)/9 + 
     (-2048 - 2048*x)*zeta[2]) + HPL[{2, 2}, x]*(10496/3 + (10496*x)/3 + 
     (-1024 - 1024*x)*zeta[2]) + HPL[{2, 1, 0}, x]*
    (10496/3 + (10496*x)/3 + (-1024 - 1024*x)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(4800 + (4480*x)/3 + (-768 - 768*x)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(11136 - 11136*x + (-1152 + 1152*x)*zeta[2]) + 
   HPL[{-2, -1, 0}, x]*(22784/3 + (12800*x)/3 + (8192*x^2)/9 + 
     (-3072 + 3072*x)*zeta[2]) + HPL[{-1, 0, 0}, x]*
    (-58304/9 + 512/x - (58304*x)/9 + 512*x^2 + 
     (768 - 3072/x + 768*x - 3072*x^2)*zeta[2]) + 
   HPL[{-1, 2}, x]*(-27776/9 + 512/x - (27776*x)/9 + 512*x^2 + 
     (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(23296/3 - (23296*x)/3 + 
     (-3584 + 4096/(3*x) + 3584*x - (4096*x^2)/3)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(57344/9 - 512/x + (57344*x)/9 - 512*x^2 + 
     (-5632 - 2048/(3*x) - 5632*x - (2048*x^2)/3)*zeta[2]) + 
   HPL[{1, 2}, x]*(23296/3 - (23296*x)/3 + 
     (-512 - 2048/(3*x) + 512*x + (2048*x^2)/3)*zeta[2]) + 
   HPL[{0, 0, 0}, x]*(61696/9 + (61984*x)/9 - 512*x^2 + 
     (1024 + 2688*x + 7168*x^2)*zeta[2] - 4096*zeta[3]) + 
   (-133760/9 - (83648*x)/9 + 1280*x^2)*zeta[3] + (3840 + 1792*x)*zeta[3]^2 + 
   HPL[{2, 1}, x]*(188288/9 + (48512*x)/9 + (-1536 - 512*x + (4096*x^2)/3)*
      zeta[2] + (-5120 - 5120*x)*zeta[3]) + HPL[{-2, 0}, x]*
    (-24448/9 - (48640*x)/9 + 512*x^2 + (1408 + 2176*x - (8192*x^2)/3)*
      zeta[2] + (4864 - 4864*x)*zeta[3]) + 
   HPL[{3}, x]*(151424/9 + (84992*x)/9 - 512*x^2 + 
     (-256 + 2816*x + (10240*x^2)/3)*zeta[2] + (512 - 3584*x)*zeta[3]) + 
   HPL[{-3}, x]*((-512 + 1024*x - (14336*x^2)/3)*zeta[2] + 
     (4608 - 2560*x)*zeta[3]) + HPL[{2, 0}, x]*(151648/9 + (11872*x)/9 + 
     (896 + 4224*x - (2048*x^2)/3)*zeta[2] + (-1536 - 1536*x)*zeta[3]) + 
   HPL[{2}, x]*(232768/9 - (88960*x)/3 + (-7296 - (4096*x)/3 - (4096*x^2)/9)*
      zeta[2] + (-5376 + 9984*x - 6144*x^2)*zeta[3]) + 
   HPL[{1, 1}, x]*(274816/9 - (274816*x)/9 + 
     (-3840 + 4096/(9*x) + 3840*x - (4096*x^2)/9)*zeta[2] + 
     (-16896 + 6144/x + 16896*x - 6144*x^2)*zeta[3]) + 
   zeta[2]*(-94016/3 + (88960*x)/3 + (5888 - 3072*x - 4096*x^2)*zeta[3]) + 
   HPL[{1, 0}, x]*(249824/9 - (249824*x)/9 + 
     (7616/3 + 2048/(9*x) - (7616*x)/3 - (2048*x^2)/9)*zeta[2] + 
     (-6912 + 3072/x + 6912*x - 3072*x^2)*zeta[3]) + 
   HPL[{-1, 0}, x]*(-49280/9 - (49280*x)/9 + 
     (24128/3 + 10240/(9*x) + (24128*x)/3 + (10240*x^2)/9)*zeta[2] + 
     (3712 - 7168/(3*x) + 3712*x - (7168*x^2)/3)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-26624/3 - 4096/(3*x) - (26624*x)/3 - (4096*x^2)/3)*
      zeta[2] + (-3072 - 2048/x - 3072*x - 2048*x^2)*zeta[3]) + 
   (18864 + 1280*x + (11776*x^2)/9)*zeta[4] + 
   HPL[{-2}, x]*((24064/3 + (12928*x)/3 + (4096*x^2)/3)*zeta[2] + 
     (2944 - 1664*x - (8192*x^2)/3)*zeta[3] + (4096 - 4096*x)*zeta[4]) + 
   HPL[{0, 0}, x]*(115712/9 - (153184*x)/9 + (-13888 - 7040*x - (4096*x^2)/3)*
      zeta[2] + (-1024 + 4096*x^2)*zeta[3] + (10048 + 11200*x)*zeta[4]) + 
   HPL[{1}, x]*(223424/9 - (223424*x)/9 + 
     (-98560/9 - 256/x + (98560*x)/9 + 256*x^2)*zeta[2] + 
     (-3584 + 3584*x)*zeta[3] + (-9984 + 6656/x + 9984*x - 6656*x^2)*
      zeta[4]) + HPL[{-1}, x]*((6272 - 768/x + 6272*x - 768*x^2)*zeta[2] + 
     (10176 + 14336/(9*x) + 10176*x + (14336*x^2)/9)*zeta[3] + 
     (7296 + 768/x + 7296*x + 768*x^2)*zeta[4]) + 
   (-128 - 640*x - 3584*x^2)*zeta[5] + 
   HPL[{0}, x]*(146944/9 - (231616*x)/9 + 
     (-39680/3 - (11648*x)/3 - (14336*x^2)/9)*zeta[3] + 
     zeta[2]*(-58624/3 - (84992*x)/9 + 1024*x^2 + (7680 + 4608*x)*zeta[3]) + 
     (1920 - 7520*x - (34048*x^2)/3)*zeta[4] + (768 + 1280*x)*zeta[5]) + 
   (-1520/3 + (20272*x)/3)*zeta[6])


==> anc/Pqq3NSsXto0.m <==
color[(d33c*nf^2)/nc]*(-13568/3 - (64*Log[x]^4)/3 - (64*Log[x]^5)/45 + 
   (6976*zeta[2])/3 + Log[x]^3*(-128/3 + (128*zeta[2])/9) + 
   Log[x]^2*(-3584/3 + 768*zeta[2] - 256*zeta[3]) - 3200*zeta[3] + 
   1280*zeta[2]*zeta[3] + Log[x]*(-2944 - (1664*zeta[2])/3 + 
     (4096*zeta[3])/3 - (320*zeta[4])/3) - (1664*zeta[4])/3 - 
   (4864*zeta[5])/3) + color[(ca*d33c*nf)/nc]*
  (-293504/3 + (256*Log[x]^5)/45 - (16*Log[x]^6)/5 + 44032*zeta[2] + 
   Log[x]^4*(-704/3 + 144*zeta[2]) + 52064*zeta[3] - 15232*zeta[2]*zeta[3] - 
   6176*zeta[3]^2 + Log[x]^3*(-1472 + (640*zeta[2])/9 + 896*zeta[3]) + 
   (26432*zeta[4])/3 + Log[x]^2*(-28672/3 + 3648*zeta[2] + 4160*zeta[3] + 
     1712*zeta[4]) + (28672*zeta[5])/3 + 
   Log[x]*(-115520/3 + 19968*zeta[2] + (52352*zeta[3])/3 - 
     7936*zeta[2]*zeta[3] + 1760*zeta[4] + 11136*zeta[5]) - 1160*zeta[6]) + 
 color[(cf*d33c*nf)/nc]*(18432 - (128*Log[x]^5)/15 + (32*Log[x]^6)/15 + 
   Log[x]^4*(848/3 - (608*zeta[2])/3) - 36800*zeta[2] + 
   Log[x]^3*(2176/3 + (512*zeta[2])/3 - (2048*zeta[3])/3) - 13952*zeta[3] + 
   5888*zeta[2]*zeta[3] + 3840*zeta[3]^2 + 26288*zeta[4] + 
   Log[x]^2*(7936 - 8480*zeta[2] - 512*zeta[3] + 5024*zeta[4]) - 
   128*zeta[5] + Log[x]*(13312 - 15104*zeta[2] - 12544*zeta[3] + 
     7680*zeta[2]*zeta[3] + 1920*zeta[4] + 768*zeta[5]) - (1520*zeta[6])/3)


==> anc/Pqq3NSs_Fit.m <==
color[(d33c*nf^2)/nc]*(2.2372847169819517*^-7 + 1597.1970598101527*x^4 - 
   196.00864203198256*x^5 + 43.831055972943524*x^6 - 9.277810393710654*x^7 + 
   1.3461215825361428*x^8 + (1 - x)*(70.98480615207401*Log[1 - x] - 
     12.362585066214681*Log[1 - x]^2 + 0.00013935927496978607*Log[1 - x]^3) + 
   (1 - x)^2*(126.28769397184625*Log[1 - x] + 18.073466366678986*
      Log[1 - x]^2 + 1.0031692988720067*Log[1 - x]^3) + 
   (1 - x)^3*(404.8743868729487*Log[1 - x] - 124.10987269781114*
      Log[1 - x]^2 + 27.429976953362896*Log[1 - x]^3) + 
   x^3*(10751.684725885321 - 7519.694114104166*Log[x] + 
     853.0162380265076*Log[x]^2 - 305.83143843874046*Log[x]^3) + 
   x^2*(-12782.959507592881 - 5641.709178519317*Log[x] - 
     1299.394376974993*Log[x]^2 - 1.234542687938335*Log[x]^3) + 
   x*(4889.000322137329 - 1798.0939409073276*Log[x] + 
     441.28447966969014*Log[x]^2 + 70.19038282912722*Log[x]^3)) + 
 color[(ca*d33c*nf)/nc]*(2.789630128993521*^-6 + 4921.928178511819*x^4 - 
   1937.2737574599053*x^5 + 572.3341159882642*x^6 - 126.34143068647165*x^7 + 
   14.953465495510972*x^8 + (1 - x)^3*(-4513.836078808586*Log[1 - x] + 
     1054.6108655826722*Log[1 - x]^2 - 254.16191987627218*Log[1 - x]^3) + 
   (1 - x)^2*(-1393.3402344655901*Log[1 - x] - 186.4834060522691*
      Log[1 - x]^2 - 10.551754754034768*Log[1 - x]^3) + 
   (1 - x)*(-586.2047281592162*Log[1 - x] - 10.001790392395147*Log[1 - x]^2 - 
     0.0016132972331901125*Log[1 - x]^3) + 
   x^2*(4112.389215159002 - 16595.40050162117*Log[x] - 
     4794.148616796044*Log[x]^2 - 2184.6028365689886*Log[x]^3 - 
     437.4971457920455*Log[x]^4) + 
   x*(-28346.73119239501 - 1180.4610053078118*Log[x] - 
     1694.0538250599097*Log[x]^2 - 705.1757403326384*Log[x]^3 + 
     78.8935012478646*Log[x]^4) + 
   x^3*(4385.899382108362 - 4.024215883505673*Log[x] - 
     2263.80240047488*Log[x]^2 + 815.6999149196427*Log[x]^3 + 
     112.45292920411022*Log[x]^4)) + color[(cf*d33c*nf)/nc]*
  (-2.8938674895671293*^-6 + 5725.068868393673*x^4 - 1304.1365405152335*x^5 + 
   353.590048501875*x^6 - 82.21475727039513*x^7 + 13.717098299273657*x^8 + 
   (1 - x)*(576.8211260294426*Log[1 - x] + 22.70277878442328*Log[1 - x]^2 + 
     0.0004253556673694253*Log[1 - x]^3) + 
   (1 - x)^2*(520.5775210297081*Log[1 - x] + 137.6122912642083*Log[1 - x]^2 + 
     5.31431824468334*Log[1 - x]^3) + 
   (1 - x)^3*(4795.342783328088*Log[1 - x] - 1554.6381462366246*
      Log[1 - x]^2 + 163.07101012866482*Log[1 - x]^3) + 
   x*(26598.093426532727 + 3581.392736654987*Log[x] + 
     2782.211975825979*Log[x]^2 + 868.7771646065672*Log[x]^3 - 
     157.84177341388818*Log[x]^4) + 
   x^3*(-8733.584011596065 - 31860.21164357397*Log[x] + 
     13484.017506557846*Log[x]^2 - 3195.326081487795*Log[x]^3 + 
     488.77155721924305*Log[x]^4) + 
   x^2*(-8692.735834158228 + 35591.735712496644*Log[x] + 
     17170.373971256962*Log[x]^2 + 5433.814008202391*Log[x]^3 + 
     599.629735221736*Log[x]^4)) + 
 flag[NLP]*(color[(d33c*nf^2)/nc]*(-13568/3 - (64*Log[x]^4)/3 - 
     (64*Log[x]^5)/45 + (6976*zeta[2])/3 + 
     Log[x]^3*(-128/3 + (128*zeta[2])/9) + 
     Log[x]^2*(-3584/3 + 768*zeta[2] - 256*zeta[3]) - 3200*zeta[3] + 
     1280*zeta[2]*zeta[3] + Log[x]*(-2944 - (1664*zeta[2])/3 + 
       (4096*zeta[3])/3 - (320*zeta[4])/3) - (1664*zeta[4])/3 - 
     (4864*zeta[5])/3) + color[(ca*d33c*nf)/nc]*
    (-293504/3 + (256*Log[x]^5)/45 - (16*Log[x]^6)/5 + 44032*zeta[2] + 
     Log[x]^4*(-704/3 + 144*zeta[2]) + 52064*zeta[3] - 
     15232*zeta[2]*zeta[3] - 6176*zeta[3]^2 + 
     Log[x]^3*(-1472 + (640*zeta[2])/9 + 896*zeta[3]) + (26432*zeta[4])/3 + 
     Log[x]^2*(-28672/3 + 3648*zeta[2] + 4160*zeta[3] + 1712*zeta[4]) + 
     (28672*zeta[5])/3 + Log[x]*(-115520/3 + 19968*zeta[2] + 
       (52352*zeta[3])/3 - 7936*zeta[2]*zeta[3] + 1760*zeta[4] + 
       11136*zeta[5]) - 1160*zeta[6]) + color[(cf*d33c*nf)/nc]*
    (18432 - (128*Log[x]^5)/15 + (32*Log[x]^6)/15 + 
     Log[x]^4*(848/3 - (608*zeta[2])/3) - 36800*zeta[2] + 
     Log[x]^3*(2176/3 + (512*zeta[2])/3 - (2048*zeta[3])/3) - 13952*zeta[3] + 
     5888*zeta[2]*zeta[3] + 3840*zeta[3]^2 + 26288*zeta[4] + 
     Log[x]^2*(7936 - 8480*zeta[2] - 512*zeta[3] + 5024*zeta[4]) - 
     128*zeta[5] + Log[x]*(13312 - 15104*zeta[2] - 12544*zeta[3] + 
       7680*zeta[2]*zeta[3] + 1920*zeta[4] + 768*zeta[5]) - (1520*zeta[6])/3))


==> anc/README.txt <==
Ancillary files for "The four-loop non-singlet splitting functions in QCD"

Authors: Thomas Gehrmann, Andreas von Manteuffel, Vasily Sotnikov, and Tong-Zhi Yang

------------------------------------------------------------------------

File descriptions:

- GammaR.m provide the result for four-loop rapidity anomalous dimension,
i.e. eq. (15) in the paper.

- Gqq3NSp.m, Gqq3NSm.m, and Gqq3NSs.m provide the four-loop non-singlet
  anomalous dimensions gamma_ns^(3)+, gamma_ns^(3)-, and gamma_ns^(3)s,
  respectively.

- Pqq3NSp.m, Pqq3NSm.m, and Pqq3NSs.m provide the four-loop non-singlet
  splitting functions P_ns^(3)+, P_ns^(3)-, and P_ns^(3)s, respectively.

- Pqq3NSp_Fit.m, Pqq3NSm_Fit.m, and Pqq3NSs_Fit.m provide high-quality
  parametrizations of the four-loop non-singlet splitting functions
  P_ns^(3)+, P_ns^(3)-, and P_ns^(3)s, respectively. In these files, two
  labels separate the endpoint contributions from the regular part:
  flag[plusDelta] denotes the contributions from delta(1-x) and the plus
  distributions, while flag[NLP] denotes the next-to-leading power (NLP)
  corrections in the limits x->1 and x->0. The coefficients of both labels
  are given in analytic form.

- Pqq3NSpmXto1.m provides the result for P_ns^(3)+ and P_ns^(3)- in the
  x->1 limit up to next-to-leading power, i.e. eq. (12) in the paper. 
  The four-loop virtual anomalous dimension B_4 in eq. (13) can be extracted 
  by taking the coefficient of delta[1-x] of the above result.

- Pqq3NSpXto0.m, Pqq3NSmXto0.m, and Pqq3NSsXto0.m provide the results for
  P_ns^(3)+, P_ns^(3)-, and P_ns^(3)s, respectively, in the x->0 limit up
  to next-to-leading power, i.e. eqs. (16), (17), (18) in the paper.

- PTqq3NSp.m, PTqq3NSm.m and PTqq3NSs.m provide the four-loop non-singlet
 time-like splitting functions PT_ns^(3)+, PT_ns^(3)-, and PT_ns^(3)s, respectively.

------------------------------------------------------------------------

Color structures:

The files above contain results decomposed into 15 color structures:

  color[ca^3*cf], color[ca^2*cf^2], color[ca*cf^3], color[cf^4],
  color[d4FA/nc], color[ca^2*cf*nf], color[ca*cf^2*nf], color[cf^3*nf],
  color[ca*d33c*nf/nc], color[cf*d33c*nf/nc], color[d4FF*nf/nc],
  color[ca*cf*nf^2], color[cf^2*nf^2], color[d33c*nf^2/nc],
  color[cf*nf^3],

where for SU(3):

  cf      = (nc^2-1)/(2*nc)                            = 4/3
  ca      = nc                                         = 3
  d33c/nc = (nc^2-1)*(nc^2-4)/(16*nc^2)                = 5/18
  d4FF/nc = (nc^2-1)*(nc^4-6*nc^2+18)/(96*nc^3)        = 5/36
  d4FA/nc = (nc^2-1)*(nc^2+6)/(48*nc)                  = 5/2

and nf denotes the number of massless quark flavors.

------------------------------------------------------------------------

Notation:

- delta(1-x)      : the Dirac delta function;
- plusD[n, 1-x]   = (log(1-x)^n / (1-x))_+ : the plus distribution;
- zeta[n]         : Riemann zeta values;
- HPL[{...}, x]     : harmonic polylogarithms (HPLs);
- S[..., n]       : harmonic sums.

